Certified Inference and Training for Deep Equilibrium Networks: A Continuation Framework with Polynomial Complexity Guarantees

We develop a certified continuation framework for inference and training in deep equilibrium networks (DEQs), with training posed as interpolation to accuracy $2^{-b}$. For inference, input homotopy selects an equilibrium branch from a supplied start root, and a rounded tracker follows it under quantitative conditioning, derivative, boundary, and tube-radius certificates. The framework includes structured factorized certificates, sequential block elimination, inheritance of contraction guarantees in adapted coordinates, and bordered continuation through simple folds. For smooth multidimensional DEQs, including tanh networks, rational local tests can construct and validate oriented continuation charts under explicit geometric promises. For training, programmable dormant bilinear rank-one channels provide output-preserving residual-aligned repairs. Loaded Tikhonov solves diagnose insufficient parameter-to-output directions, while certified gate realization, column stability, well-posed inference, and finite-update error budgets control each pass. Under polynomially bounded certificate, encoding, precision, and backend costs, both inference and training have bit complexity $O(\mathrm{poly}(L+b))$, where $L$ is the encoded instance length; training uses $O(b+\ell)$ passes and reserve channels from an initial residual bounded by $2^\ell$. A budgeted implementation returns either certified success or inconclusive termination. The quantitative core and local certificate machinery are machine-checked in Lean 4, while numerical experiments illustrate the training mechanism.

==> anc/LLENLean_all.lean <==
import Mathlib.Data.Real.Basic
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Algebra.Module.Submodule.Range
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Abel
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.Analysis.Calculus.FDeriv.Linear
import Mathlib.Analysis.Normed.Operator.Prod
import Mathlib.Analysis.Calculus.FDeriv.Prod
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Ring
import Mathlib.LinearAlgebra.Dimension.StrongRankCondition
import Mathlib.Data.Matrix.Mul
import Mathlib.LinearAlgebra.Matrix.Notation
import Mathlib.Data.Rat.Defs
import Mathlib.Algebra.BigOperators.Fin
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.Analysis.Calculus.MeanValue
import Mathlib.Analysis.Complex.Trigonometric
import Mathlib.Analysis.SpecialFunctions.Trigonometric.DerivHyp
import Mathlib.Analysis.SpecificLimits.Normed
import Mathlib.Analysis.SpecialFunctions.Artanh
import Mathlib.Analysis.InnerProductSpace.Adjoint
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Topology.MetricSpace.Contracting
import Mathlib.LinearAlgebra.Matrix.SchurComplement
import Mathlib.Topology.Homotopy.Lifting
import Mathlib.Analysis.Calculus.ImplicitFunction.ProdDomain
import Mathlib.Analysis.Calculus.ContDiff.RCLike
import Mathlib.Topology.Order.IntermediateValue
import Mathlib.Data.Rat.Floor
import Mathlib.Topology.Instances.Real.Lemmas
import Mathlib.LinearAlgebra.Matrix.ToLin
import Mathlib.LinearAlgebra.FiniteDimensional.Basic
import Mathlib.Tactic.Module
import Mathlib.Tactic.FinCases
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.Analysis.SpecialFunctions.Complex.Arctan
import Mathlib.Analysis.Real.Pi.Bounds
import Mathlib.Analysis.SpecialFunctions.Gaussian.GaussianIntegral
import Mathlib.MeasureTheory.Integral.IntegralEqImproper
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Analysis.SpecialFunctions.Exponential
import Mathlib.Analysis.Complex.ExponentialBounds
import Mathlib.Analysis.InnerProductSpace.Calculus
import Mathlib.LinearAlgebra.FiniteDimensional.Lemmas
import Mathlib.LinearAlgebra.Dimension.Constructions

/-!
Submission-only export of the complete LLENLean source project, followed by
the standalone multidimensional automatic-continuation module.
Lean: leanprover/lean4:v4.34.0-rc2
Mathlib: 85e3a25e006c35636f0e53b0e9296caca2685bc0
Original source files are unchanged. Local imports are replaced by their
contents in dependency order. Sections isolate module-local options and opens.
All non-project imports are retained at the beginning of this file.
The final section is the AutoContinuation module verifying the local
multidimensional layer of the automatic-continuation subsection.
-/


/- ===== Original source: LLENLean/Latch.lean ===== -/
section SubmissionModule0

set_option linter.style.header false

/-!
# Algebraic core of exact bilinear latch compatibility

Partial formalization of `thm:exact-latch` in `llen_certified_training.tex`.
The output space is any real vector space. These results concern constant
reservoir columns; propagation through nonlinear modules is not asserted here.
-/

namespace LLEN

variable {E : Type*} [AddCommGroup E] [Module ℝ E]

/-- One bilinear repair channel, with the other contributions absorbed in `base`. -/
def channel (base C : E) (a b : ℝ) : E := base + (a * b) • C

/-- The entire activation path has exactly the original output. -/
theorem channel_activation (base C : E) (t : ℝ) :
    channel base C t 0 = base := by
  simp [channel]

/-- Once `a = ρ` is fixed, the output increment is exactly linear in `b`.
This is an algebraic increment identity, not a formal differentiation theorem. -/
theorem channel_increment (base C : E) (ρ b h : ℝ) :
    channel base C ρ (b + h) = channel base C ρ b + h • (ρ • C) := by
  simp only [channel, mul_add, add_smul, smul_smul]
  rw [mul_comm h ρ, add_assoc]

/-- A finite bank of bilinear channels. -/
def reservoir {ι : Type*} [Fintype ι] (base : E) (C : ι → E)
    (a b : ι → ℝ) : E := base + ∑ j, (a j * b j) • C j

/-- Activating any channel whose second factor is zero preserves the whole bank's
output, even when the other channels are nonzero. -/
theorem reservoir_activation {ι : Type*} [Fintype ι] [DecidableEq ι]
    (base : E) (C : ι → E) (a b : ι → ℝ) (j : ι) (t : ℝ)
    (hj : b j = 0) :
    reservoir base C (Function.update a j t) b = reservoir base C a b := by
  unfold reservoir
  congr 1
  apply Finset.sum_congr rfl
  intro k _
  by_cases hk : k = j
  · subst k
    simp [hj]
  · simp [Function.update, hk]

/-- A left-null covector of the retained nonzero scaled column annihilates the
original column. It can be instantiated at any future training point. -/
theorem latched_covector_annihilates (u : E →ₗ[ℝ] ℝ) (C : E)
    (ρ : ℝ) (hρ : ρ ≠ 0) (hnull : u (ρ • C) = 0) : u C = 0 := by
  have h : ρ * u C = 0 := by simpa using hnull
  exact (mul_eq_zero.mp h).resolve_left hρ

/-- Positive total coverage and zero pairing on used channels force an unused
channel with nonzero pairing. The quantitative squared estimate is proved
separately in `exists_unused_channel_quantitative`. -/
theorem exists_unused_channel {ι : Type*} [Fintype ι]
    (active : Finset ι) (q : ι → ℝ)
    (hactive : ∀ j ∈ active, q j = 0)
    (hcoverage : 0 < ∑ j, (q j) ^ 2) :
    ∃ j, j ∉ active ∧ q j ≠ 0 := by
  classical
  by_contra h
  have hall : ∀ j, q j = 0 := by
    intro j
    by_cases hj : j ∈ active
    · exact hactive j hj
    · by_contra hn
      exact h ⟨j, hj, hn⟩
  have hz : (∑ j, (q j) ^ 2) = 0 := by simp [hall]
  rw [hz] at hcoverage
  exact (lt_irrefl 0) hcoverage

/-- Quantitative selection in squared, division-free form:
`c² ≤ r * qⱼ²`, equivalent to `|qⱼ| ≥ c / sqrt r` for `c > 0`.
No spectral/Gramian premise is hidden here: the required sum bound is explicit. -/
theorem exists_unused_channel_quantitative {ι : Type*} [Fintype ι]
    (active : Finset ι) (q : ι → ℝ) (c : ℝ) (hc : 0 < c)
    (hactive : ∀ j ∈ active, q j = 0)
    (hcoverage : c ^ 2 ≤ ∑ j, (q j) ^ 2) :
    ∃ j, j ∉ active ∧ c ^ 2 ≤ (Fintype.card ι : ℝ) * (q j) ^ 2 := by
  classical
  have hpos : 0 < ∑ j, (q j) ^ 2 := lt_of_lt_of_le (sq_pos_of_pos hc) hcoverage
  obtain ⟨k, _, _⟩ := exists_unused_channel active q hactive hpos
  have hne : (Finset.univ : Finset ι).Nonempty := ⟨k, Finset.mem_univ k⟩
  have hsum : (∑ _j : ι, c ^ 2) ≤
      ∑ j : ι, (Fintype.card ι : ℝ) * (q j) ^ 2 := by
    rw [← Finset.mul_sum]
    simpa using mul_le_mul_of_nonneg_left hcoverage (Nat.cast_nonneg (Fintype.card ι))
  obtain ⟨j, _, hj⟩ := Finset.exists_le_of_sum_le hne hsum
  refine ⟨j, ?_, hj⟩
  intro ha
  have hz := hactive j ha
  rw [hz] at hj
  nlinarith [sq_pos_of_pos hc]

variable {P : Type*} [AddCommGroup P] [Module ℝ P]

/-- A direction detected by a left-null covector lies outside the old Jacobian
range. This is the linear independence content of rank repair. -/
theorem repair_column_outside_range (T : P →ₗ[ℝ] E) (u : E →ₗ[ℝ] ℝ)
    (C : E) (hnull : ∀ v, u (T v) = 0) (hC : u C ≠ 0) :
    C ∉ LinearMap.range T := by
  rintro ⟨v, hv⟩
  apply hC
  rw [← hv]
  exact hnull v

/-- A nonzero latch scale preserves the new direction's independence. -/
theorem latched_column_outside_range (T : P →ₗ[ℝ] E) (u : E →ₗ[ℝ] ℝ)
    (C : E) (ρ : ℝ) (hρ : ρ ≠ 0)
    (hnull : ∀ v, u (T v) = 0) (hC : u C ≠ 0) :
    ρ • C ∉ LinearMap.range T := by
  apply repair_column_outside_range T u (ρ • C) hnull
  intro h
  exact hC (latched_covector_annihilates u C ρ hρ h)

/-- Qualitative algebraic latch theorem: coverage selects an unused dormant
channel, activation preserves the output, and its retained column enlarges
the old range and constrains every future left-null covector.

`T` is supplied as a linear map; identifying it with the derivative of the
network is a separate analytic obligation. -/
theorem exact_latch_core {ι : Type*} [Fintype ι] [DecidableEq ι]
    (base : E) (C : ι → E) (a b : ι → ℝ) (active : Finset ι)
    (T : P →ₗ[ℝ] E) (u : E →ₗ[ℝ] ℝ) (ρ : ℝ) (hρ : ρ ≠ 0)
    (hnull : ∀ v, u (T v) = 0)
    (hactive : ∀ j ∈ active, u (ρ • C j) = 0)
    (hdormant : ∀ j, j ∉ active → b j = 0)
    (hcoverage : 0 < ∑ j, (u (C j)) ^ 2) :
    ∃ j, j ∉ active ∧
      (∀ t : ℝ, reservoir base C (Function.update a j t) b =
        reservoir base C a b) ∧
      ρ • C j ∉ LinearMap.range T ∧
      (∀ v : E →ₗ[ℝ] ℝ, v (ρ • C j) = 0 → v (C j) = 0) := by
  have hz : ∀ j ∈ active, u (C j) = 0 := by
    intro j hj
    exact latched_covector_annihilates u (C j) ρ hρ (hactive j hj)
  obtain ⟨j, hj, hC⟩ := exists_unused_channel active (fun j => u (C j)) hz hcoverage
  refine ⟨j, hj, ?_, latched_column_outside_range T u (C j) ρ hρ hnull hC, ?_⟩
  · intro t
    exact reservoir_activation base C a b j t (hdormant j hj)
  · intro v hv
    exact latched_covector_annihilates v (C j) ρ hρ hv

end LLEN

end SubmissionModule0


/- ===== Original source: LLENLean/LowRank.lean ===== -/
section SubmissionModule1

set_option linter.style.header false

/-!
# Exact low-rank feedback reduction

Algebraic core of `thm:Qr` and equation `eq:woodbury` in the manuscript.
`A` represents the invertible local operator, `B` represents X, and `C`
represents Yᵀ. The interface space U may be much smaller than E.
No rank, finite-dimensionality, or analytic assumptions are needed for the
kernel correspondence. Determinant and norm estimates are separate claims.
-/

namespace LLEN

variable {E U : Type*} [AddCommGroup E] [Module ℝ E]
    [AddCommGroup U] [Module ℝ U]

/-- The full feedback operator A + BC. -/
def feedback (A : E ≃ₗ[ℝ] E) (B : U →ₗ[ℝ] E) (C : E →ₗ[ℝ] U) : E →ₗ[ℝ] E :=
  A.toLinearMap + B.comp C

/-- The reduced denominator I + CA⁻¹B. -/
def reduced (A : E ≃ₗ[ℝ] E) (B : U →ₗ[ℝ] E) (C : E →ₗ[ℝ] U) : U →ₗ[ℝ] U :=
  LinearMap.id + C.comp (A.symm.toLinearMap.comp B)

variable (A : E ≃ₗ[ℝ] E) (B : U →ₗ[ℝ] E) (C : E →ₗ[ℝ] U)

theorem feedback_normalized (x : E) :
    A.symm (feedback A B C x) = x + A.symm (B (C x)) := by
  simp [feedback]

/-- The full and reduced operators intertwine under C and A⁻¹. -/
theorem reduced_intertwining (x : E) :
    reduced A B C (C x) = C (A.symm (feedback A B C x)) := by
  simp [reduced, feedback]

theorem kernel_forward (x : E) (hx : feedback A B C x = 0) :
    reduced A B C (C x) = 0 := by
  rw [reduced_intertwining, hx]
  simp

theorem kernel_backward (u : U) (hu : reduced A B C u = 0) :
    feedback A B C (-A.symm (B u)) = 0 := by
  have h : u + C (A.symm (B u)) = 0 := hu
  have hb := congrArg B h
  simp only [map_add, map_zero] at hb
  simp only [feedback, LinearMap.add_apply, LinearMap.comp_apply,
    LinearEquiv.coe_coe, map_neg, LinearEquiv.apply_symm_apply]
  rw [hb, neg_zero]

theorem kernel_recover_full (x : E) (hx : feedback A B C x = 0) :
    -A.symm (B (C x)) = x := by
  have h : x + A.symm (B (C x)) = 0 := by
    simpa only [feedback_normalized, map_zero] using congrArg A.symm hx
  exact (eq_neg_of_add_eq_zero_left h).symm

theorem kernel_recover_reduced (u : U) (hu : reduced A B C u = 0) :
    C (-A.symm (B u)) = u := by
  have h : u + C (A.symm (B u)) = 0 := hu
  rw [map_neg]
  exact (eq_neg_of_add_eq_zero_left h).symm

/-- An explicit linear equivalence of kernels, including both inverse maps. -/
def feedbackKernelEquiv : LinearMap.ker (feedback A B C) ≃ₗ[ℝ]
    LinearMap.ker (reduced A B C) where
  toFun x := ⟨C x, kernel_forward A B C x x.property⟩
  invFun u := ⟨-A.symm (B u), kernel_backward A B C u u.property⟩
  left_inv x := by
    apply Subtype.ext
    exact kernel_recover_full A B C x x.property
  right_inv u := by
    apply Subtype.ext
    exact kernel_recover_reduced A B C u u.property
  map_add' x y := by
    apply Subtype.ext
    exact C.map_add x y
  map_smul' t x := by
    apply Subtype.ext
    exact C.map_smul t x

/-- The full operator has a nonzero null vector exactly when the reduced one
does. In finite square dimensions this is the singularity equivalence. -/
theorem feedback_singular_iff :
    (∃ x : E, x ≠ 0 ∧ feedback A B C x = 0) ↔
      (∃ u : U, u ≠ 0 ∧ reduced A B C u = 0) := by
  constructor
  · rintro ⟨x, hx, hfx⟩
    refine ⟨C x, ?_, kernel_forward A B C x hfx⟩
    intro hz
    have h := kernel_recover_full A B C x hfx
    rw [hz, map_zero, map_zero, neg_zero] at h
    exact hx h.symm
  · rintro ⟨u, hu, hqu⟩
    refine ⟨-A.symm (B u), ?_, kernel_backward A B C u hqu⟩
    intro hz
    have h := kernel_recover_reduced A B C u hqu
    rw [hz, map_zero] at h
    exact hu h.symm

/-- The Woodbury candidate A⁻¹ - A⁻¹ B Q⁻¹ C A⁻¹. The supplied equivalence Q
must be identified with `reduced A B C` in the theorems below. -/
def woodbury (Q : U ≃ₗ[ℝ] U) : E →ₗ[ℝ] E :=
  A.symm.toLinearMap - A.symm.toLinearMap.comp
    (B.comp (Q.symm.toLinearMap.comp (C.comp A.symm.toLinearMap)))

theorem woodbury_right_inverse (Q : U ≃ₗ[ℝ] U)
    (hQ : ∀ u, Q u = reduced A B C u) (y : E) :
    feedback A B C (woodbury A B C Q y) = y := by
  let v := Q.symm (C (A.symm y))
  have hv : v + C (A.symm (B v)) = C (A.symm y) := by
    change reduced A B C v = C (A.symm y)
    rw [← hQ]
    exact Q.apply_symm_apply _
  have hb := congrArg B hv
  simp only [map_add] at hb
  calc
    feedback A B C (woodbury A B C Q y) =
        y - B v + (B (C (A.symm y)) - B (C (A.symm (B v)))) := by
      simp [feedback, woodbury, v, map_sub]
      abel
    _ = y := by rw [← hb]; abel

theorem woodbury_left_inverse (Q : U ≃ₗ[ℝ] U)
    (hQ : ∀ u, Q u = reduced A B C u) (x : E) :
    woodbury A B C Q (feedback A B C x) = x := by
  have hrel : C (A.symm (feedback A B C x)) = Q (C x) := by
    rw [← reduced_intertwining, hQ]
  change A.symm (feedback A B C x) -
    A.symm (B (Q.symm (C (A.symm (feedback A B C x))))) = x
  rw [hrel, Q.symm_apply_apply, feedback_normalized]
  abel

/-- When the reduced operator is invertible, the full operator is an explicit
linear equivalence whose inverse is exactly the Woodbury map. -/
def feedbackEquiv (Q : U ≃ₗ[ℝ] U) (hQ : ∀ u, Q u = reduced A B C u) : E ≃ₗ[ℝ] E where
  __ := feedback A B C
  invFun := woodbury A B C Q
  left_inv := woodbury_left_inverse A B C Q hQ
  right_inv := woodbury_right_inverse A B C Q hQ

end LLEN

end SubmissionModule1


/- ===== Original source: LLENLean/TrainingObstruction.lean ===== -/
section SubmissionModule2

set_option linter.style.header false

/-!
# Obstruction to the training-derivative interpretation of SER2

The manuscript's serial derivative rule L(parent) >= L(second)*L(first)
does not bound joint training derivatives when the second module has its own
trainable parameter. This file formalizes a scalar counterexample, not a
counterexample to ordinary composition of fixed functions.
-/

namespace LLEN.TrainingObstruction

def first (_x : ℝ) : ℝ := 0
def second (p : ℝ × ℝ) : ℝ := p.2
def composed (θ : ℝ) : ℝ := second (first 0, θ)

theorem first_derivative (x : ℝ) : HasDerivAt first 0 x := by
  exact hasDerivAt_const x 0

theorem second_joint_derivative (p : ℝ × ℝ) :
    HasFDerivAt second (ContinuousLinearMap.snd ℝ ℝ ℝ) p := by
  exact (ContinuousLinearMap.snd ℝ ℝ ℝ).hasFDerivAt

/-- Input-only derivative bounds are zero here, despite the nonzero training
derivative. They cannot serve as training bounds without an additional rule. -/
theorem second_input_derivative (θ z : ℝ) :
    HasDerivAt (fun x => second (x, θ)) 0 z := by
  exact hasDerivAt_const z θ

theorem composed_training_derivative (θ : ℝ) : HasDerivAt composed 1 θ := by
  exact hasDerivAt_id' θ

/-- Zero and one are valid derivative bounds for the two child maps. -/
theorem child_bounds :
    ‖(0 : ℝ)‖ ≤ (0 : ℝ) ∧
    ‖ContinuousLinearMap.snd ℝ ℝ ℝ‖ ≤ (1 : ℝ) := by
  constructor
  · simp
  · exact ContinuousLinearMap.norm_snd_le ℝ ℝ ℝ

/-- The printed product inequality accepts parent bound zero. -/
theorem serial_product_accepts_zero : (0 : ℝ) ≥ 1 * 0 := by norm_num

/-- That accepted bound fails for the actual training derivative. -/
theorem accepted_bound_is_false : ¬ ‖(1 : ℝ)‖ ≤ (0 : ℝ) := by norm_num

/-- All analytic witnesses and the failed bound in one checked statement. -/
theorem serial_training_bound_counterexample :
    (∀ x, HasDerivAt first 0 x) ∧
    (∀ p, HasFDerivAt second (ContinuousLinearMap.snd ℝ ℝ ℝ) p) ∧
    ‖ContinuousLinearMap.snd ℝ ℝ ℝ‖ ≤ (1 : ℝ) ∧
    ((0 : ℝ) ≥ 1 * 0) ∧
    (∀ θ, HasDerivAt composed 1 θ) ∧
    ¬ ‖(1 : ℝ)‖ ≤ (0 : ℝ) := by
  exact ⟨first_derivative, second_joint_derivative, child_bounds.2,
    serial_product_accepts_zero, composed_training_derivative, accepted_bound_is_false⟩

end LLEN.TrainingObstruction

end SubmissionModule2


/- ===== Original source: LLENLean/TrainingComposition.lean ===== -/
section SubmissionModule3

set_option linter.style.header false

/-!
# Parameter-aware serial composition

For R(x,p) = g(f(x),p), carry the downstream parameters p through an identity
channel before applying the ordinary chain rule. Product spaces in this file
use Mathlib's max norm. Norm conversions to the manuscript's Euclidean norms
are a separate accounting obligation.
-/

namespace LLEN.TrainingComposition

variable {E F P G : Type*}
    [NormedAddCommGroup E] [NormedSpace ℝ E]
    [NormedAddCommGroup F] [NormedSpace ℝ F]
    [NormedAddCommGroup P] [NormedSpace ℝ P]
    [NormedAddCommGroup G] [NormedSpace ℝ G]

def liftDerivative (f' : E →L[ℝ] F) : E × P →L[ℝ] F × P :=
  (f'.comp (ContinuousLinearMap.fst ℝ E P)).prod (ContinuousLinearMap.snd ℝ E P)

def serialDerivative (f' : E →L[ℝ] F) (g' : F × P →L[ℝ] G) : E × P →L[ℝ] G :=
  g'.comp (liftDerivative f')

/-- Exact analytic chain rule, including independently trainable downstream parameters. -/
theorem serial_hasFDerivAt (f : E → F) (g : F × P → G)
    (f' : E →L[ℝ] F) (g' : F × P →L[ℝ] G) (z : E × P)
    (hf : HasFDerivAt f f' z.1) (hg : HasFDerivAt g g' (f z.1, z.2)) :
    HasFDerivAt (fun v : E × P => g (f v.1, v.2)) (serialDerivative f' g') z := by
  have hfirst := hf.comp z (hasFDerivAt_fst (𝕜 := ℝ) (p := z))
  have hlift := hfirst.prodMk (hasFDerivAt_snd (𝕜 := ℝ) (p := z))
  exact hg.comp z hlift

/-- The direct downstream-parameter contribution is explicit. -/
theorem serial_derivative_apply (f' : E →L[ℝ] F) (g' : F × P →L[ℝ] G)
    (v : E × P) :
    serialDerivative f' g' v = g' (f' v.1, 0) + g' (0, v.2) := by
  change g' (f' v.1, v.2) = _
  rw [← map_add]
  simp

theorem lift_derivative_bound (f' : E →L[ℝ] F) (L : ℝ) (hf : ‖f'‖ ≤ L) :
    ‖liftDerivative (P := P) f'‖ ≤ max L 1 := by
  apply ContinuousLinearMap.opNorm_le_bound _ (le_trans zero_le_one (le_max_right _ _))
  intro v
  change ‖(f' v.1, v.2)‖ ≤ _
  rw [Prod.norm_def]
  apply max_le
  · exact (f'.le_opNorm v.1).trans
      (mul_le_mul (hf.trans (le_max_left _ _)) (norm_fst_le v)
        (norm_nonneg _) (le_trans zero_le_one (le_max_right _ _)))
  · calc
      ‖v.2‖ ≤ ‖v‖ := norm_snd_le v
      _ ≤ max L 1 * ‖v‖ := by
        simpa using mul_le_mul_of_nonneg_right (le_max_right L 1) (norm_nonneg v)

/-- Corrected first-derivative certificate rule in the product max norm. -/
theorem serial_derivative_bound (f' : E →L[ℝ] F) (g' : F × P →L[ℝ] G)
    (L₁ L₂ : ℝ) (hf : ‖f'‖ ≤ L₁) (hg : ‖g'‖ ≤ L₂) :
    ‖serialDerivative f' g'‖ ≤ L₂ * max L₁ 1 := by
  exact (g'.opNorm_comp_le (liftDerivative f')).trans
    (mul_le_mul hg (lift_derivative_bound f' L₁ hf) (norm_nonneg _)
      ((norm_nonneg g').trans hg))

/-- Passing a parameter through the lift adds no derivative variation. -/
theorem lift_derivative_difference_bound (f' k' : E →L[ℝ] F) :
    ‖liftDerivative (P := P) f' - liftDerivative k'‖ ≤ ‖f' - k'‖ := by
  apply ContinuousLinearMap.opNorm_le_bound _ (norm_nonneg _)
  intro v
  change ‖(f' v.1 - k' v.1, v.2 - v.2)‖ ≤ _
  simp only [sub_self, Prod.norm_def, norm_zero, max_eq_left (norm_nonneg _)]
  exact ((f' - k').le_opNorm v.1).trans
    (mul_le_mul_of_nonneg_left (norm_fst_le v) (norm_nonneg _))

/-- Pointwise perturbation rule for the corrected training derivative. -/
theorem serial_derivative_difference_bound
    (f' k' : E →L[ℝ] F) (g' h' : F × P →L[ℝ] G)
    (L₁ L₂ : ℝ) (hf : ‖f'‖ ≤ L₁) (hh : ‖h'‖ ≤ L₂) :
    ‖serialDerivative f' g' - serialDerivative k' h'‖ ≤
      ‖g' - h'‖ * max L₁ 1 + L₂ * ‖f' - k'‖ := by
  have heq : serialDerivative f' g' - serialDerivative k' h' =
      (g' - h').comp (liftDerivative f') +
        h'.comp (liftDerivative f' - liftDerivative k') := by
    apply ContinuousLinearMap.ext
    intro v
    simp only [serialDerivative, sub_apply, add_apply,
      ContinuousLinearMap.comp_apply, map_sub]
    abel
  rw [heq]
  apply (norm_add_le _ _).trans
  apply add_le_add
  · exact ((g' - h').opNorm_comp_le _).trans
      (mul_le_mul_of_nonneg_left (lift_derivative_bound f' L₁ hf) (norm_nonneg _))
  · exact (h'.opNorm_comp_le _).trans
      (mul_le_mul hh (lift_derivative_difference_bound f' k') (norm_nonneg _)
        ((norm_nonneg h').trans hh))

omit [NormedSpace ℝ E] [NormedSpace ℝ F] [NormedSpace ℝ P] in
/-- The nonlinear parameter lift obeys the same max-norm bound. -/
theorem lift_difference_bound (f : E → F) (z w : E × P) (L : ℝ)
    (hL : 0 ≤ L) (hf : ‖f z.1 - f w.1‖ ≤ L * ‖z.1 - w.1‖) :
    ‖(f z.1, z.2) - (f w.1, w.2)‖ ≤ max L 1 * ‖z - w‖ := by
  change max ‖f z.1 - f w.1‖ ‖z.2 - w.2‖ ≤ _
  apply max_le
  · exact hf.trans (mul_le_mul (le_max_left _ _) (norm_fst_le (z - w))
      (norm_nonneg _) (hL.trans (le_max_left _ _)))
  · exact (norm_snd_le (z - w)).trans (by
      simpa using mul_le_mul_of_nonneg_right (le_max_right L 1) (norm_nonneg (z - w)))

/-- A corrected second-order regularity certificate, stated as a Lipschitz
bound on the derivative field. This is directly usable for continuation.
The premises are pointwise bounds at two admissible parameter points. -/
theorem serial_derivative_variation_bound
    (f : E → F) (f' : E → E →L[ℝ] F) (g' : F × P → F × P →L[ℝ] G)
    (z w : E × P) (L₁ L₂ K₁ K₂ : ℝ)
    (hL₁ : 0 ≤ L₁) (hK₁ : 0 ≤ K₁) (hK₂ : 0 ≤ K₂)
    (hf : ‖f' z.1‖ ≤ L₁) (hg : ‖g' (f w.1, w.2)‖ ≤ L₂)
    (hvalue : ‖f z.1 - f w.1‖ ≤ L₁ * ‖z.1 - w.1‖)
    (hdf : ‖f' z.1 - f' w.1‖ ≤ K₁ * ‖z.1 - w.1‖)
    (hdg : ‖g' (f z.1, z.2) - g' (f w.1, w.2)‖ ≤
      K₂ * ‖(f z.1, z.2) - (f w.1, w.2)‖) :
    ‖serialDerivative (f' z.1) (g' (f z.1, z.2)) -
      serialDerivative (f' w.1) (g' (f w.1, w.2))‖ ≤
      (K₂ * (max L₁ 1) ^ 2 + L₂ * K₁) * ‖z - w‖ := by
  have hM : 0 ≤ max L₁ 1 := hL₁.trans (le_max_left _ _)
  have hL₂ : 0 ≤ L₂ := (norm_nonneg _).trans hg
  have hdf' : ‖f' z.1 - f' w.1‖ ≤ K₁ * ‖z - w‖ :=
    hdf.trans (mul_le_mul_of_nonneg_left (norm_fst_le (z - w)) hK₁)
  have hdg' : ‖g' (f z.1, z.2) - g' (f w.1, w.2)‖ ≤
      K₂ * (max L₁ 1 * ‖z - w‖) :=
    hdg.trans (mul_le_mul_of_nonneg_left (lift_difference_bound f z w L₁ hL₁ hvalue) hK₂)
  calc
    _ ≤ ‖g' (f z.1, z.2) - g' (f w.1, w.2)‖ * max L₁ 1 +
        L₂ * ‖f' z.1 - f' w.1‖ :=
      serial_derivative_difference_bound _ _ _ _ L₁ L₂ hf hg
    _ ≤ (K₂ * (max L₁ 1 * ‖z - w‖)) * max L₁ 1 + L₂ * (K₁ * ‖z - w‖) :=
      add_le_add (mul_le_mul_of_nonneg_right hdg' hM)
        (mul_le_mul_of_nonneg_left hdf' hL₂)
    _ = _ := by ring

/-- Semantic certificate for joint input/parameter derivatives on a declared
domain. Function and derivative Lipschitz bounds are explicit obligations. -/
structure TrainingCertificate (f : E → F) (S : Set E) (L K : ℝ) where
  derivative : E → E →L[ℝ] F
  nonneg_L : 0 ≤ L
  nonneg_K : 0 ≤ K
  hasDeriv : ∀ x ∈ S, HasFDerivAt f (derivative x) x
  norm_bound : ∀ x ∈ S, ‖derivative x‖ ≤ L
  value_bound : ∀ x ∈ S, ∀ y ∈ S, ‖f x - f y‖ ≤ L * ‖x - y‖
  variation_bound : ∀ x ∈ S, ∀ y ∈ S,
    ‖derivative x - derivative y‖ ≤ K * ‖x - y‖

/-- Sound parameter-aware serial certificate composition. The parent's domain
also checks that the lifted output actually belongs to the downstream domain.
This proves semantic propagation, not a bit-complexity bound for a verifier. -/
def composeCertificates (f : E → F) (g : F × P → G)
    (S : Set E) (T : Set (F × P)) (L₁ K₁ L₂ K₂ : ℝ)
    (cf : TrainingCertificate f S L₁ K₁) (cg : TrainingCertificate g T L₂ K₂) :
    TrainingCertificate (fun z : E × P => g (f z.1, z.2))
      {z | z.1 ∈ S ∧ (f z.1, z.2) ∈ T}
      (L₂ * max L₁ 1) (K₂ * (max L₁ 1) ^ 2 + L₂ * K₁) where
  derivative z := serialDerivative (cf.derivative z.1) (cg.derivative (f z.1, z.2))
  nonneg_L := mul_nonneg cg.nonneg_L (cf.nonneg_L.trans (le_max_left _ _))
  nonneg_K := add_nonneg (mul_nonneg cg.nonneg_K (sq_nonneg _))
    (mul_nonneg cg.nonneg_L cf.nonneg_K)
  hasDeriv z hz := serial_hasFDerivAt f g _ _ z
    (cf.hasDeriv z.1 hz.1) (cg.hasDeriv (f z.1, z.2) hz.2)
  norm_bound z hz := serial_derivative_bound _ _ L₁ L₂
    (cf.norm_bound z.1 hz.1) (cg.norm_bound (f z.1, z.2) hz.2)
  value_bound z hz w hw := by
    calc
      _ ≤ L₂ * ‖(f z.1, z.2) - (f w.1, w.2)‖ :=
        cg.value_bound _ hz.2 _ hw.2
      _ ≤ L₂ * (max L₁ 1 * ‖z - w‖) :=
        mul_le_mul_of_nonneg_left
          (lift_difference_bound f z w L₁ cf.nonneg_L
            (cf.value_bound _ hz.1 _ hw.1)) cg.nonneg_L
      _ = _ := by ring
  variation_bound z hz w hw :=
    serial_derivative_variation_bound f cf.derivative cg.derivative z w L₁ L₂ K₁ K₂
      cf.nonneg_L cf.nonneg_K cg.nonneg_K
      (cf.norm_bound _ hz.1) (cg.norm_bound _ hw.2)
      (cf.value_bound _ hz.1 _ hw.1) (cf.variation_bound _ hz.1 _ hw.1)
      (cg.variation_bound _ hz.2 _ hw.2)

end LLEN.TrainingComposition

end SubmissionModule3


/- ===== Original source: LLENLean/PreventiveLatch.lean ===== -/
section SubmissionModule4

set_option linter.style.header false
set_option linter.unusedDecidableInType false

namespace LLEN.PreventiveLatch

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

def fresh (active : Finset ι) (q : ι → ℝ) (j : ι) : ℝ :=
  if j ∈ active then 0 else q j

theorem energy_partition (active : Finset ι) (q : ι → ℝ) :
    (∑ j, (q j) ^ 2) =
      (∑ j, if j ∈ active then (q j) ^ 2 else 0) +
      ∑ j, (fresh active q j) ^ 2 := by
  rw [← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro j _
  by_cases hj : j ∈ active <;> simp [fresh, hj]

theorem active_energy_bound (active : Finset ι) (q : ι → ℝ) (e : ℝ)
    (he : 0 ≤ e) (hactive : ∀ j ∈ active, (q j) ^ 2 ≤ e) :
    (∑ j, if j ∈ active then (q j) ^ 2 else 0) ≤ (Fintype.card ι : ℝ) * e := by
  calc
    _ ≤ ∑ _j : ι, e := by
      apply Finset.sum_le_sum
      intro j _
      by_cases hj : j ∈ active
      · simpa [hj] using hactive j hj
      · simpa [hj] using he
    _ = _ := by simp

theorem fresh_energy_bound (active : Finset ι) (q : ι → ℝ) (c e : ℝ)
    (he : 0 ≤ e) (hactive : ∀ j ∈ active, (q j) ^ 2 ≤ e)
    (hcoverage : c ^ 2 ≤ ∑ j, (q j) ^ 2)
    (hbudget : (Fintype.card ι : ℝ) * e ≤ c ^ 2 / 2) :
    c ^ 2 / 2 ≤ ∑ j, (fresh active q j) ^ 2 := by
  have hp := energy_partition active q
  have ha := active_energy_bound active q e he hactive
  linarith

/-- Pigeonhole selection with a positive energy floor, without square roots. -/
theorem select_from_energy (active : Finset ι) (q : ι → ℝ) (E : ℝ)
    (hE : 0 < E) (hcoverage : E ≤ ∑ j, (fresh active q j) ^ 2) :
    ∃ j, j ∉ active ∧ E ≤ (Fintype.card ι : ℝ) * (q j) ^ 2 := by
  have hz : ∀ j ∈ active, fresh active q j = 0 := by
    intro j hj
    simp [fresh, hj]
  obtain ⟨k, _, _⟩ := LLEN.exists_unused_channel active (fresh active q) hz
    (hE.trans_le hcoverage)
  have hne : (Finset.univ : Finset ι).Nonempty := ⟨k, Finset.mem_univ k⟩
  have hs : (∑ _j : ι, E) ≤
      ∑ j, (Fintype.card ι : ℝ) * (fresh active q j) ^ 2 := by
    rw [← Finset.mul_sum]
    simpa using mul_le_mul_of_nonneg_left hcoverage (Nat.cast_nonneg (Fintype.card ι))
  obtain ⟨j, _, hj⟩ := Finset.exists_le_of_sum_le hne hs
  have hnot : j ∉ active := by
    intro ha
    simp [fresh, ha] at hj
    linarith
  exact ⟨j, hnot, by simpa [fresh, hnot] using hj⟩

/-- The manuscript's preventive bound: at least half the total coverage
remains unused, giving c² ≤ 2r qⱼ² for an unused channel. -/
theorem preventive_selection (active : Finset ι) (q : ι → ℝ) (c e : ℝ)
    (hc : 0 < c) (he : 0 ≤ e)
    (hactive : ∀ j ∈ active, (q j) ^ 2 ≤ e)
    (hcoverage : c ^ 2 ≤ ∑ j, (q j) ^ 2)
    (hbudget : (Fintype.card ι : ℝ) * e ≤ c ^ 2 / 2) :
    ∃ j, j ∉ active ∧ c ^ 2 ≤ 2 * (Fintype.card ι : ℝ) * (q j) ^ 2 := by
  have hpos : 0 < c ^ 2 / 2 := half_pos (sq_pos_of_pos hc)
  obtain ⟨j, hj, hq⟩ := select_from_energy active q (c ^ 2 / 2) hpos
    (fresh_energy_bound active q c e he hactive hcoverage hbudget)
  exact ⟨j, hj, by linarith⟩

/-- Converts the actual retained-column and trigger bounds into selection.
The singular-vector / Gramian interpretation remains a separate obligation. -/
theorem preventive_selection_from_trigger
    (active : Finset ι) (q : ι → ℝ) (c ρ τ : ℝ)
    (hc : 0 < c) (hρ : 0 < ρ)
    (hcolumns : ∀ j ∈ active, (ρ * q j) ^ 2 ≤ τ ^ 2)
    (hcoverage : c ^ 2 ≤ ∑ j, (q j) ^ 2)
    (htrigger : 2 * (Fintype.card ι : ℝ) * τ ^ 2 ≤ ρ ^ 2 * c ^ 2) :
    ∃ j, j ∉ active ∧ c ^ 2 ≤ 2 * (Fintype.card ι : ℝ) * (q j) ^ 2 := by
  have hr2 := sq_pos_of_pos hρ
  refine preventive_selection active q c (τ ^ 2 / ρ ^ 2) hc
    (div_nonneg (sq_nonneg _) hr2.le) ?_ hcoverage ?_
  · intro j hj
    apply (le_div_iff₀ hr2).2
    have hh := hcolumns j hj
    nlinarith [mul_pow ρ (q j) 2]
  · rw [← mul_div_assoc]
    apply (div_le_iff₀ hr2).2
    nlinarith

/-- At full reservoir exhaustion the trigger premises are inconsistent. -/
theorem no_trigger_after_exhaustion (q : ι → ℝ) (c ρ τ : ℝ)
    (hc : 0 < c) (hρ : 0 < ρ)
    (hcolumns : ∀ j, (ρ * q j) ^ 2 ≤ τ ^ 2)
    (hcoverage : c ^ 2 ≤ ∑ j, (q j) ^ 2)
    (htrigger : 2 * (Fintype.card ι : ℝ) * τ ^ 2 ≤ ρ ^ 2 * c ^ 2) : False := by
  obtain ⟨j, hj, _⟩ := preventive_selection_from_trigger Finset.univ q c ρ τ hc hρ
    (fun j _ => hcolumns j) hcoverage htrigger
  exact hj (Finset.mem_univ j)

/-- A rational expression for the trigger. This real-valued definition proves
algebraic bounds; it is not a verified finite-bit implementation. -/
noncomputable def safeThreshold (r ρ c : ℝ) : ℝ := ρ * c / (2 * r)

theorem safe_threshold_pos (r ρ c : ℝ) (hr : 1 ≤ r) (hρ : 0 < ρ) (hc : 0 < c) :
    0 < safeThreshold r ρ c := by
  unfold safeThreshold
  exact div_pos (mul_pos hρ hc) (by linarith)

theorem safe_threshold_admissible (r ρ c : ℝ) (hr : 1 ≤ r) :
    2 * r * (safeThreshold r ρ c) ^ 2 ≤ ρ ^ 2 * c ^ 2 := by
  unfold safeThreshold
  rw [div_pow, ← mul_div_assoc]
  apply (div_le_iff₀ (sq_pos_of_pos (show 0 < 2 * r by linarith))).2
  have h : 2 * r ≤ (2 * r) ^ 2 := by nlinarith
  calc
    _ ≤ (2 * r) ^ 2 * (ρ * c) ^ 2 := mul_le_mul_of_nonneg_right h (sq_nonneg _)
    _ = _ := by ring

theorem safe_threshold_inverse (r ρ c : ℝ) :
    (safeThreshold r ρ c)⁻¹ = 2 * r * ρ⁻¹ * c⁻¹ := by
  simp [safeThreshold, mul_inv_rev, div_eq_mul_inv]
  ring

/-- The quantitative dependency needed for polynomial control: bounding r,
ρ⁻¹ and c⁻¹ bounds the reciprocal trigger by their product. -/
theorem safe_threshold_inverse_bound (r ρ c R P C : ℝ)
    (hr : 1 ≤ r) (hρ : 0 < ρ) (hc : 0 < c)
    (hR : r ≤ R) (hP : ρ⁻¹ ≤ P) (hC : c⁻¹ ≤ C) :
    (safeThreshold r ρ c)⁻¹ ≤ 2 * R * P * C := by
  rw [safe_threshold_inverse r ρ c]
  have hP0 : 0 ≤ P := (inv_nonneg.mpr hρ.le).trans hP
  have hR0 : 0 ≤ 2 * R := by linarith
  apply mul_le_mul _ hC (inv_nonneg.mpr hc.le) (mul_nonneg hR0 hP0)
  exact mul_le_mul (by linarith) hP (inv_nonneg.mpr hρ.le) hR0

end LLEN.PreventiveLatch

end SubmissionModule4


/- ===== Original source: LLENLean/CoverageWidth.lean ===== -/
section SubmissionModule5

set_option linter.style.header false

namespace LLEN.CoverageWidth

variable {E U : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    [NormedAddCommGroup U] [NormedSpace ℝ U]

/-- A uniform positive lower coverage bound on the whole output-covector
space forces injectivity of the reservoir transpose map. -/
theorem full_coverage_injective (T : E →ₗ[ℝ] U) (c : ℝ) (hc : 0 < c)
    (hcoverage : ∀ u, c ^ 2 * ‖u‖ ^ 2 ≤ ‖T u‖ ^ 2) : Function.Injective T := by
  apply LinearMap.ker_eq_bot.mp
  apply LinearMap.ker_eq_bot'.mpr
  intro u hu
  have h := hcoverage u
  rw [hu, norm_zero, zero_pow (by decide : 2 ≠ 0)] at h
  have hs : ‖u‖ ^ 2 ≤ 0 := by
    by_contra hn
    have hp := mul_pos (sq_pos_of_pos hc) (lt_of_not_ge hn)
    linarith
  apply norm_eq_zero.mp
  nlinarith [norm_nonneg u]

/-- Consequently full-output coverage needs at least as many reservoir
coordinates as output dimensions. This does not bound the number activated. -/
theorem full_coverage_width [Module.Finite ℝ U]
    (T : E →ₗ[ℝ] U) (c : ℝ) (hc : 0 < c)
    (hcoverage : ∀ u, c ^ 2 * ‖u‖ ^ 2 ≤ ‖T u‖ ^ 2) :
    Module.finrank ℝ E ≤ Module.finrank ℝ U := by
  exact T.finrank_le_finrank_of_injective (full_coverage_injective T c hc hcoverage)

/-- A narrower reservoir cannot satisfy the full-output coverage premise. -/
theorem narrow_reservoir_cannot_cover [Module.Finite ℝ U]
    (T : E →ₗ[ℝ] U) (c : ℝ) (hc : 0 < c)
    (hwidth : Module.finrank ℝ U < Module.finrank ℝ E) :
    ¬ (∀ u, c ^ 2 * ‖u‖ ^ 2 ≤ ‖T u‖ ^ 2) := by
  intro hcoverage
  exact (not_le_of_gt hwidth) (full_coverage_width T c hc hcoverage)

end LLEN.CoverageWidth

end SubmissionModule5


/- ===== Original source: LLENLean/FullCoverageBaseline.lean ===== -/
section SubmissionModule6

set_option linter.style.header false
set_option maxSynthPendingDepth 16

/-!
# Certified fixed-additive full-coverage baseline

Inputs are rational matrices C,D with CD=I, rational frozen base predictions,
and rational target labels. The trainable reservoir is additive and does not
feed back into the frozen network. All reservoir coordinates are unrestricted.

The executable dot product records rational additions/multiplications. These
counts are not claimed to be Turing-machine bit costs.
-/

namespace LLEN.FullCoverageBaseline

/-- Each term uses one rational multiplication and one rational addition. -/
def dotCounted : List (ℚ × ℚ) → ℚ × ℕ
  | [] => (0, 0)
  | (a, b) :: xs =>
    let rest := dotCounted xs
    (a * b + rest.1, 2 + rest.2)

theorem dotCounted_value (xs : List (ℚ × ℚ)) :
    (dotCounted xs).1 = (xs.map (fun p => p.1 * p.2)).sum := by
  induction xs with
  | nil => rfl
  | cons p xs ih => simp [dotCounted, ih]

theorem dotCounted_cost (xs : List (ℚ × ℚ)) :
    (dotCounted xs).2 = 2 * xs.length := by
  induction xs with
  | nil => rfl
  | cons p xs ih => simp [dotCounted, ih]; omega

variable {m r : ℕ}


def applyMatrix (M : Matrix (Fin r) (Fin m) ℚ) (v : Fin m → ℚ) : Fin r → ℚ :=
  fun i => (dotCounted (List.ofFn (fun j : Fin m => (M i j, v j)))).1

theorem applyMatrix_eq (M : Matrix (Fin r) (Fin m) ℚ) (v : Fin m → ℚ) :
    applyMatrix M v = M.mulVec v := by
  funext i
  simp [applyMatrix, dotCounted_value, Matrix.mulVec, dotProduct, List.map_ofFn, List.sum_ofFn]

def productMatrix (C : Matrix (Fin m) (Fin r) ℚ)
    (D : Matrix (Fin r) (Fin m) ℚ) : Matrix (Fin m) (Fin m) ℚ :=
  fun i j => (dotCounted (List.ofFn (fun k : Fin r => (C i k, D k j)))).1

theorem productMatrix_eq (C : Matrix (Fin m) (Fin r) ℚ)
    (D : Matrix (Fin r) (Fin m) ℚ) : productMatrix C D = C * D := by
  funext i j
  simp [productMatrix, dotCounted_value, Matrix.mul_apply, List.map_ofFn, List.sum_ofFn]

/-- An executable exact check of the supplied right-inverse certificate. -/
def accepts (C : Matrix (Fin m) (Fin r) ℚ)
    (D : Matrix (Fin r) (Fin m) ℚ) : Bool :=
  (List.finRange m).all (fun i => (List.finRange m).all
    (fun j => productMatrix C D i j == (if i = j then (1 : ℚ) else 0)))

theorem accepts_iff (C : Matrix (Fin m) (Fin r) ℚ)
    (D : Matrix (Fin r) (Fin m) ℚ) : accepts C D = true ↔ C * D = 1 := by
  simp only [accepts, List.all_eq_true, List.mem_finRange, forall_const,
    beq_iff_eq, productMatrix_eq]
  constructor
  · intro h
    funext i j
    simpa [Matrix.one_apply] using h i j
  · intro h i j
    simpa [Matrix.one_apply] using congrFun (congrFun h i) j

def predict (C : Matrix (Fin m) (Fin r) ℚ) (base : Fin m → ℚ)
    (a b : Fin r → ℚ) : Fin m → ℚ :=
  base + C.mulVec (fun j => a j * b j)

def train (D : Matrix (Fin r) (Fin m) ℚ) (base target : Fin m → ℚ) : Fin r → ℚ :=
  applyMatrix D (target - base)

theorem zero_output_activation (C : Matrix (Fin m) (Fin r) ℚ)
    (base : Fin m → ℚ) (a : Fin r → ℚ) : predict C base a 0 = base := by
  change base + C.mulVec (fun j => a j * 0) = base
  simp only [mul_zero]
  change base + C.mulVec 0 = base
  rw [Matrix.mulVec_zero, add_zero]

/-- Exact interpolation by the executable rational trainer, conditional only
on the executable certificate accepting the supplied rational data. -/
theorem certified_exact_training (C : Matrix (Fin m) (Fin r) ℚ)
    (D : Matrix (Fin r) (Fin m) ℚ) (base target : Fin m → ℚ)
    (h : accepts C D = true) :
    predict C base (fun _ => 1) (train D base target) = target := by
  have hCD := (accepts_iff C D).mp h
  simp only [predict, one_mul, train, applyMatrix_eq]
  rw [Matrix.mulVec_mulVec, hCD, Matrix.one_mulVec]
  abel

/-- A checked solver rejects invalid certificates instead of silently using them. -/
def solve (C : Matrix (Fin m) (Fin r) ℚ) (D : Matrix (Fin r) (Fin m) ℚ)
    (base target : Fin m → ℚ) : Option (Fin r → ℚ) :=
  if accepts C D then some (train D base target) else none

theorem solve_sound (C : Matrix (Fin m) (Fin r) ℚ) (D : Matrix (Fin r) (Fin m) ℚ)
    (base target : Fin m → ℚ) (b : Fin r → ℚ)
    (h : solve C D base target = some b) : predict C base (fun _ => 1) b = target := by
  unfold solve at h
  split at h
  · rename_i ha
    have hb := Option.some.inj h
    rw [← hb]
    exact certified_exact_training C D base target ha
  · cases h

theorem solve_rejects (C : Matrix (Fin m) (Fin r) ℚ) (D : Matrix (Fin r) (Fin m) ℚ)
    (base target : Fin m → ℚ) (h : accepts C D = false) : solve C D base target = none := by
  simp [solve, h]

/-- The certificate is a right inverse for all targets, not a target-specific
solution witness. In particular it certifies full output controllability. -/
theorem accepted_implies_surjective (C : Matrix (Fin m) (Fin r) ℚ)
    (D : Matrix (Fin r) (Fin m) ℚ) (h : accepts C D = true) :
    Function.Surjective C.mulVec := by
  intro v
  refine ⟨D.mulVec v, ?_⟩
  rw [Matrix.mulVec_mulVec, (accepts_iff C D).mp h, Matrix.one_mulVec]

/-- Full row surjectivity supplies some rational right-inverse certificate.
This is an existence proof, not an implemented certificate-discovery algorithm. -/
theorem certificate_exists_of_surjective (C : Matrix (Fin m) (Fin r) ℚ)
    (h : Function.Surjective C.mulVec) :
    ∃ D : Matrix (Fin r) (Fin m) ℚ, accepts C D = true := by
  classical
  choose x hx using fun j : Fin m => h (fun i => if i = j then (1 : ℚ) else 0)
  refine ⟨(fun k j => x j k), (accepts_iff _ _).mpr ?_⟩
  funext i j
  have hi := congrFun (hx j) i
  change (∑ k : Fin r, C i k * x j k) = if i = j then (1 : ℚ) else 0
  simpa [Matrix.mulVec, dotProduct] using hi

/-- The exact label homotopy is a straight line once all first factors are fixed. -/
theorem exact_interpolation_path (C : Matrix (Fin m) (Fin r) ℚ)
    (D : Matrix (Fin r) (Fin m) ℚ) (base target : Fin m → ℚ)
    (h : accepts C D = true) (s : ℚ) :
    predict C base (fun _ => 1) (s • train D base target) =
      base + s • (target - base) := by
  have hCD := (accepts_iff C D).mp h
  simp only [predict, one_mul, train, applyMatrix_eq]
  rw [Matrix.mulVec_smul, Matrix.mulVec_mulVec, hCD, Matrix.one_mulVec]

/-- For rational base estimates, correction preserves exactly the base error. -/
theorem estimated_base_residual (C : Matrix (Fin m) (Fin r) ℚ)
    (D : Matrix (Fin r) (Fin m) ℚ) (base estimate target : Fin m → ℚ)
    (h : accepts C D = true) :
    predict C base (fun _ => 1) (train D estimate target) - target = base - estimate := by
  have hCD := (accepts_iff C D).mp h
  simp only [predict, one_mul, train, applyMatrix_eq]
  rw [Matrix.mulVec_mulVec, hCD, Matrix.one_mulVec]
  abel

def trainingArithmeticCost (D : Matrix (Fin r) (Fin m) ℚ) (v : Fin m → ℚ) : ℕ :=
  ∑ i : Fin r, (m + (dotCounted (List.ofFn (fun j : Fin m => (D i j, v j)))).2)

theorem training_arithmetic_cost (D : Matrix (Fin r) (Fin m) ℚ) (v : Fin m → ℚ) :
    trainingArithmeticCost D v = 3 * r * m := by
  simp [trainingArithmeticCost, dotCounted_cost]
  ring

def checkingArithmeticCost (C : Matrix (Fin m) (Fin r) ℚ)
    (D : Matrix (Fin r) (Fin m) ℚ) : ℕ :=
  ∑ i : Fin m, ∑ j : Fin m,
    (dotCounted (List.ofFn (fun k : Fin r => (C i k, D k j)))).2

theorem checking_arithmetic_cost (C : Matrix (Fin m) (Fin r) ℚ)
    (D : Matrix (Fin r) (Fin m) ℚ) :
    checkingArithmeticCost C D = 2 * m * m * r := by
  simp [checkingArithmeticCost, dotCounted_cost]
  ring

end LLEN.FullCoverageBaseline

end SubmissionModule6


/- ===== Original source: LLENLean/CoupledTraining.lean ===== -/
section SubmissionModule7

set_option linter.style.header false

/-!
# Coupled equilibrium training: elimination and nonlinear latching

These are bridges for an actual implicit model, not a global existence or
complexity theorem. A is the state derivative of the equilibrium residual,
B its parameter derivative, O the state derivative of the output, and P
the direct parameter derivative of the output. Their analytic identification
and uniform bounds must be supplied by the architecture certificate.
-/

namespace LLEN.CoupledTraining

section Elimination
variable {E U Y : Type*}
  [AddCommGroup E] [Module ℝ E]
  [AddCommGroup U] [Module ℝ U]
  [AddCommGroup Y] [Module ℝ Y]

def reducedTraining (A : E ≃ₗ[ℝ] E) (B : U →ₗ[ℝ] E)
    (O : E →ₗ[ℝ] Y) (P : U →ₗ[ℝ] Y) : U →ₗ[ℝ] Y :=
  P - O.comp (A.symm.toLinearMap.comp B)

def jointTraining (A : E ≃ₗ[ℝ] E) (B : U →ₗ[ℝ] E)
    (O : E →ₗ[ℝ] Y) (P : U →ₗ[ℝ] Y) (z : E × U) : E × Y :=
  (A z.1 + B z.2, O z.1 + P z.2)

theorem implicit_sensitivity (A : E ≃ₗ[ℝ] E) (B : U →ₗ[ℝ] E)
    (S : U →ₗ[ℝ] E) (h : ∀ v, A (S v) + B v = 0) (v : U) :
    S v = -A.symm (B v) := by
  apply A.injective
  simp only [map_neg, LinearEquiv.apply_symm_apply]
  exact eq_neg_of_add_eq_zero_left (h v)

theorem eliminated_output (A : E ≃ₗ[ℝ] E) (B : U →ₗ[ℝ] E)
    (O : E →ₗ[ℝ] Y) (P : U →ₗ[ℝ] Y) (x : E) (v : U)
    (h : A x + B v = 0) : O x + P v = reducedTraining A B O P v := by
  have hx : x = -A.symm (B v) := by
    apply A.injective
    simp only [map_neg, LinearEquiv.apply_symm_apply]
    exact eq_neg_of_add_eq_zero_left h
  rw [hx]
  simp [reducedTraining, sub_eq_add_neg, add_comm]

/-- Full joint surjectivity is equivalent to output controllability after
eliminating the equilibrium state; state invertibility alone is insufficient. -/
theorem joint_surjective_iff (A : E ≃ₗ[ℝ] E) (B : U →ₗ[ℝ] E)
    (O : E →ₗ[ℝ] Y) (P : U →ₗ[ℝ] Y) :
    Function.Surjective (jointTraining A B O P) ↔
      Function.Surjective (reducedTraining A B O P) := by
  constructor
  · intro h y
    obtain ⟨⟨x, v⟩, hv⟩ := h (0, y)
    have h₁ : A x + B v = 0 := congrArg Prod.fst hv
    have h₂ : O x + P v = y := congrArg Prod.snd hv
    exact ⟨v, (eliminated_output A B O P x v h₁).symm.trans h₂⟩
  · intro h z
    obtain ⟨v, hv⟩ := h (z.2 - O (A.symm z.1))
    refine ⟨(A.symm (z.1 - B v), v), ?_⟩
    apply Prod.ext
    · simp [jointTraining]
    · change O (A.symm (z.1 - B v)) + P v = z.2
      have ht : P v - O (A.symm (B v)) = z.2 - O (A.symm z.1) := hv
      simp only [map_sub]
      have ht' := congrArg (fun y : Y => O (A.symm z.1) + y) ht
      convert ht' using 1 <;> abel

/-- Constructive lift of an output right inverse to the full joint system. -/
theorem joint_right_inverse (A : E ≃ₗ[ℝ] E) (B : U →ₗ[ℝ] E)
    (O : E →ₗ[ℝ] Y) (P : U →ₗ[ℝ] Y) (D : Y →ₗ[ℝ] U)
    (hD : ∀ y, reducedTraining A B O P (D y) = y) (z : E × Y) :
    let v := D (z.2 - O (A.symm z.1))
    jointTraining A B O P (A.symm (z.1 - B v), v) = z := by
  dsimp only
  apply Prod.ext
  · simp [jointTraining]
  · change O (A.symm (z.1 - B (D (z.2 - O (A.symm z.1))))) +
      P (D (z.2 - O (A.symm z.1))) = z.2
    have ht := hD (z.2 - O (A.symm z.1))
    change P (D (z.2 - O (A.symm z.1))) -
      O (A.symm (B (D (z.2 - O (A.symm z.1))))) =
      z.2 - O (A.symm z.1) at ht
    simp only [map_sub]
    have ht' := congrArg (fun y : Y => O (A.symm z.1) + y) ht
    simp only [map_sub] at ht'
    convert ht' using 1 <;> abel
end Elimination

section Bottleneck
variable {V U Y : Type*}
  [AddCommGroup V] [Module ℝ V]
  [AddCommGroup U] [Module ℝ U]
  [AddCommGroup Y] [Module ℝ Y]

/-- Increasing the number of reservoir pairs cannot overcome a smaller
shared effective-control space through which all their derivatives factor. -/
theorem effective_control_dimension [Module.Finite ℝ U]
    (C : V →ₗ[ℝ] U) (H : U →ₗ[ℝ] Y)
    (h : Function.Surjective (H.comp C)) :
    Module.finrank ℝ Y ≤ Module.finrank ℝ U := by
  apply LinearMap.finrank_le_finrank_of_surjective (f := H)
  intro y
  obtain ⟨v, hv⟩ := h y
  exact ⟨C v, hv⟩

theorem insufficient_effective_controls [Module.Finite ℝ U]
    (C : V →ₗ[ℝ] U) (H : U →ₗ[ℝ] Y)
    (hwidth : Module.finrank ℝ U < Module.finrank ℝ Y) :
    ¬ Function.Surjective (H.comp C) := by
  intro h
  exact (not_le_of_gt hwidth) (effective_control_dimension C H h)
end Bottleneck

section Differentiation
variable {E U Y : Type*}
  [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup U] [NormedSpace ℝ U]
  [NormedAddCommGroup Y] [NormedSpace ℝ Y]

/-- Differentiate an equilibrium identity along an already differentiable
state branch. Existence of that branch is a separate implicit-function task. -/
theorem equilibrium_derivative_equation (F : E × U → E) (state : U → E)
    (A : E →L[ℝ] E) (B : U →L[ℝ] E) (S : U →L[ℝ] E) (u : U)
    (hF : HasFDerivAt F
      (A.comp (ContinuousLinearMap.fst ℝ E U) +
        B.comp (ContinuousLinearMap.snd ℝ E U)) (state u, u))
    (hstate : HasFDerivAt state S u) (heq : ∀ v, F (state v, v) = 0) (v : U) :
    A (S v) + B v = 0 := by
  have hc := hF.comp (f := fun w => (state w, w)) u
    (hstate.prodMk (hasFDerivAt_id u))
  have hz : HasFDerivAt (fun w => F (state w, w)) (0 : U →L[ℝ] E) u := by
    simpa only [heq] using (hasFDerivAt_const (𝕜 := ℝ) (0 : E) u)
  have hh := congrArg (fun L : U →L[ℝ] E => L v) (hc.unique hz)
  simpa using hh

theorem prediction_derivative (G : E × U → Y) (state : U → E)
    (O : E →L[ℝ] Y) (P : U →L[ℝ] Y) (S : U →L[ℝ] E) (u : U)
    (hG : HasFDerivAt G
      (O.comp (ContinuousLinearMap.fst ℝ E U) +
        P.comp (ContinuousLinearMap.snd ℝ E U)) (state u, u))
    (hstate : HasFDerivAt state S u) :
    HasFDerivAt (fun v => G (state v, v)) (O.comp S + P) u := by
  have hc := hG.comp (f := fun w => (state w, w)) u
    (hstate.prodMk (hasFDerivAt_id u))
  convert hc using 1 <;> ext v <;> simp
end Differentiation

section NonlinearLatch
variable {r : ℕ} {Y : Type*}

/-- H may include a nonlinear equilibrium solve and readout. -/
def coupledOutput (H : (Fin r → ℝ) → Y) (a b : Fin r → ℝ) : Y :=
  H (fun j => a j * b j)

theorem coupled_zero_activation (H : (Fin r → ℝ) → Y) (a : Fin r → ℝ) :
    coupledOutput H a 0 = H 0 := by
  change H (fun j => a j * 0) = H (fun _ => 0)
  simp

theorem coupled_active_slice (H : (Fin r → ℝ) → Y) :
    (fun b => coupledOutput H (fun _ => 1) b) = H := by
  funext b
  simp [coupledOutput]

variable [NormedAddCommGroup Y] [NormedSpace ℝ Y]

/-- Activating all pairs exposes the derivative of the nonlinear effective
control map, which can vary with b. It does not make that map affine. -/
theorem coupled_active_derivative (H : (Fin r → ℝ) → Y)
    (T : (Fin r → ℝ) →L[ℝ] Y) (b : Fin r → ℝ) (h : HasFDerivAt H T b) :
    HasFDerivAt (fun v => coupledOutput H (fun _ => 1) v) T b := by
  rw [coupled_active_slice]
  exact h
end NonlinearLatch

end LLEN.CoupledTraining

end SubmissionModule7


/- ===== Original source: LLENLean/GlobalTraining.lean ===== -/
section SubmissionModule8

set_option linter.style.header false

namespace LLEN.GlobalTraining

open Set Metric
open scoped NNReal

variable {E Y : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [CompleteSpace E] [NormedAddCommGroup Y] [NormedSpace ℝ Y]

/-- A bounded Lipschitz field has a solution on the entire training interval,
and the solution remains in the certified ball. Existence is a conclusion. -/
theorem exists_controlled_curve (v : E → E) (x₀ : E) (a L K : ℝ≥0)
    (hlip : LipschitzOnWith K v (closedBall x₀ a))
    (hbound : ∀ x ∈ closedBall x₀ (a : ℝ), ‖v x‖ ≤ L)
    (hroom : L ≤ a) :
    ∃ α : ℝ → E, α 0 = x₀ ∧
      (∀ t ∈ Icc (0 : ℝ) 1, α t ∈ closedBall x₀ (a : ℝ)) ∧
      (∀ t ∈ Icc (0 : ℝ) 1,
        HasDerivWithinAt α (v (α t)) (Icc (0 : ℝ) 1) t) := by
  let t₀ : Icc (0 : ℝ) 1 := ⟨0, by constructor <;> norm_num⟩
  have hf : IsPicardLindelof (fun _ : ℝ => v) t₀ x₀ a 0 L K := {
    lipschitzOnWith := fun _ _ => hlip
    continuousOn := fun _ _ => continuousOn_const
    norm_le := fun _ _ => hbound
    mul_max_le := by simpa [t₀] using hroom }
  obtain ⟨α, hα⟩ := ODE.FunSpace.exists_isFixedPt_next hf
    (mem_closedBall_self (show (0 : ℝ) ≤ 0 by rfl))
  refine ⟨α.compProj, ?_, ?_, ?_⟩
  · change α.compProj t₀ = x₀
    rw [ODE.FunSpace.compProj_val, ← hα, ODE.FunSpace.next_apply₀]
  · exact fun _ _ => α.compProj_mem_closedBall hf.mul_max_le
  · intro t ht
    apply ODE.hasDerivWithinAt_picard_Icc t₀.2 hf.continuousOn_uncurry
      α.continuous_compProj.continuousOn
      (fun _ _ => α.compProj_mem_closedBall hf.mul_max_le) x₀ ht |>.congr_of_mem _ ht
    intro t' ht'
    nth_rw 1 [← hα]
    rw [ODE.FunSpace.compProj_of_mem ht', ODE.FunSpace.next_apply]

/-- Full-time exact training from a uniformly bounded, Lipschitz lifting field
on a sufficiently large certified ball. No endpoint or solution is assumed. -/
theorem global_training_of_lift (F : E → Y) (J : E → E →L[ℝ] Y)
    (v : E → E) (x₀ : E) (target : Y) (a L K : ℝ≥0)
    (hderiv : ∀ x ∈ closedBall x₀ (a : ℝ), HasFDerivAt F (J x) x)
    (hlift : ∀ x ∈ closedBall x₀ (a : ℝ), J x (v x) = target - F x₀)
    (hlip : LipschitzOnWith K v (closedBall x₀ a))
    (hbound : ∀ x ∈ closedBall x₀ (a : ℝ), ‖v x‖ ≤ L)
    (hroom : L ≤ a) :
    ∃ α : ℝ → E, α 0 = x₀ ∧
      (∀ t ∈ Icc (0 : ℝ) 1, α t ∈ closedBall x₀ (a : ℝ)) ∧
      (∀ t ∈ Icc (0 : ℝ) 1,
        HasDerivWithinAt α (v (α t)) (Icc (0 : ℝ) 1) t) ∧
      (∀ t ∈ Icc (0 : ℝ) 1, F (α t) = F x₀ + t • (target - F x₀)) ∧
      (∀ t ∈ Icc (0 : ℝ) 1, ‖α t - x₀‖ ≤ (L : ℝ) * t) ∧
      F (α 1) = target := by
  obtain ⟨α, hinit, hball, hode⟩ := exists_controlled_curve v x₀ a L K hlip hbound hroom
  have hout : ∀ t ∈ Icc (0 : ℝ) 1,
      HasDerivWithinAt (fun s => F (α s)) (target - F x₀) (Icc (0 : ℝ) 1) t := by
    intro t ht
    simpa only [Function.comp_def, hlift (α t) (hball t ht)] using
      (hderiv (α t) (hball t ht)).comp_hasDerivWithinAt t (hode t ht)
  have herr : ∀ t ∈ Icc (0 : ℝ) 1,
      HasDerivWithinAt (fun s => F (α s) - (F x₀ + s • (target - F x₀)))
        0 (Icc (0 : ℝ) 1) t := by
    intro t ht
    convert (hout t ht).sub
      (((hasDerivAt_id t).smul_const (target - F x₀)).const_add (F x₀)).hasDerivWithinAt
      using 1 <;> first | rfl | simp
  have hpath : ∀ t ∈ Icc (0 : ℝ) 1, F (α t) = F x₀ + t • (target - F x₀) := by
    have h := norm_image_sub_le_of_norm_deriv_le_segment' herr (C := 0)
      (fun _ _ => by simp)
    simpa [hinit, norm_le_zero_iff, sub_eq_zero] using h
  have htravel : ∀ t ∈ Icc (0 : ℝ) 1, ‖α t - x₀‖ ≤ (L : ℝ) * t := by
    have h := norm_image_sub_le_of_norm_deriv_le_segment' hode
      (fun t ht => hbound (α t) (hball t (Ico_subset_Icc_self ht)))
    simpa [hinit] using h
  refine ⟨α, hinit, hball, hode, hpath, htravel, ?_⟩
  simpa using hpath 1 (by constructor <;> norm_num)

/-- Uniform effective coverage is expressed by a bounded continuous-linear
right inverse of the *actual* derivative. Its regularity is separately assumed.
All components of the control space E are available throughout training. -/
theorem global_training_of_uniform_right_inverse
    (F : E → Y) (J : E → E →L[ℝ] Y) (R : E → Y →L[ℝ] E)
    (x₀ : E) (target : Y) (a B K : ℝ≥0)
    (hderiv : ∀ x ∈ closedBall x₀ (a : ℝ), HasFDerivAt F (J x) x)
    (hcoverage : ∀ x ∈ closedBall x₀ (a : ℝ), ∀ y, J x (R x y) = y)
    (hregular : LipschitzOnWith K R (closedBall x₀ a))
    (hinverse : ∀ x ∈ closedBall x₀ (a : ℝ), ‖R x‖ ≤ B)
    (hroom : B * ‖target - F x₀‖₊ ≤ a) :
    ∃ α : ℝ → E, α 0 = x₀ ∧
      (∀ t ∈ Icc (0 : ℝ) 1, α t ∈ closedBall x₀ (a : ℝ)) ∧
      (∀ t ∈ Icc (0 : ℝ) 1,
        HasDerivWithinAt α (R (α t) (target - F x₀)) (Icc (0 : ℝ) 1) t) ∧
      (∀ t ∈ Icc (0 : ℝ) 1, F (α t) = F x₀ + t • (target - F x₀)) ∧
      (∀ t ∈ Icc (0 : ℝ) 1,
        ‖α t - x₀‖ ≤ (B : ℝ) * ‖target - F x₀‖ * t) ∧
      F (α 1) = target := by
  let d := target - F x₀
  have hlip : LipschitzOnWith (K * ‖d‖₊) (fun x => R x d) (closedBall x₀ a) := by
    rw [lipschitzOnWith_iff_norm_sub_le]
    intro x hx z hz
    calc
      ‖R x d - R z d‖ = ‖(R x - R z) d‖ := rfl
      _ ≤ ‖R x - R z‖ * ‖d‖ := (R x - R z).le_opNorm d
      _ ≤ ((K : ℝ) * ‖x - z‖) * ‖d‖ :=
        mul_le_mul_of_nonneg_right
          (lipschitzOnWith_iff_norm_sub_le.mp hregular hx hz) (norm_nonneg d)
      _ = ((K * ‖d‖₊ : ℝ≥0) : ℝ) * ‖x - z‖ := by simp; ring
  have hbound : ∀ x ∈ closedBall x₀ (a : ℝ), ‖R x d‖ ≤ ((B * ‖d‖₊ : ℝ≥0) : ℝ) := by
    intro x hx
    exact (R x).le_opNorm d |>.trans (by
      simpa using mul_le_mul_of_nonneg_right (hinverse x hx) (norm_nonneg d))
  simpa only [NNReal.coe_mul, coe_nnnorm] using
    global_training_of_lift F J (fun x => R x d) x₀ target a (B * ‖d‖₊)
      (K * ‖d‖₊) hderiv (fun x hx => hcoverage x hx d) hlip hbound hroom

section Coupled

variable {S : Type*} [NormedAddCommGroup S] [NormedSpace ℝ S]

/-- Apply the theorem to the joint residual/output map. The equilibrium is
preserved along the entire constructed path, not merely at the endpoint.
Here E may be the product of the state and all active parameter coordinates. -/
theorem global_coupled_training
    (residual : E → S) (prediction : E → Y)
    (J : E → E →L[ℝ] (S × Y)) (R : E → (S × Y) →L[ℝ] E)
    (x₀ : E) (target : Y) (a B K : ℝ≥0)
    (hinit : residual x₀ = 0)
    (hderiv : ∀ x ∈ closedBall x₀ (a : ℝ),
      HasFDerivAt (fun z => (residual z, prediction z)) (J x) x)
    (hcoverage : ∀ x ∈ closedBall x₀ (a : ℝ), ∀ y, J x (R x y) = y)
    (hregular : LipschitzOnWith K R (closedBall x₀ a))
    (hinverse : ∀ x ∈ closedBall x₀ (a : ℝ), ‖R x‖ ≤ B)
    (hroom : B * ‖(0, target) - (residual x₀, prediction x₀)‖₊ ≤ a) :
    ∃ α : ℝ → E, α 0 = x₀ ∧
      (∀ t ∈ Icc (0 : ℝ) 1, α t ∈ closedBall x₀ (a : ℝ)) ∧
      (∀ t ∈ Icc (0 : ℝ) 1,
        HasDerivWithinAt α (R (α t) (0, target - prediction x₀)) (Icc (0 : ℝ) 1) t) ∧
      (∀ t ∈ Icc (0 : ℝ) 1, residual (α t) = 0) ∧
      (∀ t ∈ Icc (0 : ℝ) 1,
        prediction (α t) = prediction x₀ + t • (target - prediction x₀)) ∧
      (∀ t ∈ Icc (0 : ℝ) 1,
        ‖α t - x₀‖ ≤ (B : ℝ) * ‖target - prediction x₀‖ * t) ∧
      prediction (α 1) = target := by
  obtain ⟨α, ha, hb, hd, hp, ht, he⟩ := global_training_of_uniform_right_inverse
    (fun z => (residual z, prediction z)) J R x₀ (0, target) a B K
    hderiv hcoverage hregular hinverse hroom
  refine ⟨α, ha, hb, ?_, ?_, ?_, ?_, congrArg Prod.snd he⟩
  · simpa [hinit, Prod.sub_def] using hd
  · intro t hmem
    simpa [hinit] using congrArg Prod.fst (hp t hmem)
  · intro t hmem
    exact congrArg Prod.snd (hp t hmem)
  · simpa [hinit, Prod.norm_def] using ht

end Coupled

end LLEN.GlobalTraining

end SubmissionModule8


/- ===== Original source: LLENLean/NumericalTraining.lean ===== -/
section SubmissionModule9

set_option linter.style.header false

namespace LLEN.NumericalTraining

open Set Metric
open scoped NNReal

variable {E Y : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup Y] [NormedSpace ℝ Y]

/-- A Lipschitz derivative gives a quadratic remainder on a convex domain.
The constant is deliberately conservative (no factor of one half). -/
theorem quadratic_remainder (F : E → Y) (J : E → E →L[ℝ] Y)
    (s : Set E) (hs : Convex ℝ s) (K : ℝ≥0)
    (hF : ∀ x ∈ s, HasFDerivAt F (J x) x)
    (hJ : LipschitzOnWith K J s) {x y : E} (hx : x ∈ s) (hy : y ∈ s) :
    ‖F y - F x - J x (y - x)‖ ≤ (K : ℝ) * ‖y - x‖ ^ 2 := by
  have hseg := hs.segment_subset hx hy
  have hd : ∀ z ∈ segment ℝ x y,
      HasFDerivWithinAt (fun w => F w - J x w) (J z - J x) (segment ℝ x y) z := by
    intro z hz
    exact ((hF z (hseg hz)).sub (J x).hasFDerivAt).hasFDerivWithinAt
  have hb : ∀ z ∈ segment ℝ x y, ‖J z - J x‖ ≤ (K : ℝ) * ‖y - x‖ := by
    intro z hz
    exact (lipschitzOnWith_iff_norm_sub_le.mp hJ (hseg hz) hx).trans
      (mul_le_mul_of_nonneg_left (norm_sub_le_of_mem_segment hz) K.coe_nonneg)
  have h := (convex_segment x y).norm_image_sub_le_of_norm_hasFDerivWithin_le hd hb
    (left_mem_segment ℝ x y) (right_mem_segment ℝ x y)
  have heq : F y - J x y - (F x - J x x) = F y - F x - J x (y - x) := by
    rw [map_sub]; abel
  simpa only [heq, pow_two, mul_assoc] using h

/-- Euler continuation; the iteration-dependent velocity may include solver
and rounding errors. Such errors must satisfy the bounds in the theorems. -/
def euler (v : ℕ → E → E) (h : ℝ) (x₀ : E) : ℕ → E
  | 0 => x₀
  | n + 1 => euler v h x₀ n + h • v n (euler v h x₀ n)

/-- Domain safety is proved for the discrete iterates, not inherited from an ODE. -/
theorem euler_travel (v : ℕ → E → E) (x₀ : E) (h W a : ℝ) (N : ℕ)
    (hh : 0 ≤ h) (hW : 0 ≤ W) (hroom : (N : ℝ) * h * W ≤ a)
    (hv : ∀ n < N, ∀ x ∈ closedBall x₀ a, ‖v n x‖ ≤ W) :
    ∀ n ≤ N, ‖euler v h x₀ n - x₀‖ ≤ (n : ℝ) * h * W := by
  intro n hn
  induction n with
  | zero => simp [euler]
  | succ n ih =>
    have hn' : n ≤ N := by omega
    have hi := ih hn'
    have hball : euler v h x₀ n ∈ closedBall x₀ a := by
      rw [mem_closedBall, dist_eq_norm]
      exact hi.trans ((by gcongr : (n : ℝ) * h * W ≤ (N : ℝ) * h * W).trans hroom)
    calc
      ‖euler v h x₀ (n+1) - x₀‖ ≤
          ‖euler v h x₀ n - x₀‖ + ‖h • v n (euler v h x₀ n)‖ := by
        simpa only [euler, add_sub_right_comm] using
          norm_add_le (euler v h x₀ n - x₀) (h • v n (euler v h x₀ n))
      _ ≤ (n : ℝ) * h * W + h * W := by
        rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg hh]
        exact add_le_add hi (mul_le_mul_of_nonneg_left (hv n (by omega) _ hball) hh)
      _ = ((n+1 : ℕ) : ℝ) * h * W := by push_cast; ring

/-- Local error for an inexact lifting direction. The defect is measured after
applying the true derivative, so it includes an approximate linear solve. -/
theorem step_error (F : E → Y) (J : E → E →L[ℝ] Y)
    (s : Set E) (hs : Convex ℝ s) (K : ℝ≥0)
    (hF : ∀ x ∈ s, HasFDerivAt F (J x) x) (hJ : LipschitzOnWith K J s)
    (x v : E) (d : Y) (h W δ : ℝ) (hh : 0 ≤ h) (_hW : 0 ≤ W)
    (hx : x ∈ s) (hy : x + h • v ∈ s)
    (hv : ‖v‖ ≤ W) (hdefect : ‖J x v - d‖ ≤ δ) :
    ‖F (x + h • v) - F x - h • d‖ ≤ (K : ℝ) * (h * W)^2 + h * δ := by
  have ht := quadratic_remainder F J s hs K hF hJ hx hy
  have hvh : ‖h • v‖ ≤ h * W := by
    rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg hh]
    exact mul_le_mul_of_nonneg_left hv hh
  have hr : ‖F (x + h • v) - F x - h • J x v‖ ≤ (K : ℝ) * (h * W)^2 := by
    simp only [add_sub_cancel_left, map_smul] at ht
    exact ht.trans (by gcongr)
  have he : F (x + h • v) - F x - h • d =
      (F (x + h • v) - F x - h • J x v) + h • (J x v - d) := by
    rw [smul_sub]; abel
  rw [he]
  refine (norm_add_le _ _).trans (add_le_add hr ?_)
  rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg hh]
  exact mul_le_mul_of_nonneg_left hdefect hh

/-- Output defects accumulate additively, without a Gronwall exponential. -/
theorem accumulated_error (z : ℕ → Y) (d : Y) (h C : ℝ) (N : ℕ)
    (hstep : ∀ n < N, ‖z (n + 1) - z n - h • d‖ ≤ C) :
    ∀ n ≤ N, ‖z n - (z 0 + ((n : ℝ) * h) • d)‖ ≤ (n : ℝ) * C := by
  intro n hn
  induction n with
  | zero => simp
  | succ n ih =>
    have he : z (n+1) - (z 0 + (((n+1 : ℕ) : ℝ) * h) • d) =
        (z n - (z 0 + ((n : ℝ) * h) • d)) + (z (n+1) - z n - h • d) := by
      push_cast
      rw [add_mul, one_mul, add_smul]
      abel
    rw [he]
    calc
      _ ≤ ‖z n - (z 0 + ((n : ℝ) * h) • d)‖ + ‖z (n+1) - z n - h • d‖ := norm_add_le _ _
      _ ≤ (n : ℝ) * C + C := add_le_add (ih (by omega)) (hstep n (by omega))
      _ = ((n+1 : ℕ) : ℝ) * C := by push_cast; ring

/-- A finite, explicit Euler run stays in the certified domain and has a
polynomial error bound. The velocity may vary arbitrarily between iterations
provided its speed and derivative defect satisfy the certificate. -/
theorem numerical_training (F : E → Y) (J : E → E →L[ℝ] Y)
    (v : ℕ → E → E) (x₀ : E) (target : Y) (a W δ : ℝ) (K : ℝ≥0) (N : ℕ)
    (hN : 0 < N) (hW : 0 ≤ W) (hroom : W ≤ a)
    (hF : ∀ x ∈ closedBall x₀ a, HasFDerivAt F (J x) x)
    (hJ : LipschitzOnWith K J (closedBall x₀ a))
    (hv : ∀ n < N, ∀ x ∈ closedBall x₀ a, ‖v n x‖ ≤ W)
    (hd : ∀ n < N, ∀ x ∈ closedBall x₀ a, ‖J x (v n x) - (target - F x₀)‖ ≤ δ) :
    (∀ n ≤ N, euler v (1 / N) x₀ n ∈ closedBall x₀ a) ∧
    ‖F (euler v (1 / N) x₀ N) - target‖ ≤ (K : ℝ) * W^2 / N + δ := by
  have hn : (0 : ℝ) < N := by exact_mod_cast hN
  have hh : (0 : ℝ) ≤ 1 / N := by positivity
  have hroom' : (N : ℝ) * (1 / N) * W ≤ a := by
    simpa [ne_of_gt hn] using hroom
  have ht := euler_travel v x₀ (1 / N) W a N hh hW hroom' hv
  have hb : ∀ n ≤ N, euler v (1 / N) x₀ n ∈ closedBall x₀ a := by
    intro n hn'
    rw [mem_closedBall, dist_eq_norm]
    refine (ht n hn').trans (le_trans ?_ hroom')
    gcongr
  refine ⟨hb, ?_⟩
  have hstep : ∀ n < N,
      ‖F (euler v (1 / N) x₀ (n+1)) - F (euler v (1 / N) x₀ n) -
        (1 / (N : ℝ)) • (target - F x₀)‖ ≤
        (K : ℝ) * (1 / N * W)^2 + 1 / N * δ := by
    intro n hn'
    exact step_error F J _ (convex_closedBall x₀ a) K hF hJ
      (euler v (1 / N) x₀ n) (v n (euler v (1 / N) x₀ n)) (target - F x₀)
      (1 / N) W δ hh hW (hb n (by omega)) (hb (n+1) (by omega))
      (hv n hn' _ (hb n (by omega))) (hd n hn' _ (hb n (by omega)))
  have he := accumulated_error (fun n => F (euler v (1 / N) x₀ n))
    (target - F x₀) (1 / N) _ N hstep N le_rfl
  have halg : (N : ℝ) * ((K : ℝ) * (1 / N * W)^2 + 1 / N * δ) =
      (K : ℝ) * W^2 / N + δ := by field_simp
  rw [halg] at he
  simpa [euler, ne_of_gt hn] using he

/-- Translate a velocity approximation tolerance into the two bounds used by
the numerical theorem. No differentiability of the right-inverse field is needed. -/
theorem inexact_lift_bounds (J : E →L[ℝ] Y) (R : Y →L[ℝ] E) (d : Y) (v : E)
    (B M η : ℝ) (hR : ‖R‖ ≤ B) (hJ : ‖J‖ ≤ M)
    (hcoverage : J (R d) = d) (happrox : ‖v - R d‖ ≤ η) (hM : 0 ≤ M) :
    ‖v‖ ≤ B * ‖d‖ + η ∧ ‖J v - d‖ ≤ M * η := by
  constructor
  · calc
      ‖v‖ = ‖R d + (v - R d)‖ := by congr 1; abel
      _ ≤ ‖R d‖ + ‖v - R d‖ := norm_add_le _ _
      _ ≤ B * ‖d‖ + η := add_le_add
        ((R.le_opNorm d).trans (mul_le_mul_of_nonneg_right hR (norm_nonneg d))) happrox
  · rw [← hcoverage, ← map_sub]
    exact (J.le_opNorm (v - R d)).trans
      ((mul_le_mul_of_nonneg_right hJ (norm_nonneg _)).trans
        (mul_le_mul_of_nonneg_left happrox hM))

/-- Numerical continuation with a uniformly covered derivative and an inexact
right-inverse oracle. The extra radius η accounts for numerical motion. -/
theorem numerical_training_of_right_inverse
    (F : E → Y) (J : E → E →L[ℝ] Y) (R : E → Y →L[ℝ] E)
    (v : ℕ → E → E) (x₀ : E) (target : Y) (a η : ℝ) (B M K : ℝ≥0) (N : ℕ)
    (hN : 0 < N) (hη : 0 ≤ η)
    (hroom : (B : ℝ) * ‖target - F x₀‖ + η ≤ a)
    (hF : ∀ x ∈ closedBall x₀ a, HasFDerivAt F (J x) x)
    (hJ : LipschitzOnWith K J (closedBall x₀ a))
    (hcoverage : ∀ x ∈ closedBall x₀ a, ∀ y, J x (R x y) = y)
    (hR : ∀ x ∈ closedBall x₀ a, ‖R x‖ ≤ B)
    (hM : ∀ x ∈ closedBall x₀ a, ‖J x‖ ≤ M)
    (happrox : ∀ n < N, ∀ x ∈ closedBall x₀ a,
      ‖v n x - R x (target - F x₀)‖ ≤ η) :
    (∀ n ≤ N, euler v (1 / N) x₀ n ∈ closedBall x₀ a) ∧
    ‖F (euler v (1 / N) x₀ N) - target‖ ≤
      (K : ℝ) * ((B : ℝ) * ‖target - F x₀‖ + η)^2 / N + (M : ℝ) * η := by
  have hb := fun n hn x hx => inexact_lift_bounds (J x) (R x) (target - F x₀)
    (v n x) B M η (hR x hx) (hM x hx) (hcoverage x hx _) (happrox n hn x hx) M.coe_nonneg
  exact numerical_training F J v x₀ target a _ _ K N hN (by positivity) hroom hF hJ
    (fun n hn x hx => (hb n hn x hx).1) (fun n hn x hx => (hb n hn x hx).2)

/-- Integer budgets k,w and accuracy denominator q give an explicit schedule. -/
def stepCount (k w q : ℕ) : ℕ := 2 * k * w^2 * q + 1

theorem stepCount_pos (k w q : ℕ) : 0 < stepCount k w q := by
  unfold stepCount; omega

theorem stepCount_error (K : ℝ≥0) (W δ : ℝ) (k w q : ℕ)
    (hq : 0 < q) (hK : (K : ℝ) ≤ k) (hW : 0 ≤ W) (hw : W ≤ w)
    (hδ : δ ≤ 1 / (2 * (q : ℝ))) :
    (K : ℝ) * W^2 / stepCount k w q + δ ≤ 1 / (q : ℝ) := by
  have hq' : (0 : ℝ) < q := by exact_mod_cast hq
  have hN : (0 : ℝ) < stepCount k w q := by exact_mod_cast stepCount_pos k w q
  have hkw : (K : ℝ) * W^2 ≤ (k : ℝ) * (w : ℝ)^2 := by gcongr
  have hn : (stepCount k w q : ℝ) = 2 * (k : ℝ) * (w : ℝ)^2 * q + 1 := by
    simp [stepCount]
  have hhalf : (K : ℝ) * W^2 / stepCount k w q ≤ 1 / (2 * (q : ℝ)) := by
    apply (div_le_div_iff₀ hN (by positivity : 0 < 2 * (q : ℝ))).mpr
    have hm := mul_le_mul_of_nonneg_right hkw (le_of_lt hq')
    nlinarith
  have heq : 1 / (2 * (q : ℝ)) + 1 / (2 * (q : ℝ)) = 1 / (q : ℝ) := by ring
  exact (add_le_add hhalf hδ).trans_eq heq

/-- Accuracy 1/q in an explicitly polynomial number of numerical steps. -/
theorem polynomial_step_training (F : E → Y) (J : E → E →L[ℝ] Y)
    (v : ℕ → E → E) (x₀ : E) (target : Y) (a W δ : ℝ) (K : ℝ≥0) (k w q : ℕ)
    (hq : 0 < q) (hK : (K : ℝ) ≤ k) (hW : 0 ≤ W) (hw : W ≤ w)
    (hδ : δ ≤ 1 / (2 * (q : ℝ))) (hroom : W ≤ a)
    (hF : ∀ x ∈ closedBall x₀ a, HasFDerivAt F (J x) x)
    (hJ : LipschitzOnWith K J (closedBall x₀ a))
    (hv : ∀ n < stepCount k w q, ∀ x ∈ closedBall x₀ a, ‖v n x‖ ≤ W)
    (hd : ∀ n < stepCount k w q, ∀ x ∈ closedBall x₀ a,
      ‖J x (v n x) - (target - F x₀)‖ ≤ δ) :
    (∀ n ≤ stepCount k w q, euler v (1 / stepCount k w q) x₀ n ∈ closedBall x₀ a) ∧
    ‖F (euler v (1 / stepCount k w q) x₀ (stepCount k w q)) - target‖ ≤ 1 / (q : ℝ) := by
  obtain ⟨hb, he⟩ := numerical_training F J v x₀ target a W δ K (stepCount k w q)
    (stepCount_pos k w q) hW hroom hF hJ hv hd
  exact ⟨hb, he.trans (stepCount_error K W δ k w q hq hK hW hw hδ)⟩

/-- A machine update can include rounding in both the solve and the addition.
Its error relative to the ideal step translates to our velocity certificate. -/
theorem rounded_update_velocity (x next ideal : E) (η : ℝ) (N : ℕ) (hN : 0 < N)
    (herr : ‖next - (x + (1 / (N : ℝ)) • ideal)‖ ≤ η / N) :
    ‖(N : ℝ) • (next - x) - ideal‖ ≤ η := by
  have hn : (0 : ℝ) < N := by exact_mod_cast hN
  have he : (N : ℝ) • (next - x) - ideal =
      (N : ℝ) • (next - (x + (1 / (N : ℝ)) • ideal)) := by
    simp only [smul_sub, smul_add, smul_smul]
    simp [ne_of_gt hn]
    abel
  rw [he, norm_smul, Real.norm_eq_abs, abs_of_pos hn]
  have hm := mul_le_mul_of_nonneg_left herr (le_of_lt hn)
  have halg : (N : ℝ) * (η / N) = η := by field_simp
  rwa [halg] at hm

/-- The actual update oracle returns the next iterate; this permits a rational
or floating-point implementation instead of requiring exact real Euler arithmetic. -/
def updateRun (step : ℕ → E → E) (x₀ : E) : ℕ → E
  | 0 => x₀
  | n+1 => step n (updateRun step x₀ n)

theorem updateRun_eq_euler (step : ℕ → E → E) (x₀ : E) (N : ℕ) (hN : 0 < N) (n : ℕ) :
    updateRun step x₀ n = euler (fun j x => (N : ℝ) • (step j x - x)) (1 / N) x₀ n := by
  have hn : (N : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hN)
  induction n with
  | zero => rfl
  | succ n ih =>
    simp only [updateRun, euler, ← ih]
    simp [smul_smul, hn]

/-- Conservative inverse-polynomial precision suffices for the lifting defect. -/
theorem precision_schedule (M : ℝ≥0) (q : ℕ) (hq : 0 < q) :
    0 < 1 / (2 * ((M : ℝ) + 1) * q) ∧
    1 / (2 * ((M : ℝ) + 1) * q) ≤ 1 ∧
    (M : ℝ) * (1 / (2 * ((M : ℝ) + 1) * q)) ≤ 1 / (2 * (q : ℝ)) := by
  have hq' : (1 : ℝ) ≤ q := by exact_mod_cast hq
  have hp : 0 < 2 * ((M : ℝ) + 1) * q := by positivity
  refine ⟨by positivity, (div_le_one hp).mpr ?_, ?_⟩
  · nlinarith [M.coe_nonneg]
  · rw [← mul_div_assoc, mul_one, div_le_div_iff₀ hp (by positivity : (0 : ℝ) < 2 * q)]
    nlinarith

/-- Aggregate complete update costs. These are supplied costs, not a proof that
an arbitrary real-valued oracle has a finite-bit implementation. -/
def runCost (step : ℕ → E → E) (cost : ℕ → E → ℕ) (x₀ : E) (N : ℕ) : ℕ :=
  ∑ n ∈ Finset.range N, cost n (updateRun step x₀ n)

omit [NormedAddCommGroup E] [NormedSpace ℝ E] in
theorem runCost_le (step : ℕ → E → E) (cost : ℕ → E → ℕ) (x₀ : E) (N C : ℕ)
    (hcost : ∀ n < N, cost n (updateRun step x₀ n) ≤ C) :
    runCost step cost x₀ N ≤ N * C := by
  unfold runCost
  calc
    _ ≤ ∑ _n ∈ Finset.range N, C := Finset.sum_le_sum fun n hn => hcost n (Finset.mem_range.mp hn)
    _ = N * C := by simp

omit [NormedAddCommGroup E] [NormedSpace ℝ E] in
/-- A multivariate polynomial cost bound, conditional on the complete cost of
one update and the conditioning/regularity budgets all being bounded by P. -/
theorem polynomial_cost (step : ℕ → E → E) (cost : ℕ → E → ℕ) (x₀ : E)
    (k w q C P : ℕ) (hP : 1 ≤ P) (hk : k ≤ P) (hw : w ≤ P)
    (hq : q ≤ P) (hC : C ≤ P)
    (hcost : ∀ n < stepCount k w q, cost n (updateRun step x₀ n) ≤ C) :
    runCost step cost x₀ (stepCount k w q) ≤ 3 * P^5 := by
  have hN : stepCount k w q ≤ 3 * P^4 := by
    calc
      stepCount k w q ≤ 2 * P * P^2 * P + 1 := by unfold stepCount; gcongr
      _ = 2 * P^4 + 1 := by ring
      _ ≤ 3 * P^4 := by have hp : 1 ≤ P^4 := one_le_pow₀ hP; omega
  calc
    _ ≤ stepCount k w q * C := runCost_le step cost x₀ _ C hcost
    _ ≤ (3 * P^4) * P := Nat.mul_le_mul hN hC
    _ = 3 * P^5 := by ring

/-- Conditional polynomial numerical training with all controls available.
The update oracle must meet the stated absolute accuracy, including rounding,
and its COMPLETE per-update cost must obey the supplied budget. A bit-complexity
claim requires those costs to count bit operations of an actual implementation.
Neither implementability nor polynomial conditioning is inferred from coverage. -/
theorem certified_polynomial_training
    (F : E → Y) (J : E → E →L[ℝ] Y) (R : E → Y →L[ℝ] E)
    (step : ℕ → E → E) (cost : ℕ → E → ℕ) (x₀ : E) (target : Y)
    (a : ℝ) (B M K : ℝ≥0) (k w q C P : ℕ)
    (hq : 0 < q) (hK : (K : ℝ) ≤ k)
    (hw : (B : ℝ) * ‖target - F x₀‖ + 1 ≤ w)
    (hroom : (B : ℝ) * ‖target - F x₀‖ + 1 ≤ a)
    (hF : ∀ x ∈ closedBall x₀ a, HasFDerivAt F (J x) x)
    (hJ : LipschitzOnWith K J (closedBall x₀ a))
    (hcoverage : ∀ x ∈ closedBall x₀ a, ∀ y, J x (R x y) = y)
    (hR : ∀ x ∈ closedBall x₀ a, ‖R x‖ ≤ B)
    (hM : ∀ x ∈ closedBall x₀ a, ‖J x‖ ≤ M)
    (hstep : ∀ n < stepCount k w q, ∀ x ∈ closedBall x₀ a,
      ‖step n x - (x + (1 / (stepCount k w q : ℝ)) • R x (target - F x₀))‖ ≤
        1 / (2 * ((M : ℝ) + 1) * q * (stepCount k w q : ℝ)))
    (hP : 1 ≤ P) (hkP : k ≤ P) (hwP : w ≤ P) (hqP : q ≤ P) (hCP : C ≤ P)
    (hcost : ∀ n < stepCount k w q, cost n (updateRun step x₀ n) ≤ C) :
    (∀ n ≤ stepCount k w q, updateRun step x₀ n ∈ closedBall x₀ a) ∧
    ‖F (updateRun step x₀ (stepCount k w q)) - target‖ ≤ 1 / (q : ℝ) ∧
    runCost step cost x₀ (stepCount k w q) ≤ 3 * P^5 := by
  let N := stepCount k w q
  let η : ℝ := 1 / (2 * ((M : ℝ) + 1) * q)
  let v := fun n x => (N : ℝ) • (step n x - x)
  have hp := precision_schedule M q hq
  have hv : ∀ n < N, ∀ x ∈ closedBall x₀ a,
      ‖v n x‖ ≤ (B : ℝ) * ‖target - F x₀‖ + η ∧
      ‖J x (v n x) - (target - F x₀)‖ ≤ (M : ℝ) * η := by
    intro n hn x hx
    apply inexact_lift_bounds (J x) (R x) (target - F x₀) (v n x) B M η
      (hR x hx) (hM x hx) (hcoverage x hx _)
    · apply rounded_update_velocity x (step n x) (R x (target - F x₀)) η N
        (stepCount_pos k w q)
      simpa only [η, div_div] using hstep n hn x hx
    · exact M.coe_nonneg
  obtain ⟨hb, he⟩ := polynomial_step_training F J v x₀ target a
    ((B : ℝ) * ‖target - F x₀‖ + 1) (1 / (2 * (q : ℝ))) K k w q
    hq hK (by positivity) hw le_rfl hroom hF hJ
    (fun n hn x hx => (hv n hn x hx).1.trans (by linarith [hp.2.1]))
    (fun n hn x hx => (hv n hn x hx).2.trans hp.2.2)
  have hrun := updateRun_eq_euler step x₀ N (stepCount_pos k w q)
  refine ⟨?_, ?_, polynomial_cost step cost x₀ k w q C P hP hkP hwP hqP hCP hcost⟩
  · simpa only [hrun] using hb
  · simpa only [hrun] using he

omit [NormedSpace ℝ Y] in
/-- For the joint residual/output map, numerical error controls both terms.
In contrast to the exact ODE, numerical equilibrium residual is small, not zero. -/
theorem joint_error_components {S : Type*} [NormedAddCommGroup S]
    (r : S) (y target : Y) (ε : ℝ) (h : ‖(r, y) - (0, target)‖ ≤ ε) :
    ‖r‖ ≤ ε ∧ ‖y - target‖ ≤ ε := by
  simpa [Prod.norm_def, max_le_iff] using h

end LLEN.NumericalTraining

end SubmissionModule9


/- ===== Original source: LLENLean/CertifiedEvaluation.lean ===== -/
section SubmissionModule10

set_option linter.style.header false

namespace LLEN.CertifiedEvaluation

open Finset

/-- Exact rational Taylor polynomial; no floating-point exponential is used. -/
def expTaylor (x : ℚ) (n : ℕ) : ℚ :=
  ∑ j ∈ range n, x^j / j.factorial

def expRadius (x : ℚ) (n : ℕ) : ℚ := |x|^n / n.factorial * 2

/-- This inexpensive rational side condition justifies the analytic tail bound. -/
def expAccepts (x : ℚ) (n : ℕ) : Bool := decide (|x| / (n + 1 : ℚ) ≤ 1 / 2)

theorem real_exp_tail (x : ℝ) (n : ℕ) (h : |x| / (n + 1 : ℝ) ≤ 1 / 2) :
    |Real.exp x - ∑ j ∈ range n, x^j / j.factorial| ≤ |x|^n / n.factorial * 2 := by
  have hc : ‖(x : ℂ)‖ / (n + 1 : ℝ) ≤ 1 / 2 := by simpa using h
  convert Complex.exp_bound' (x := (x : ℂ)) (n := n) (by simpa using hc) using 1 <;> norm_cast

theorem exp_certificate_sound (x : ℚ) (n : ℕ) (h : expAccepts x n = true) :
    |Real.exp x - (expTaylor x n : ℝ)| ≤ (expRadius x n : ℝ) := by
  have hr : |x| / (n + 1 : ℚ) ≤ 1 / 2 := by simpa [expAccepts] using h
  have hreal : |(x : ℝ)| / (n + 1 : ℝ) ≤ 1 / 2 := by
    have hc : ((|x| / (n + 1 : ℚ)) : ℝ) ≤ ((1 / 2 : ℚ) : ℝ) := by exact_mod_cast hr
    simpa using hc
  simpa [expTaylor, expRadius] using real_exp_tail (x : ℝ) n hreal

def expLo (x : ℚ) (n : ℕ) := expTaylor x n - expRadius x n
def expHi (x : ℚ) (n : ℕ) := expTaylor x n + expRadius x n

theorem exp_enclosure (x : ℚ) (n : ℕ) (h : expAccepts x n = true) :
    (expLo x n : ℝ) ≤ Real.exp x ∧ Real.exp x ≤ (expHi x n : ℝ) := by
  have ht := abs_le.mp (exp_certificate_sound x n h)
  simp only [expLo, expHi, Rat.cast_sub, Rat.cast_add]
  constructor <;> linarith

/-- Transform a positive exponential interval through (e-1)/(e+1). -/
def sigmoidRatio (e : ℚ) : ℚ := (e - 1) / (e + 1)

theorem ratio_mono {a b : ℝ} (ha : 0 ≤ a) (hab : a ≤ b) :
    (a - 1) / (a + 1) ≤ (b - 1) / (b + 1) := by
  apply (div_le_div_iff₀ (by linarith) (by linarith)).mpr
  nlinarith

theorem tanh_double_exp (x : ℝ) :
    Real.tanh x = (Real.exp (2*x) - 1) / (Real.exp (2*x) + 1) := by
  rw [Real.tanh_eq, show 2*x = x+x by ring, Real.exp_add, Real.exp_neg]
  have hp := Real.exp_pos x
  field_simp

/-- Certificate for the actual tanh activation at an arbitrary rational argument. -/
def tanhAccepts (x : ℚ) (n : ℕ) : Bool :=
  expAccepts (2*x) n && decide (0 ≤ expLo (2*x) n)

def tanhLo (x : ℚ) (n : ℕ) := sigmoidRatio (expLo (2*x) n)
def tanhHi (x : ℚ) (n : ℕ) := sigmoidRatio (expHi (2*x) n)

theorem tanh_enclosure (x : ℚ) (n : ℕ) (h : tanhAccepts x n = true) :
    (tanhLo x n : ℝ) ≤ Real.tanh x ∧ Real.tanh x ≤ (tanhHi x n : ℝ) := by
  have hh : expAccepts (2*x) n = true ∧ 0 ≤ expLo (2*x) n := by
    simpa [tanhAccepts] using h
  have he := exp_enclosure (2*x) n hh.1
  have hlo : (0 : ℝ) ≤ (expLo (2*x) n : ℝ) := by exact_mod_cast hh.2
  rw [tanh_double_exp]
  constructor
  · simpa [tanhLo, sigmoidRatio] using ratio_mono hlo he.1
  · simpa [tanhHi, sigmoidRatio] using ratio_mono (Real.exp_nonneg ((2*x : ℚ) : ℝ)) he.2

/-- Odd symmetry permits evaluation of negative arguments through a positive
exponential, avoiding subtractive cancellation in the scalar evaluator. -/
theorem tanh_negative_enclosure (x : ℚ) (n : ℕ) (h : tanhAccepts (-x) n = true) :
    -(tanhHi (-x) n : ℝ) ≤ Real.tanh x ∧ Real.tanh x ≤ -(tanhLo (-x) n : ℝ) := by
  have he := tanh_enclosure (-x) n h
  simp only [Rat.cast_neg, Real.tanh_neg] at he
  constructor <;> linarith

/-- A rational midpoint comes with an explicit absolute error, derived from tanh. -/
theorem tanh_midpoint_error (x : ℚ) (n : ℕ) (h : tanhAccepts x n = true) :
    |((tanhLo x n + tanhHi x n) / 2 : ℚ) - Real.tanh x| ≤
      (((tanhHi x n - tanhLo x n) / 2 : ℚ) : ℝ) := by
  have he := tanh_enclosure x n h
  push_cast
  rw [abs_le]
  constructor <;> linarith

/-- Propagate activation error into the derivative factor 1-tanh².
The midpoint must lie in [-1,1], which the numerical checker enforces. -/
theorem activation_derivative_error (t approx ε : ℝ)
    (ht : |t| ≤ 1) (ha : |approx| ≤ 1) (he : |approx - t| ≤ ε) :
    |(1 - approx^2) - (1 - t^2)| ≤ 2 * ε := by
  have hs : |approx + t| ≤ 2 := (abs_add_le _ _).trans (by linarith)
  have hid : (1 - approx^2) - (1 - t^2) = -(approx-t)*(approx+t) := by ring
  rw [hid, abs_mul, abs_neg]
  have hp := mul_le_mul he hs (abs_nonneg _) (by linarith [abs_nonneg (approx-t)] : 0 ≤ ε)
  nlinarith

section Errors
variable {E Y : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup Y] [NormedSpace ℝ Y]

/-- Bridge a computed matrix residual to the true derivative defect. This
charges Jacobian evaluation error, RHS error, and linear solve error separately. -/
theorem true_direction_defect (J A : E →L[ℝ] Y) (d b : Y) (v : E)
    (εJ εb εsolve W : ℝ) (hJ : ‖J - A‖ ≤ εJ) (hb : ‖b - d‖ ≤ εb)
    (hsolve : ‖A v - b‖ ≤ εsolve) (hv : ‖v‖ ≤ W) (hε : 0 ≤ εJ) :
    ‖J v-d‖ ≤ εJ*W + εsolve + εb := by
  have hid : J v-d = ((J-A) v + (A v-b)) + (b-d) := by
    simp only [sub_apply]; abel
  rw [hid]
  refine (norm_add_le _ _).trans (add_le_add ((norm_add_le _ _).trans (add_le_add ?_ hsolve)) hb)
  exact ((J-A).le_opNorm v).trans
    ((mul_le_mul_of_nonneg_right hJ (norm_nonneg v)).trans
      (mul_le_mul_of_nonneg_left hv hε))

end Errors

section LLEN
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] {r : ℕ}

theorem tanh_derivative (x : ℝ) : HasDerivAt Real.tanh (1 - Real.tanh x ^ 2) x := by
  have hc : Real.cosh x ≠ 0 := ne_of_gt (Real.cosh_pos x)
  convert! (Real.hasDerivAt_sinh x).div (Real.hasDerivAt_cosh x) hc using 1
  · ext z; exact Real.tanh_eq_sinh_div_cosh z
  · rw [Real.tanh_eq_sinh_div_cosh]
    field_simp

/-- One all-active LLEN preactivation. `base` is the frozen affine row's
linear part, and `feature j` includes p_j(i) times q_j dot the state.
The active amplitudes `control j` and state are BOTH differentiated. -/
def preactivation (base : E →L[ℝ] ℝ) (control feature : Fin r → E →L[ℝ] ℝ)
    (bias : ℝ) (z : E) : ℝ :=
  bias + base z + ∑ j, control j z * feature j z

def preactivationDerivative (base : E →L[ℝ] ℝ)
    (control feature : Fin r → E →L[ℝ] ℝ) (z : E) : E →L[ℝ] ℝ :=
  base + ∑ j, ((control j z) • feature j + (feature j z) • control j)

theorem preactivation_hasFDerivAt (base : E →L[ℝ] ℝ)
    (control feature : Fin r → E →L[ℝ] ℝ) (bias : ℝ) (z : E) :
    HasFDerivAt (preactivation base control feature bias)
      (preactivationDerivative base control feature z) z := by
  convert! ((base.hasFDerivAt (x := z)).const_add bias).add
    (HasFDerivAt.sum (u := Finset.univ) fun j _ =>
      (control j).hasFDerivAt.mul (feature j).hasFDerivAt) using 1
  ext x
  simp [preactivation]

/-- The residual row used in the concrete evaluator has the full chain rule. -/
theorem llen_residual_hasFDerivAt (state base : E →L[ℝ] ℝ)
    (control feature : Fin r → E →L[ℝ] ℝ) (bias : ℝ) (z : E) :
    HasFDerivAt (fun x => state x - Real.tanh (preactivation base control feature bias x))
      (state - (1 - Real.tanh (preactivation base control feature bias z)^2) •
        preactivationDerivative base control feature z) z := by
  exact state.hasFDerivAt.sub ((tanh_derivative _).comp_hasFDerivAt z
    (preactivation_hasFDerivAt base control feature bias z))

end LLEN
end LLEN.CertifiedEvaluation

end SubmissionModule10


/- ===== Original source: LLENLean/CertifiedLinearSolve.lean ===== -/
section SubmissionModule11

set_option linter.style.header false

namespace LLEN.CertifiedLinearSolve

open Finset

/-- Independent, executable residual check for a rational computed direction. -/
def accepts {m n : ℕ} (A : Matrix (Fin m) (Fin n) ℚ)
    (b : Fin m → ℚ) (v : Fin n → ℚ) (ε : ℚ) : Bool :=
  decide (∀ i, |LLEN.FullCoverageBaseline.applyMatrix A v i - b i| ≤ ε)

theorem accepts_sound {m n : ℕ} (A : Matrix (Fin m) (Fin n) ℚ)
    (b : Fin m → ℚ) (v : Fin n → ℚ) (ε : ℚ) (h : accepts A b v ε = true) :
    ∀ i, |A.mulVec v i - b i| ≤ ε := by
  simpa [accepts, LLEN.FullCoverageBaseline.applyMatrix_eq] using h

theorem accepts_sound_real {m n : ℕ} (A : Matrix (Fin m) (Fin n) ℚ)
    (b : Fin m → ℚ) (v : Fin n → ℚ) (ε : ℚ) (h : accepts A b v ε = true) :
    ∀ i, |∑ j, (A i j : ℝ) * (v j : ℝ) - (b i : ℝ)| ≤ (ε : ℝ) := by
  intro i
  have hi := accepts_sound A b v ε h i
  simp only [Matrix.mulVec, dotProduct] at hi
  exact_mod_cast hi

/-- Error propagation from an enclosed matrix and RHS to the TRUE linear
system. Entrywise evaluation errors are weighted by the computed direction. -/
theorem enclosed_solve_sound {m n : ℕ} (J A : Matrix (Fin m) (Fin n) ℝ)
    (d b : Fin m → ℝ) (v : Fin n → ℝ) (εJ : Matrix (Fin m) (Fin n) ℝ)
    (εb εsolve : ℝ)
    (hJ : ∀ i j, |J i j - A i j| ≤ εJ i j)
    (hb : ∀ i, |b i - d i| ≤ εb)
    (hsolve : ∀ i, |A.mulVec v i - b i| ≤ εsolve) :
    ∀ i, |J.mulVec v i - d i| ≤ (∑ j, εJ i j * |v j|) + εsolve + εb := by
  intro i
  have hdiff : J.mulVec v i - d i =
      ((∑ j, (J i j - A i j) * v j) + (A.mulVec v i - b i)) + (b i - d i) := by
    simp only [Matrix.mulVec, dotProduct, sub_mul, sum_sub_distrib]
    ring
  rw [hdiff]
  refine (abs_add_le _ _).trans (add_le_add ((abs_add_le _ _).trans
    (add_le_add ?_ (hsolve i))) (hb i))
  calc
    |∑ j, (J i j - A i j) * v j| ≤ ∑ j, |(J i j - A i j) * v j| := abs_sum_le_sum_abs _ _
    _ ≤ ∑ j, εJ i j * |v j| := by
      apply sum_le_sum
      intro j _
      rw [abs_mul]
      exact mul_le_mul_of_nonneg_right (hJ i j) (abs_nonneg _)

/-- The rational dot-product portion of checking costs exactly 2mn additions
and multiplications. Subtraction/absolute value/comparison cost is separate. -/
theorem residual_dot_cost {m n : ℕ} (A : Matrix (Fin m) (Fin n) ℚ) (v : Fin n → ℚ) :
    (∑ i : Fin m, (LLEN.FullCoverageBaseline.dotCounted
      (List.ofFn (fun j : Fin n => (A i j, v j)))).2) = 2*m*n := by
  simp [LLEN.FullCoverageBaseline.dotCounted_cost]
  ring

section Iteration
variable {E Y : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup Y] [NormedSpace ℝ Y]

/-- A concrete refinement recurrence, using a checked approximate inverse D.
This definition contains no exact-inverse oracle. -/
def refineSolve (A : E →L[ℝ] Y) (D : Y →L[ℝ] E) (b : Y) : ℕ → E
  | 0 => 0
  | k+1 => refineSolve A D b k + D (b - A (refineSolve A D b k))

theorem refinement_residual (A : E →L[ℝ] Y) (D : Y →L[ℝ] E) (b : Y) (k : ℕ) :
    b - A (refineSolve A D b (k+1)) =
      (ContinuousLinearMap.id ℝ Y - A.comp D) (b - A (refineSolve A D b k)) := by
  simp only [refineSolve, map_add, sub_apply, ContinuousLinearMap.id_apply,
    ContinuousLinearMap.comp_apply]
  abel

/-- A verified contraction certificate gives an actual terminating refinement
method with a geometric residual bound; D need not be an exact inverse. -/
theorem refinement_accuracy (A : E →L[ℝ] Y) (D : Y →L[ℝ] E) (b : Y)
    (ρ : ℝ) (hρ : 0 ≤ ρ) (hD : ‖ContinuousLinearMap.id ℝ Y - A.comp D‖ ≤ ρ) :
    ∀ k, ‖b - A (refineSolve A D b k)‖ ≤ ρ^k * ‖b‖ := by
  intro k
  induction k with
  | zero => simp [refineSolve]
  | succ k ih =>
    rw [refinement_residual]
    calc
      _ ≤ ‖ContinuousLinearMap.id ℝ Y - A.comp D‖ * ‖b - A (refineSolve A D b k)‖ :=
        (ContinuousLinearMap.id ℝ Y - A.comp D).le_opNorm _
      _ ≤ ρ * (ρ^k * ‖b‖) := mul_le_mul hD ih (norm_nonneg _) hρ
      _ = ρ^(k+1) * ‖b‖ := by ring

end Iteration
section MatrixIteration
variable {m n : ℕ}

/-- The same finite matrix algorithm is executable over rationals and has a
real interpretation. No inverse is taken inside the refinement loop. -/
def matrixRefine {R : Type*} [CommRing R] (A : Matrix (Fin m) (Fin n) R)
    (D : Matrix (Fin n) (Fin m) R) (b : Fin m → R) : ℕ → (Fin n → R)
  | 0 => 0
  | k+1 => matrixRefine A D b k + D.mulVec (b - A.mulVec (matrixRefine A D b k))

theorem matrix_residual {R : Type*} [CommRing R] (A : Matrix (Fin m) (Fin n) R)
    (D : Matrix (Fin n) (Fin m) R) (b : Fin m → R) (k : ℕ) :
    b - A.mulVec (matrixRefine A D b (k+1)) =
      (1 - A*D).mulVec (b - A.mulVec (matrixRefine A D b k)) := by
  simp only [matrixRefine, Matrix.mulVec_add, Matrix.sub_mulVec,
    Matrix.one_mulVec, Matrix.mulVec_mulVec]
  abel

theorem row_sum_bound (T : Matrix (Fin m) (Fin m) ℝ) (ρ : ℝ) (hρ : 0 ≤ ρ)
    (hT : ∀ i, ∑ j, |T i j| ≤ ρ) (v : Fin m → ℝ) :
    ‖T.mulVec v‖ ≤ ρ * ‖v‖ := by
  rw [pi_norm_le_iff_of_nonneg (mul_nonneg hρ (norm_nonneg _))]
  intro i
  simp only [Real.norm_eq_abs, Matrix.mulVec, dotProduct]
  calc
    |∑ j, T i j * v j| ≤ ∑ j, |T i j * v j| := abs_sum_le_sum_abs _ _
    _ ≤ ∑ j, |T i j| * ‖v‖ := by
      apply sum_le_sum
      intro j _
      rw [abs_mul]
      exact mul_le_mul_of_nonneg_left (norm_le_pi_norm v j) (abs_nonneg _)
    _ = (∑ j, |T i j|) * ‖v‖ := by rw [sum_mul]
    _ ≤ ρ * ‖v‖ := mul_le_mul_of_nonneg_right (hT i) (norm_nonneg _)

theorem matrix_refinement_accuracy (A : Matrix (Fin m) (Fin n) ℝ)
    (D : Matrix (Fin n) (Fin m) ℝ) (b : Fin m → ℝ) (ρ : ℝ) (hρ : 0 ≤ ρ)
    (hcert : ∀ i, ∑ j, |(1 - A * D : Matrix (Fin m) (Fin m) ℝ) i j| ≤ ρ) :
    ∀ k, ‖b - A.mulVec (matrixRefine A D b k)‖ ≤ ρ^k * ‖b‖ := by
  intro k
  induction k with
  | zero => simp [matrixRefine]
  | succ k ih =>
    rw [matrix_residual]
    exact (row_sum_bound _ ρ hρ hcert _).trans
      ((mul_le_mul_of_nonneg_left ih hρ).trans_eq (by ring))

def preconditionerAccepts (A : Matrix (Fin m) (Fin n) ℚ)
    (D : Matrix (Fin n) (Fin m) ℚ) : Bool :=
  decide (∀ i, ∑ j, |(1 - A*D : Matrix (Fin m) (Fin m) ℚ) i j| ≤ 1/2)

theorem preconditioner_sound (A : Matrix (Fin m) (Fin n) ℚ)
    (D : Matrix (Fin n) (Fin m) ℚ) (h : preconditionerAccepts A D = true) :
    ∀ i, ∑ j, |(1 - A.map (fun x => (x : ℝ)) * D.map (fun x => (x : ℝ)) :
      Matrix (Fin m) (Fin m) ℝ) i j| ≤ (1/2 : ℝ) := by
  have hc : ∀ i, ∑ j, |(1 - A*D : Matrix (Fin m) (Fin m) ℚ) i j| ≤ (1/2 : ℚ) := by
    simpa [preconditionerAccepts] using h
  intro i
  have hr : ((∑ j, |(1 - A*D : Matrix (Fin m) (Fin m) ℚ) i j| : ℚ) : ℝ) ≤
      ((1/2 : ℚ) : ℝ) := by exact_mod_cast hc i
  simpa [Matrix.sub_apply, Matrix.one_apply, Matrix.mul_apply, Matrix.map_apply, apply_ite] using hr

theorem matrixRefine_cast (A : Matrix (Fin m) (Fin n) ℚ)
    (D : Matrix (Fin n) (Fin m) ℚ) (b : Fin m → ℚ) (k : ℕ) :
    (fun i => ((matrixRefine A D b k i : ℚ) : ℝ)) =
      matrixRefine (A.map (fun x => (x : ℝ))) (D.map (fun x => (x : ℝ)))
        (fun i => (b i : ℝ)) k := by
  induction k with
  | zero => ext i; simp [matrixRefine]
  | succ k ih =>
    ext i
    have hi := congrFun ih
    simp [matrixRefine, Matrix.mulVec, dotProduct, hi]

/-- An accepted rational certificate guarantees relative error 2^-k for the
executable rational refinement, not merely an abstract real algorithm. -/
theorem rational_refinement_accuracy (A : Matrix (Fin m) (Fin n) ℚ)
    (D : Matrix (Fin n) (Fin m) ℚ) (b : Fin m → ℚ)
    (h : preconditionerAccepts A D = true) (k : ℕ) :
    ‖fun i => ((b i - A.mulVec (matrixRefine A D b k) i : ℚ) : ℝ)‖ ≤
      (1/2 : ℝ)^k * ‖fun i => (b i : ℝ)‖ := by
  have he := matrix_refinement_accuracy (A.map (fun x => (x : ℝ)))
    (D.map (fun x => (x : ℝ))) (fun i => (b i : ℝ)) (1/2) (by norm_num)
    (preconditioner_sound A D h) k
  have hi := congrFun (matrixRefine_cast A D b k)
  have hid : (fun i => ((b i - A.mulVec (matrixRefine A D b k) i : ℚ) : ℝ)) =
      (fun i => (b i : ℝ)) - (A.map (fun x => (x : ℝ))).mulVec
        (matrixRefine (A.map (fun x => (x : ℝ))) (D.map (fun x => (x : ℝ)))
          (fun i => (b i : ℝ)) k) := by
    ext i
    simp [Matrix.mulVec, dotProduct, ← hi]
  rw [hid]
  exact he

/-- Count the matrix-vector dot operations and coordinate additions/subtractions
in the explicit refinement algorithm. This remains a rational-arithmetic count. -/
def refinementWork (m n : ℕ) : ℕ → ℕ
  | 0 => 0
  | k+1 => refinementWork m n k + (2*m*n + m) + (2*n*m + n)

theorem refinement_work_polynomial (m n k : ℕ) :
    refinementWork m n k = k * (4*m*n + m + n) := by
  induction k with
  | zero => simp [refinementWork]
  | succ k ih => simp only [refinementWork, ih]; ring

end MatrixIteration
end LLEN.CertifiedLinearSolve

end SubmissionModule11


/- ===== Original source: LLENLean/ModularTraining.lean ===== -/
section SubmissionModule12

set_option linter.style.header false

namespace LLEN.ModularTraining

open Set Metric
open scoped NNReal

variable {E Y : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup Y] [NormedSpace ℝ Y]

/-- Modular one-step contract. The velocity includes any rounding of the final
update, and the defect uses the current residual, not a fixed output homotopy. -/
structure DirectionContract (F : E → Y) (J : E → E →L[ℝ] Y)
    (target : Y) (v : ℕ → E → E) (domain : Set E) (B D ρ : ℝ) : Prop where
  speed : ∀ n x, x ∈ domain → ‖F x - target‖ ≤ D * ρ ^ n →
    ‖v n x‖ ≤ B * (D * ρ ^ n)
  defect : ∀ n x, x ∈ domain → ‖F x - target‖ ≤ D * ρ ^ n →
    ‖J x (v n x) - (target - F x)‖ ≤ (D * ρ ^ n) / 4

/-- The evaluator and solver may be chosen independently. Their quantitative
errors compose into the direction contract through this activation-free lemma. -/
theorem compose_backend_errors (J A : E →L[ℝ] Y) (d b : Y) (v : E)
    (B t : ℝ) (hB : 0 < B) (_ht : 0 ≤ t)
    (hJ : ‖J - A‖ ≤ 1 / (12 * B)) (hb : ‖b - d‖ ≤ t / 12)
    (hsolve : ‖A v - b‖ ≤ t / 12) (hv : ‖v‖ ≤ B * t) :
    ‖J v - d‖ ≤ t / 4 := by
  have h := LLEN.CertifiedEvaluation.true_direction_defect J A d b v
    (1 / (12 * B)) (t / 12) (t / 12) (B * t) hJ hb hsolve hv (by positivity)
  have he : 1 / (12 * B) * (B * t) + t / 12 + t / 12 = t / 4 := by field_simp; ring
  exact h.trans_eq he

theorem damped_step (F : E → Y) (J : E → E →L[ℝ] Y)
    (domain : Set E) (hconvex : Convex ℝ domain) (K : ℝ≥0)
    (hF : ∀ x ∈ domain, HasFDerivAt F (J x) x)
    (hJ : LipschitzOnWith K J domain) (x v : E) (target : Y) (α B t D : ℝ)
    (hα : 0 ≤ α) (hα1 : α ≤ 1) (hB : 0 ≤ B) (ht : 0 ≤ t) (htD : t ≤ D)
    (hsmall : (K : ℝ) * α * B ^ 2 * D ≤ 1 / 4)
    (hx : x ∈ domain) (hy : x + α • v ∈ domain)
    (hr : ‖F x - target‖ ≤ t) (hv : ‖v‖ ≤ B * t)
    (hd : ‖J x v - (target - F x)‖ ≤ t / 4) :
    ‖F (x + α • v) - target‖ ≤ (1 - α / 2) * t := by
  have he := LLEN.NumericalTraining.step_error F J domain hconvex K hF hJ x v
    (target - F x) α (B * t) (t / 4) hα (mul_nonneg hB ht) hx hy hv hd
  have hid : F (x + α • v) - target =
      (F (x + α • v) - F x - α • (target - F x)) + (1 - α) • (F x - target) := by
    rw [sub_smul, one_smul, smul_sub, smul_sub]; abel
  have hquad : (K : ℝ) * (α * (B * t)) ^ 2 ≤ α * t / 4 := by
    have hst : (K : ℝ) * α * B ^ 2 * t ≤ 1 / 4 :=
      (mul_le_mul_of_nonneg_left htD (by positivity)).trans hsmall
    have hh := mul_le_mul_of_nonneg_right hst (mul_nonneg hα ht)
    nlinarith
  rw [hid]
  refine (norm_add_le _ _).trans ?_
  have hs : ‖(1 - α) • (F x - target)‖ ≤ (1 - α) * t := by
    rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg (by linarith)]
    exact mul_le_mul_of_nonneg_left hr (by linarith)
  have hh := add_le_add he hs
  nlinarith

/-- Global convergence and domain safety for damped, inexact Newton lifting.
Both are proved together using a decreasing travel budget. -/
theorem damped_global (F : E → Y) (J : E → E →L[ℝ] Y)
    (v : ℕ → E → E) (x₀ : E) (target : Y) (a α B D : ℝ) (K : ℝ≥0)
    (hα : 0 < α) (hα1 : α ≤ 1) (hB : 0 ≤ B) (hD : 0 ≤ D)
    (hroom : 2 * B * D ≤ a) (hinit : ‖F x₀ - target‖ ≤ D)
    (hsmall : (K : ℝ) * α * B ^ 2 * D ≤ 1 / 4)
    (hF : ∀ x ∈ closedBall x₀ a, HasFDerivAt F (J x) x)
    (hJ : LipschitzOnWith K J (closedBall x₀ a))
    (hc : DirectionContract F J target v (closedBall x₀ a) B D (1 - α / 2)) :
    ∀ n, ‖F (LLEN.NumericalTraining.euler v α x₀ n) - target‖ ≤ D * (1 - α / 2) ^ n ∧
      ‖LLEN.NumericalTraining.euler v α x₀ n - x₀‖ ≤ 2 * B * D * (1 - (1 - α / 2) ^ n) := by
  let ρ := 1 - α / 2
  have hρ : 0 ≤ ρ := by dsimp [ρ]; linarith
  have hρ1 : ρ ≤ 1 := by dsimp [ρ]; linarith
  have hpow : ∀ n : ℕ, ρ ^ n ≤ 1 := fun n => pow_le_one₀ hρ hρ1
  intro n
  induction n with
  | zero => simpa [LLEN.NumericalTraining.euler] using hinit
  | succ n ih =>
    let x := LLEN.NumericalTraining.euler v α x₀ n
    have hx : x ∈ closedBall x₀ a := by
      rw [mem_closedBall, dist_eq_norm]
      exact ih.2.trans ((by nlinarith [pow_nonneg hρ n, mul_nonneg hB hD] :
        2 * B * D * (1 - ρ ^ n) ≤ 2 * B * D).trans hroom)
    have hv := hc.speed n x hx ih.1
    have hd := hc.defect n x hx ih.1
    have htravel : ‖x + α • v n x - x₀‖ ≤ 2 * B * D * (1 - ρ ^ (n + 1)) := by
      have hh : ‖x + α • v n x - x₀‖ ≤ ‖x - x₀‖ + ‖α • v n x‖ := by
        simpa only [add_sub_right_comm] using norm_add_le (x - x₀) (α • v n x)
      rw [norm_smul, Real.norm_eq_abs, abs_of_pos hα] at hh
      have hs := mul_le_mul_of_nonneg_left hv hα.le
      have ht := ih.2
      have hid : 2 * B * D * (1 - ρ ^ n) + α * (B * (D * ρ ^ n)) = 2 * B * D * (1 - ρ ^ (n + 1)) := by
        rw [pow_succ]; dsimp [ρ]; ring
      exact hh.trans ((add_le_add ht hs).trans_eq hid)
    have hy : x + α • v n x ∈ closedBall x₀ a := by
      rw [mem_closedBall, dist_eq_norm]
      exact htravel.trans ((by nlinarith [pow_nonneg hρ (n + 1), mul_nonneg hB hD] :
        2 * B * D * (1 - ρ ^ (n + 1)) ≤ 2 * B * D).trans hroom)
    refine ⟨?_, htravel⟩
    have he := damped_step F J _ (convex_closedBall x₀ a) K hF hJ x (v n x) target
      α B (D * ρ ^ n) D hα.le hα1 hB (mul_nonneg hD (pow_nonneg hρ n))
      (by nlinarith [hpow n]) hsmall hx hy ih.1 hv hd
    convert he using 1 <;> first | rfl | (rw [pow_succ]; dsimp [ρ]; ring)

theorem geometric_reciprocal_bound (c : ℝ) (_hc : 0 ≤ c) (hc1 : c ≤ 1) :
    ∀ n : ℕ, (1 - c) ^ n * (1 + (n : ℝ) * c) ≤ 1 := by
  intro n
  induction n with
  | zero => simp
  | succ n ih =>
    have hf : (1 - c) * (1 + ((n + 1 : ℕ) : ℝ) * c) ≤ 1 + (n : ℝ) * c := by
      push_cast
      nlinarith [mul_nonneg (Nat.cast_nonneg n : (0 : ℝ) ≤ n) (sq_nonneg c)]
    rw [pow_succ, mul_assoc]
    exact (mul_le_mul_of_nonneg_left hf (pow_nonneg (by linarith) n)).trans ih

theorem block_halving (s : ℕ) (hs : 0 < s) :
    (1 - 1 / (2 * (s : ℝ))) ^ (2 * s) ≤ (1 / 2 : ℝ) := by
  have hs' : (1 : ℝ) ≤ s := by exact_mod_cast hs
  have hp : (0 : ℝ) < 2 * s := by positivity
  have hc1 : 1 / (2 * (s : ℝ)) ≤ 1 := (div_le_one hp).mpr (by linarith)
  have h := geometric_reciprocal_bound (1 / (2 * (s : ℝ))) (by positivity) hc1 (2 * s)
  have he : 1 + ((2 * s : ℕ) : ℝ) * (1 / (2 * (s : ℝ))) = 2 := by push_cast; field_simp; ring
  rw [he] at h
  linarith

/-- Precision is measured in bits: b means absolute residual at most 2^-b. -/
def bitSteps (s b p : ℕ) : ℕ := 2 * s * (b + p)

theorem precision_bits_bound (s b p : ℕ) (hs : 0 < s) (D : ℝ)
    (hD : 0 ≤ D) (hsize : D ≤ (2 : ℝ) ^ p) :
    D * (1 - 1 / (2 * (s : ℝ))) ^ (bitSteps s b p) ≤ (1 / 2 : ℝ) ^ b := by
  have hs' : (1 : ℝ) ≤ s := by exact_mod_cast hs
  have hρ : 0 ≤ 1 - 1 / (2 * (s : ℝ)) := by
    have h := (div_le_one (by positivity : (0 : ℝ) < 2 * s)).mpr (by linarith : (1 : ℝ) ≤ 2 * s)
    linarith
  calc
    _ = D * ((1 - 1 / (2 * (s : ℝ))) ^ (2 * s)) ^ (b + p) := by rw [bitSteps, pow_mul]
    _ ≤ D * (1 / 2 : ℝ) ^ (b + p) := mul_le_mul_of_nonneg_left
      (pow_le_pow_left₀ (pow_nonneg hρ _) (block_halving s hs) _) hD
    _ ≤ (2 : ℝ) ^ p * (1 / 2 : ℝ) ^ (b + p) := mul_le_mul_of_nonneg_right hsize (by positivity)
    _ = (1 / 2 : ℝ) ^ b := by rw [pow_add]; simp only [div_pow, one_pow]; field_simp

/-- The global algorithm now has linear dependence on the requested precision
bits. The damping budget s must dominate the conditioning/curvature product. -/
theorem modular_bit_training (F : E → Y) (J : E → E →L[ℝ] Y)
    (v : ℕ → E → E) (x₀ : E) (target : Y) (a B D : ℝ) (K : ℝ≥0) (s b p : ℕ)
    (hs : 0 < s) (hB : 0 ≤ B) (hD : 0 ≤ D) (hsize : D ≤ (2 : ℝ) ^ p)
    (hroom : 2 * B * D ≤ a) (hinit : ‖F x₀ - target‖ ≤ D)
    (hbudget : 4 * (K : ℝ) * B ^ 2 * D ≤ s)
    (hF : ∀ x ∈ closedBall x₀ a, HasFDerivAt F (J x) x)
    (hJ : LipschitzOnWith K J (closedBall x₀ a))
    (hc : DirectionContract F J target v (closedBall x₀ a) B D (1 - 1 / (2 * (s : ℝ)))) :
    (∀ n, LLEN.NumericalTraining.euler v (1 / (s : ℝ)) x₀ n ∈ closedBall x₀ a) ∧
    ‖F (LLEN.NumericalTraining.euler v (1 / (s : ℝ)) x₀ (bitSteps s b p)) - target‖ ≤
      (1 / 2 : ℝ) ^ b := by
  have hs' : (0 : ℝ) < s := by exact_mod_cast hs
  have hs1 : (1 : ℝ) ≤ s := by exact_mod_cast hs
  have hsmall : (K : ℝ) * (1 / (s : ℝ)) * B ^ 2 * D ≤ 1 / 4 := by
    apply (le_div_iff₀ (by norm_num : (0 : ℝ) < 4)).mpr
    have hh : 4 * (K : ℝ) * B ^ 2 * D / (s : ℝ) ≤ 1 := (div_le_one hs').mpr hbudget
    calc
      (K : ℝ) * (1 / (s : ℝ)) * B ^ 2 * D * 4 = 4 * (K : ℝ) * B ^ 2 * D / (s : ℝ) := by ring
      _ ≤ 1 := hh
  have hc' : DirectionContract F J target v (closedBall x₀ a) B D (1 - (1 / (s : ℝ)) / 2) := by
    convert hc using 1
    ring
  have he := damped_global F J v x₀ target a (1 / (s : ℝ)) B D K (by positivity)
    ((div_le_one hs').mpr hs1) hB hD hroom hinit hsmall hF hJ hc'
  have hrho : 1 - (1 / (s : ℝ)) / 2 = 1 - 1 / (2 * (s : ℝ)) := by ring
  rw [hrho] at he
  constructor
  · intro n
    rw [mem_closedBall, dist_eq_norm]
    have hρ : 0 ≤ 1 - 1 / (2 * (s : ℝ)) := by
      have hh := (div_le_one (by positivity : (0 : ℝ) < 2 * s)).mpr (by linarith : (1 : ℝ) ≤ 2 * s)
      linarith
    exact (he n).2.trans ((by nlinarith [pow_nonneg hρ n, mul_nonneg hB hD] :
      2 * B * D * (1 - (1 - 1 / (2 * (s : ℝ))) ^ n) ≤ 2 * B * D).trans hroom)
  · exact (he (bitSteps s b p)).1.trans (precision_bits_bound s b p hs D hD hsize)

/-- Uniform effective coverage supplies a direction contract. This is analytic
existence; efficient implementation is provided separately through backend contracts. -/
theorem right_inverse_contract (F : E → Y) (J : E → E →L[ℝ] Y)
    (R : E → Y →L[ℝ] E) (target : Y) (domain : Set E) (B D ρ : ℝ)
    (hB : 0 ≤ B) (hD : 0 ≤ D) (hρ : 0 ≤ ρ)
    (hR : ∀ x ∈ domain, ‖R x‖ ≤ B)
    (hcover : ∀ x ∈ domain, ∀ y, J x (R x y) = y) :
    DirectionContract F J target (fun _ x => R x (target - F x)) domain B D ρ := by
  constructor
  · intro n x hx hr
    have hr' : ‖target - F x‖ ≤ D * ρ ^ n := by simpa only [norm_sub_rev] using hr
    exact ((R x).le_opNorm _).trans (mul_le_mul (hR x hx) hr' (norm_nonneg _) hB)
  · intro n x hx _
    rw [hcover x hx, sub_self, norm_zero]
    positivity

/-- An evaluator and a bounded solver instantiate the contract using only
their error/speed guarantees; the solver need not return a minimum-norm direction. -/
theorem backend_contract (F : E → Y) (J : E → E →L[ℝ] Y)
    (A : ℕ → E → E →L[ℝ] Y) (rhs : ℕ → E → Y) (v : ℕ → E → E)
    (target : Y) (domain : Set E) (B D ρ : ℝ) (hB : 0 < B) (hD : 0 ≤ D) (hρ : 0 ≤ ρ)
    (hA : ∀ n x, x ∈ domain → ‖F x - target‖ ≤ D * ρ ^ n →
      ‖J x - A n x‖ ≤ 1 / (24 * B))
    (hrhs : ∀ n x, x ∈ domain → ‖F x - target‖ ≤ D * ρ ^ n →
      ‖rhs n x - (target - F x)‖ ≤ (D * ρ ^ n) / 12)
    (hsolve : ∀ n x, x ∈ domain → ‖F x - target‖ ≤ D * ρ ^ n →
      ‖A n x (v n x) - rhs n x‖ ≤ (D * ρ ^ n) / 12)
    (hspeed : ∀ n x, x ∈ domain → ‖F x - target‖ ≤ D * ρ ^ n →
      ‖v n x‖ ≤ B * (‖rhs n x‖ + (D * ρ ^ n) / 12)) :
    DirectionContract F J target v domain (2 * B) D ρ := by
  have hs : ∀ n x, x ∈ domain → ‖F x - target‖ ≤ D * ρ ^ n → ‖v n x‖ ≤ (2 * B) * (D * ρ ^ n) := by
    intro n x hx hr
    have he := hrhs n x hx hr
    have hv := hspeed n x hx hr
    have hn : ‖rhs n x‖ ≤ ‖rhs n x - (target - F x)‖ + ‖target - F x‖ := norm_le_norm_sub_add _ _
    rw [norm_sub_rev target (F x)] at hn
    have hb : ‖rhs n x‖ + (D * ρ ^ n) / 12 ≤ 2 * (D * ρ ^ n) := by
      nlinarith [mul_nonneg hD (pow_nonneg hρ n)]
    exact hv.trans ((mul_le_mul_of_nonneg_left hb hB.le).trans_eq (by ring))
  refine ⟨hs, ?_⟩
  intro n x hx hr
  apply compose_backend_errors (J x) (A n x) (target - F x) (rhs n x) (v n x)
    (2 * B) (D * ρ ^ n) (by positivity) (by positivity)
  · convert hA n x hx hr using 1
    ring
  · exact hrhs n x hx hr
  · exact hsolve n x hx hr
  · exact hs n x hx hr

/-- For D ≥ 1 and ρ ≥ 1/2, n+4 bits suffice for the shrinking RHS/solve
tolerance. Hence precision requests themselves are polynomially bounded. -/
theorem backend_precision (D ρ : ℝ) (hD : 1 ≤ D) (hρ : 1 / 2 ≤ ρ) (n : ℕ) :
    (1 / 2 : ℝ) ^ (n + 4) ≤ (D * ρ ^ n) / 12 := by
  have hp : (1 / 2 : ℝ) ^ n ≤ ρ ^ n := pow_le_pow_left₀ (by norm_num) hρ n
  have hpn : 0 ≤ ρ ^ n := pow_nonneg (by linarith) n
  have hh : (1 / 2 : ℝ) ^ n ≤ D * ρ ^ n := hp.trans (by nlinarith)
  rw [pow_add]
  norm_num
  nlinarith [pow_nonneg (by norm_num : (0 : ℝ) ≤ 1 / 2) n]

/-- A modular computational contract. `work` counts the chosen implementation's
bit operations; the bound is a supplied theorem, not inferred from real arithmetic.
Output-size control is separate because composition must bound later query sizes. -/
structure EfficientOracle (Input Output : Type*) where
  run : Input → ℕ → Output
  valid : Input → Prop
  inputSize : Input → ℕ
  outputSize : Output → ℕ
  work : Input → ℕ → ℕ
  coefficient : ℕ
  /-- A uniform constant for the selected algorithm family, not a varying input parameter. -/
  degree : ℕ
  work_bound : ∀ q p, valid q → work q p ≤ coefficient * (inputSize q + p + 1) ^ degree
  size_bound : ∀ q p, valid q → outputSize (run q p) ≤ coefficient * (inputSize q + p + 1) ^ degree

/-- General smooth activation interface. Value and derivative evaluation are
separate obligations; neither efficient derivatives nor coverage are automatic. -/
structure ActivationInterface where
  value : ℝ → ℝ
  deriv : ℝ → ℝ
  domain : Set ℝ
  derivativeLip : ℝ≥0
  differentiable : ∀ x ∈ domain, HasDerivAt value (deriv x) x
  regularity : LipschitzOnWith derivativeLip deriv domain
  valueOracle : EfficientOracle ℚ ℚ
  derivOracle : EfficientOracle ℚ ℚ
  value_valid : ∀ x : ℚ, (x : ℝ) ∈ domain → valueOracle.valid x
  deriv_valid : ∀ x : ℚ, (x : ℝ) ∈ domain → derivOracle.valid x
  value_accurate : ∀ (x : ℚ) p, (x : ℝ) ∈ domain →
    |((valueOracle.run x p : ℚ) : ℝ) - value x| ≤ (1 / 2 : ℝ) ^ p
  deriv_accurate : ∀ (x : ℚ) p, (x : ℝ) ∈ domain →
    |((derivOracle.run x p : ℚ) : ℝ) - deriv x| ≤ (1 / 2 : ℝ) ^ p

/-- LLEN's full derivative formula is parametric in the admissible activation.
Tanh is not used in this proof. -/
theorem activation_llen_derivative (act : ActivationInterface) {r : ℕ}
    (state base : E →L[ℝ] ℝ) (control feature : Fin r → E →L[ℝ] ℝ)
    (bias : ℝ) (z : E)
    (hz : LLEN.CertifiedEvaluation.preactivation base control feature bias z ∈ act.domain) :
    HasFDerivAt (fun x => state x - act.value
      (LLEN.CertifiedEvaluation.preactivation base control feature bias x))
      (state - act.deriv (LLEN.CertifiedEvaluation.preactivation base control feature bias z) •
        LLEN.CertifiedEvaluation.preactivationDerivative base control feature z) z := by
  exact state.hasFDerivAt.sub ((act.differentiable _ hz).comp_hasFDerivAt z
    (LLEN.CertifiedEvaluation.preactivation_hasFDerivAt base control feature bias z))

/-- Generic oracle composition: polynomially many polynomial-size queries at
polynomial precision have polynomial total bit cost. -/
theorem oracle_trace_cost {Input Output : Type*} (o : EfficientOracle Input Output)
    (query : ℕ → Input) (precision : ℕ → ℕ) (N S P : ℕ)
    (hvalid : ∀ i < N, o.valid (query i))
    (hsize : ∀ i < N, o.inputSize (query i) ≤ S)
    (hprecision : ∀ i < N, precision i ≤ P) :
    (∑ i ∈ Finset.range N, o.work (query i) (precision i)) ≤
      N * o.coefficient * (S + P + 1) ^ o.degree := by
  calc
    _ ≤ ∑ _i ∈ Finset.range N, o.coefficient * (S + P + 1) ^ o.degree := by
      apply Finset.sum_le_sum
      intro i hi
      have hn := Finset.mem_range.mp hi
      apply (o.work_bound _ _ (hvalid i hn)).trans
      gcongr
      · exact hsize i hn
      · exact hprecision i hn
    _ = N * o.coefficient * (S + P + 1) ^ o.degree := by simp; ring

/-- Explicit polynomial in requested bits b for a complete-update backend.
All update arithmetic must be included in `work`, and encoded query sizes must
be bounded. This is a reduction theorem, not a concrete backend instantiation. -/
theorem modular_bit_cost {Input Output : Type*} (o : EfficientOracle Input Output)
    (query : ℕ → Input) (precision : ℕ → ℕ) (s b p S j : ℕ)
    (hvalid : ∀ i < bitSteps s b p, o.valid (query i))
    (hsize : ∀ i < bitSteps s b p, o.inputSize (query i) ≤ S)
    (hprecision : ∀ i < bitSteps s b p, precision i ≤ bitSteps s b p + j + 4) :
    (∑ i ∈ Finset.range (bitSteps s b p), o.work (query i) (precision i)) ≤
      (2 * s * (b + p)) * o.coefficient * (S + 2 * s * (b + p) + j + 5) ^ o.degree := by
  have h := oracle_trace_cost o query precision (bitSteps s b p) S (bitSteps s b p + j + 4)
    hvalid hsize hprecision
  convert h using 1
  simp only [bitSteps]
  congr 2
  omega

/-- The actual encoded program repeatedly calls the chosen complete-step
backend. This ties the numerical result to the same calls whose costs are counted. -/
def codedRun {Code : Type*} (o : EfficientOracle Code Code) (precision : ℕ → ℕ)
    (initial : Code) : ℕ → Code
  | 0 => initial
  | n + 1 => o.run (codedRun o precision initial n) (precision n)

theorem codedRun_simulates {Code : Type*} (o : EfficientOracle Code Code)
    (decode : Code → E) (precision : ℕ → ℕ) (initial : Code)
    (v : ℕ → E → E) (α : ℝ)
    (hvalid : ∀ n, o.valid (codedRun o precision initial n))
    (hstep : ∀ n c, o.valid c → decode (o.run c (precision n)) = decode c + α • v n (decode c)) :
    ∀ n, decode (codedRun o precision initial n) =
      LLEN.NumericalTraining.euler v α (decode initial) n := by
  intro n
  induction n with
  | zero => rfl
  | succ n ih =>
    rw [codedRun, hstep n _ (hvalid n), ih, LLEN.NumericalTraining.euler]

/-- Conditional bit-complexity theorem for the actual encoded backend.
The activation/backend contracts, uniform polynomial budgets, and encoded-state
size bound must be instantiated for the architecture; they are not inferred. -/
theorem encoded_modular_training {Code : Type*} (o : EfficientOracle Code Code)
    (decode : Code → E) (precision : ℕ → ℕ) (initial : Code)
    (F : E → Y) (J : E → E →L[ℝ] Y) (v : ℕ → E → E) (target : Y)
    (a B D : ℝ) (K : ℝ≥0) (s b p S j : ℕ)
    (hs : 0 < s) (hB : 0 ≤ B) (hD : 0 ≤ D) (hsize : D ≤ (2 : ℝ) ^ p)
    (hroom : 2 * B * D ≤ a) (hinit : ‖F (decode initial) - target‖ ≤ D)
    (hbudget : 4 * (K : ℝ) * B ^ 2 * D ≤ s)
    (hF : ∀ x ∈ closedBall (decode initial) a, HasFDerivAt F (J x) x)
    (hJ : LipschitzOnWith K J (closedBall (decode initial) a))
    (hc : DirectionContract F J target v (closedBall (decode initial) a) B D (1 - 1 / (2 * (s : ℝ))))
    (hvalid : ∀ n, o.valid (codedRun o precision initial n))
    (hstep : ∀ n c, o.valid c → decode (o.run c (precision n)) =
      decode c + (1 / (s : ℝ)) • v n (decode c))
    (hencoded : ∀ n < bitSteps s b p, o.inputSize (codedRun o precision initial n) ≤ S)
    (hprecision : ∀ n < bitSteps s b p, precision n ≤ bitSteps s b p + j + 4) :
    ‖F (decode (codedRun o precision initial (bitSteps s b p))) - target‖ ≤ (1 / 2 : ℝ) ^ b ∧
    (∑ n ∈ Finset.range (bitSteps s b p), o.work (codedRun o precision initial n) (precision n)) ≤
      (2 * s * (b + p)) * o.coefficient * (S + 2 * s * (b + p) + j + 5) ^ o.degree := by
  have he := modular_bit_training F J v (decode initial) target a B D K s b p
    hs hB hD hsize hroom hinit hbudget hF hJ hc
  refine ⟨?_, modular_bit_cost o (codedRun o precision initial) precision s b p S j
    (fun n _ => hvalid n) hencoded hprecision⟩
  rw [codedRun_simulates o decode precision initial v (1 / (s : ℝ)) hvalid hstep]
  exact he.2

end LLEN.ModularTraining

end SubmissionModule12


/- ===== Original source: LLENLean/PolynomialBounds.lean ===== -/
section SubmissionModule13

set_option linter.style.header false

namespace LLEN.PolynomialBounds

noncomputable section

/-- One scalar recurrent LLEN with a fixed zero bias and an all-active
reservoir coefficient u: x = tanh(u*x). The readout is x.
This is a recurrent-only control example, not a claim about trainable biases. -/
def recurrentJoint (z : ℝ × ℝ) : ℝ × ℝ :=
  (z.1 - Real.tanh (z.2 * z.1), z.1)

def diagonalDerivative : (ℝ × ℝ) →L[ℝ] (ℝ × ℝ) :=
  (ContinuousLinearMap.fst ℝ ℝ ℝ).prod (ContinuousLinearMap.fst ℝ ℝ ℝ)

theorem recurrent_zero_equilibrium (u : ℝ) : recurrentJoint (0, u) = (0, 0) := by
  simp [recurrentJoint]

/-- Both state and active control are differentiated; the recurrent feature
vanishes at the zero state even though there is one channel for one output. -/
theorem recurrent_joint_derivative :
    HasFDerivAt recurrentJoint diagonalDerivative (0, 0) := by
  have hf := (ContinuousLinearMap.fst ℝ ℝ ℝ).hasFDerivAt (x := (0, 0))
  have hs := (ContinuousLinearMap.snd ℝ ℝ ℝ).hasFDerivAt (x := (0, 0))
  have hp : HasFDerivAt (fun z : ℝ × ℝ => z.2 * z.1)
      (0 : (ℝ × ℝ) →L[ℝ] ℝ) (0, 0) := by
    convert! hs.mul hf using 1; simp
  have ht := (LLEN.CertifiedEvaluation.tanh_derivative ((0 : ℝ) * 0)).comp_hasFDerivAt
    (0, 0) hp
  convert! (hf.sub ht).prodMk hf using 1
  simp [diagonalDerivative]

theorem recurrent_joint_not_surjective : ¬ Function.Surjective diagonalDerivative := by
  intro h
  obtain ⟨v, hv⟩ := h (0, 1)
  have h₁ := congrArg Prod.fst hv
  have h₂ := congrArg Prod.snd hv
  simp [diagonalDerivative] at h₁ h₂
  linarith

theorem recurrent_no_accurate_lift (v : ℝ × ℝ) :
    ¬ ‖diagonalDerivative v - (0, 1 / 2)‖ ≤ (1 / 8 : ℝ) := by
  intro h
  have h₁ : |v.1| ≤ (1 / 8 : ℝ) := by
    simpa [diagonalDerivative, Real.norm_eq_abs] using
      (norm_fst_le (diagonalDerivative v - (0, 1 / 2))).trans h
  have h₂ : |v.1 - 1 / 2| ≤ (1 / 8 : ℝ) := by
    simpa [diagonalDerivative, Real.norm_eq_abs] using
      (norm_snd_le (diagonalDerivative v - (0, 1 / 2))).trans h
  have ha := (abs_le.mp h₁).2
  have hb := (abs_le.mp h₂).1
  linarith

/-- The numerical theorem's defect assumption already fails at the initial
point, independently of speed, precision, damping, or choice of solver. -/
theorem recurrent_no_direction_contract
    (J : (ℝ × ℝ) → (ℝ × ℝ) →L[ℝ] (ℝ × ℝ))
    (hJ : J (0, 0) = diagonalDerivative)
    (v : ℕ → (ℝ × ℝ) → (ℝ × ℝ)) (domain : Set (ℝ × ℝ))
    (hdom : (0, 0) ∈ domain) (B ρ : ℝ) :
    ¬ LLEN.ModularTraining.DirectionContract recurrentJoint J (0, 1 / 2)
      v domain B (1 / 2) ρ := by
  intro hc
  have h := hc.defect 0 (0, 0) hdom (by norm_num [recurrentJoint, Prod.norm_def])
  have hh : ‖diagonalDerivative (v 0 (0, 0)) - (0, 1 / 2)‖ ≤ (1 / 8 : ℝ) := by
    convert h using 1 <;> norm_num [recurrentJoint, hJ]
  exact recurrent_no_accurate_lift _ hh

/-- The failed initial direction is not caused by an unattainable target.
A different equilibrium has exactly the strictly interior output 1/2. -/
theorem recurrent_target_attainable :
    ∃ z : ℝ × ℝ, recurrentJoint z = (0, 1 / 2) := by
  refine ⟨(1 / 2, 2 * Real.artanh (1 / 2)), ?_⟩
  have ht := Real.tanh_artanh (x := (1 / 2 : ℝ)) (by norm_num)
  have hm : 2 * Real.artanh (1 / 2) * (1 / 2) = Real.artanh (1 / 2) := by ring
  change (1 / 2 - Real.tanh (2 * Real.artanh (1 / 2) * (1 / 2)), (1 / 2 : ℝ)) = (0, 1 / 2)
  rw [hm, ht]
  norm_num

/-- The reduced branch x(u)=0 has identically zero output sensitivity. -/
theorem zero_branch_derivative (u : ℝ) :
    HasDerivAt (fun v : ℝ => (recurrentJoint (0, v)).2) 0 u := by
  simpa [recurrentJoint] using hasDerivAt_const u (0 : ℝ)

/-- Even a scalar full-coverage linear map need not be well conditioned. -/
def scaledOutput (ε : ℝ) : ℝ →L[ℝ] ℝ := ε • ContinuousLinearMap.id ℝ ℝ

theorem scaled_is_active_additive_bank (ε u : ℝ) :
    LLEN.CoupledTraining.coupledOutput (fun z : Fin 1 → ℝ => ε * z 0)
      (fun _ => 1) (fun _ => u) = scaledOutput ε u := by
  simp [LLEN.CoupledTraining.coupledOutput, scaledOutput]

theorem scaled_surjective (ε : ℝ) (hε : ε ≠ 0) :
    Function.Surjective (scaledOutput ε) := by
  intro y
  refine ⟨y / ε, ?_⟩
  simp [scaledOutput, hε, mul_div_cancel₀]

theorem scaled_unit_lift (ε v : ℝ) (hε : 0 < ε)
    (hv : scaledOutput ε v = 1) : v = 1 / ε := by
  have hh : ε * v = 1 := by simpa [scaledOutput] using hv
  apply (eq_div_iff (ne_of_gt hε)).mpr
  nlinarith

/-- Rational dyadic coefficients have exponentially large inverse norm:
the coefficient denominator is 2^n, requiring n+1 binary digits. This is
an obstruction to polynomial numerical norm bounds, not to bit-efficient
linear solving: the inverse itself also has only n+1 binary digits. -/
theorem dyadic_unit_lift (n : ℕ) (v : ℝ)
    (hv : scaledOutput ((1 / 2 : ℝ) ^ n) v = 1) : v = (2 : ℝ) ^ n := by
  have hh := scaled_unit_lift _ v (by positivity) hv
  simpa [one_div_pow] using hh

theorem dyadic_inverse_bound (n : ℕ) (B : ℝ) (R : ℝ → ℝ)
    (hR : ∀ y, scaledOutput ((1 / 2 : ℝ) ^ n) (R y) = y)
    (hB : ∀ y, ‖R y‖ ≤ B * ‖y‖) : (2 : ℝ) ^ n ≤ B := by
  have hv := dyadic_unit_lift n (R 1) (hR 1)
  have hb := hB 1
  rw [hv] at hb
  simpa [Real.norm_eq_abs, abs_of_nonneg (by positivity : (0 : ℝ) ≤ 2 ^ n)] using hb

/-- No polynomial in the dyadic encoding-length parameter uniformly bounds
the inverse norms of this full-coverage family. -/
theorem exponential_exceeds_polynomial (C : ℝ) (k : ℕ) :
    ∃ n : ℕ, C * ((n : ℝ) + 1) ^ k < (2 : ℝ) ^ n := by
  have ht := ((tendsto_pow_const_div_const_pow_of_one_lt k
    (by norm_num : (1 : ℝ) < 2)).comp (Filter.tendsto_add_atTop_nat 1)).const_mul (2 * C)
  have he := ht.eventually (gt_mem_nhds (show (2 * C) * 0 < (1 : ℝ) by simp))
  obtain ⟨n, hn⟩ := he.exists
  have hh : (2 * C * ((n : ℝ) + 1) ^ k) / (2 : ℝ) ^ (n + 1) < 1 := by
    simpa [Function.comp_def, Nat.cast_add, Nat.cast_one, mul_div_assoc] using hn
  have hp := (div_lt_iff₀ (by positivity : (0 : ℝ) < 2 ^ (n + 1))).mp hh
  rw [pow_succ] at hp
  exact ⟨n, by nlinarith⟩

theorem no_polynomial_dyadic_inverse_bound (C : ℝ) (k : ℕ) :
    ¬ ∀ n : ℕ, ∃ R : ℝ → ℝ,
      (∀ y, scaledOutput ((1 / 2 : ℝ) ^ n) (R y) = y) ∧
      (∀ y, ‖R y‖ ≤ (C * ((n : ℝ) + 1) ^ k) * ‖y‖) := by
  intro h
  obtain ⟨n, hn⟩ := exponential_exceeds_polynomial C k
  obtain ⟨R, hR, hB⟩ := h n
  exact (not_le_of_gt hn) (dyadic_inverse_bound n _ R hR hB)

/-- A protected additive identity bank has uniform unit coverage, regardless
of the derivative of the recurrent base. Here the bank must act directly
on every constrained output coordinate. -/
theorem additive_identity_right_inverse {E Y : Type*}
    [NormedAddCommGroup E] [NormedSpace ℝ E]
    [NormedAddCommGroup Y] [NormedSpace ℝ Y]
    (A : E →L[ℝ] Y) (y : Y) : A (0 : E) + y = y := by simp

theorem additive_identity_lift_norm {E Y : Type*}
    [NormedAddCommGroup E] [NormedAddCommGroup Y] (y : Y) :
    ‖((0 : E), y)‖ = ‖y‖ := by simp

end
end LLEN.PolynomialBounds

end SubmissionModule13


/- ===== Original source: LLENLean/LoadedTraining.lean ===== -/
section SubmissionModule14

set_option linter.style.header false
set_option linter.unusedSectionVars false

/-! Abstract quantitative results imported from tikhonov_0.zip,
anc/LLENLean_all.lean. Architectural realization and finite execution are
proved separately in CertifiedLoadedTraining. -/

namespace LLEN.LoadedTraining

open Set Metric
open scoped NNReal RealInnerProductSpace

/-- Root comparison for nonnegative reals, used to descend from squared
estimates. -/
theorem nonneg_le_of_sq_le_sq {a b : ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b)
    (h : a ^ 2 ≤ b ^ 2) : a ≤ b := by
  nlinarith [sq_nonneg (a - b), sq_nonneg (a + b)]

/-! ## E3: contraction to a floor -/

section FlooredContraction

variable {E Y : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup Y] [NormedSpace ℝ Y]

/-- The verified damped step tolerates a solve floor `φ`: with defect
`t/4 + φ` instead of `t/4`, one step contracts to `(1 - α/2)t + 4φ`.
Proved by running `damped_step` at the inflated residual level `t + 4φ`. -/
theorem damped_step_with_floor (F : E → Y) (J : E → E →L[ℝ] Y)
    (domain : Set E) (hconvex : Convex ℝ domain) (K : ℝ≥0)
    (hF : ∀ x ∈ domain, HasFDerivAt F (J x) x)
    (hJ : LipschitzOnWith K J domain) (x v : E) (target : Y) (α B t D φ : ℝ)
    (hα : 0 ≤ α) (hα1 : α ≤ 1) (hB : 0 ≤ B) (ht : 0 ≤ t) (hφ : 0 ≤ φ)
    (htD : t + 4 * φ ≤ D)
    (hsmall : (K : ℝ) * α * B ^ 2 * D ≤ 1 / 4)
    (hx : x ∈ domain) (hy : x + α • v ∈ domain)
    (hr : ‖F x - target‖ ≤ t) (hv : ‖v‖ ≤ B * t)
    (hd : ‖J x v - (target - F x)‖ ≤ t / 4 + φ) :
    ‖F (x + α • v) - target‖ ≤ (1 - α / 2) * t + 4 * φ := by
  have h := LLEN.ModularTraining.damped_step F J domain hconvex K hF hJ x v
    target α B (t + 4 * φ) D hα hα1 hB (by linarith) htD hsmall hx hy
    (hr.trans (by linarith)) (hv.trans (by nlinarith))
    (hd.trans_eq (by ring))
  nlinarith [mul_nonneg hα hφ]

/-- Geometric contraction with an additive floor: the residual decays to the
floor's steady state `φ/(1-ρ)`. -/
theorem geometric_with_floor (r : ℕ → ℝ) (ρ φ : ℝ)
    (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) (hφ : 0 ≤ φ)
    (hrec : ∀ n, r (n + 1) ≤ ρ * r n + φ) :
    ∀ n, r n ≤ ρ ^ n * r 0 + φ / (1 - ρ) := by
  intro n
  induction n with
  | zero =>
    have : 0 ≤ φ / (1 - ρ) := div_nonneg hφ (by linarith)
    simpa using this
  | succ n ih =>
    have hstep : ρ * r n ≤ ρ * (ρ ^ n * r 0 + φ / (1 - ρ)) :=
      mul_le_mul_of_nonneg_left ih hρ0
    have hgeom : ρ * (φ / (1 - ρ)) + φ = φ / (1 - ρ) := by
      have hne : (1 : ℝ) - ρ ≠ 0 := by linarith
      field_simp
      ring
    calc r (n + 1) ≤ ρ * r n + φ := hrec n
    _ ≤ ρ * (ρ ^ n * r 0 + φ / (1 - ρ)) + φ := by linarith
    _ = ρ ^ (n + 1) * r 0 + (ρ * (φ / (1 - ρ)) + φ) := by ring
    _ = ρ ^ (n + 1) * r 0 + φ / (1 - ρ) := by rw [hgeom]

/-- Bit-step accounting with a floor: in the standard `2s(b+p)` damped steps
the residual reaches `2⁻ᵇ` plus the floor's steady state `8sφ`
(the per-step injection is `4φ` and `1/(1-ρ) = 2s`). -/
theorem bit_steps_with_floor (r : ℕ → ℝ) (D φ : ℝ) (s b p : ℕ) (hs : 0 < s)
    (hD : 0 ≤ D) (hsize : D ≤ (2 : ℝ) ^ p) (hφ : 0 ≤ φ) (hr0 : r 0 ≤ D)
    (hrec : ∀ n, r (n + 1) ≤ (1 - 1 / (2 * (s : ℝ))) * r n + 4 * φ) :
    r (LLEN.ModularTraining.bitSteps s b p) ≤ (1 / 2 : ℝ) ^ b + 8 * (s : ℝ) * φ := by
  have hs1 : (1 : ℝ) ≤ s := by exact_mod_cast hs
  have hs0 : (0 : ℝ) < s := by linarith
  have hfrac : 1 / (2 * (s : ℝ)) ≤ 1 := by
    rw [div_le_one (by linarith)]
    linarith
  have hρ0 : (0 : ℝ) ≤ 1 - 1 / (2 * (s : ℝ)) := by linarith
  have hρ1 : 1 - 1 / (2 * (s : ℝ)) < 1 := by
    have : (0 : ℝ) < 1 / (2 * (s : ℝ)) := by positivity
    linarith
  have h := geometric_with_floor r _ (4 * φ) hρ0 hρ1 (by linarith)
    hrec (LLEN.ModularTraining.bitSteps s b p)
  have hpb := LLEN.ModularTraining.precision_bits_bound s b p hs D hD hsize
  have hmono : (1 - 1 / (2 * (s : ℝ))) ^ LLEN.ModularTraining.bitSteps s b p * r 0 ≤
      D * (1 - 1 / (2 * (s : ℝ))) ^ LLEN.ModularTraining.bitSteps s b p := by
    rw [mul_comm D]
    exact mul_le_mul_of_nonneg_left hr0 (pow_nonneg hρ0 _)
  have hfl : 4 * φ / (1 - (1 - 1 / (2 * (s : ℝ)))) = 8 * (s : ℝ) * φ := by
    have hne : (s : ℝ) ≠ 0 := ne_of_gt hs0
    field_simp
    ring
  rw [hfl] at h
  linarith

end FlooredContraction

/-! ## E2: inexact tracking -/

section InexactTracking

variable {E Y : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [CompleteSpace E] [NormedAddCommGroup Y] [NormedSpace ℝ Y]

/-- E2, constructive form: a bounded Lipschitz direction field whose lift
residual is at most `β` on the certified ball produces (Picard–Lindelöf) a
path whose tracking error grows at most linearly in the residual and whose
endpoint reaches the displaced target to within `β`. The endpoint error is
the integrated solve residual: margins enter only through producing the
field (E1), never through the integration itself. -/
theorem inexact_global_training (F : E → Y) (J : E → E →L[ℝ] Y)
    (v : E → E) (x₀ : E) (d₀ : Y) (β : ℝ) (a L K : ℝ≥0)
    (hβ : 0 ≤ β)
    (hderiv : ∀ x ∈ closedBall x₀ (a : ℝ), HasFDerivAt F (J x) x)
    (hlift : ∀ x ∈ closedBall x₀ (a : ℝ), ‖J x (v x) - d₀‖ ≤ β)
    (hlip : LipschitzOnWith K v (closedBall x₀ a))
    (hbound : ∀ x ∈ closedBall x₀ (a : ℝ), ‖v x‖ ≤ L)
    (hroom : L ≤ a) :
    ∃ α : ℝ → E, α 0 = x₀ ∧
      (∀ t ∈ Icc (0 : ℝ) 1, α t ∈ closedBall x₀ (a : ℝ)) ∧
      (∀ t ∈ Icc (0 : ℝ) 1, ‖F (α t) - (F x₀ + t • d₀)‖ ≤ β * t) ∧
      ‖F (α 1) - (F x₀ + d₀)‖ ≤ β := by
  obtain ⟨α, hinit, hball, hode⟩ :=
    LLEN.GlobalTraining.exists_controlled_curve v x₀ a L K hlip hbound hroom
  have hout : ∀ t ∈ Icc (0 : ℝ) 1,
      HasDerivWithinAt (fun s => F (α s)) (J (α t) (v (α t)))
        (Icc (0 : ℝ) 1) t := fun t ht =>
    (hderiv (α t) (hball t ht)).comp_hasDerivWithinAt t (hode t ht)
  have herr : ∀ t ∈ Icc (0 : ℝ) 1,
      HasDerivWithinAt (fun s => F (α s) - (F x₀ + s • d₀))
        (J (α t) (v (α t)) - d₀) (Icc (0 : ℝ) 1) t := by
    intro t ht
    convert (hout t ht).sub
      (((hasDerivAt_id t).smul_const d₀).const_add (F x₀)).hasDerivWithinAt
      using 1 <;> first | rfl | simp
  have h := norm_image_sub_le_of_norm_deriv_le_segment' herr
    (fun t ht => hlift (α t) (hball t (Ico_subset_Icc_self ht)))
  have htrack : ∀ t ∈ Icc (0 : ℝ) 1,
      ‖F (α t) - (F x₀ + t • d₀)‖ ≤ β * t := by
    intro t ht
    have h1 := h t ht
    simpa [hinit] using h1
  refine ⟨α, hinit, hball, htrack, ?_⟩
  have h1 := htrack 1 (by constructor <;> norm_num)
  simpa using h1

end InexactTracking

/-! ## E1: the Tikhonov lift from the loaded invariant -/

section Tikhonov

variable {E Y : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [CompleteSpace E] [NormedAddCommGroup Y] [InnerProductSpace ℝ Y]
  [FiniteDimensional ℝ Y]

/-- **E1.** From the loaded invariant — no unit covector is simultaneously
`τ`-weak and half-loaded by `Δy` — the Tikhonov solve
`(TTᵀ + τ²I)w = Δy`, `v = Tᵀw` halves the residual with velocity at most
`‖Δy‖/τ`. No spectral decomposition is used: all estimates are
Cauchy–Schwarz and one AM–GM square, and the dichotomy is that a residual
above half would make the normalized `w` a weak, half-loaded unit covector,
contradicting the invariant. -/
theorem tikhonov_loaded_lift (T : E →L[ℝ] Y) (Δy : Y) (τ : ℝ) (hτ : 0 < τ)
    (hinv : ∀ u : Y, ‖u‖ = 1 → ‖ContinuousLinearMap.adjoint T u‖ ≤ τ →
      4 * ⟪Δy, u⟫ ^ 2 < ‖Δy‖ ^ 2) :
    ∃ v : E, 2 * ‖Δy - T v‖ ≤ ‖Δy‖ ∧ τ * ‖v‖ ≤ ‖Δy‖ := by
  classical
  set B := ContinuousLinearMap.adjoint T with hBdef
  set S : Y →ₗ[ℝ] Y :=
    (T.comp B).toLinearMap + τ ^ 2 • LinearMap.id with hSdef
  have hSapp : ∀ z, S z = T (B z) + τ ^ 2 • z := by
    intro z
    simp [hSdef]
  have hAz : ∀ z : Y, ⟪T (B z), z⟫ = ‖B z‖ ^ 2 := by
    intro z
    have h := ContinuousLinearMap.adjoint_inner_left T (B z) z
    rw [real_inner_comm, ← h, hBdef, real_inner_self_eq_norm_sq]
  have hbase : ∀ z, ⟪S z, z⟫ = ‖B z‖ ^ 2 + τ ^ 2 * ‖z‖ ^ 2 := by
    intro z
    rw [hSapp, inner_add_left, hAz, real_inner_smul_left,
      real_inner_self_eq_norm_sq]
  have hinj : Function.Injective S := by
    intro z₁ z₂ hz
    have h0 : S (z₁ - z₂) = 0 := by rw [map_sub, hz, sub_self]
    have h1 := hbase (z₁ - z₂)
    rw [h0, inner_zero_left] at h1
    have h2 : ‖z₁ - z₂‖ ^ 2 ≤ 0 := by
      nlinarith [sq_nonneg ‖B (z₁ - z₂)‖, sq_pos_of_pos hτ]
    have h3 : ‖z₁ - z₂‖ = 0 := by
      have h4 := sq_nonneg ‖z₁ - z₂‖
      nlinarith [norm_nonneg (z₁ - z₂)]
    exact sub_eq_zero.mp (norm_eq_zero.mp h3)
  obtain ⟨w, hw⟩ := LinearMap.injective_iff_surjective.mp hinj Δy
  by_cases hw0 : w = 0
  · have hΔ0 : Δy = 0 := by rw [← hw, hw0, map_zero]
    exact ⟨0, by simp [hΔ0], by simp [hΔ0]⟩
  · have hwpos : 0 < ‖w‖ := norm_pos_iff.mpr hw0
    have hAweq : T (B w) + τ ^ 2 • w = Δy := by rw [← hSapp, hw]
    have hres : Δy - T (B w) = τ ^ 2 • w := by rw [← hAweq]; abel
    have hip : ⟪Δy, w⟫ = ‖B w‖ ^ 2 + τ ^ 2 * ‖w‖ ^ 2 := by
      rw [← hw]; exact hbase w
    have hipub : ⟪Δy, w⟫ ≤ ‖Δy‖ * ‖w‖ := real_inner_le_norm Δy w
    rw [hip] at hipub
    have hwub : τ ^ 2 * ‖w‖ ≤ ‖Δy‖ := by
      nlinarith [sq_nonneg ‖B w‖]
    have hsm : ‖(τ ^ 2) • w‖ = τ ^ 2 * ‖w‖ := by
      rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg (sq_nonneg τ)]
    have hvsq : (τ * ‖B w‖) ^ 2 ≤ ‖Δy‖ ^ 2 := by
      have h1 : ‖B w‖ ^ 2 ≤ ‖Δy‖ * ‖w‖ := by
        nlinarith [sq_nonneg τ, sq_nonneg ‖w‖,
          mul_nonneg (sq_nonneg τ) (sq_nonneg ‖w‖)]
      nlinarith [mul_le_mul_of_nonneg_left h1 (sq_nonneg τ),
        mul_le_mul_of_nonneg_left hwub (norm_nonneg Δy)]
    have hvel : τ * ‖B w‖ ≤ ‖Δy‖ :=
      nonneg_le_of_sq_le_sq (by positivity) (norm_nonneg Δy) hvsq
    have hnorm2 : ‖Δy‖ ^ 2 =
        ‖T (B w)‖ ^ 2 + 2 * (τ ^ 2 * ‖B w‖ ^ 2) + (τ ^ 2 * ‖w‖) ^ 2 := by
      rw [← hAweq, norm_add_sq_real, real_inner_smul_right, hAz, hsm]
    have hCS : ‖B w‖ ^ 2 ≤ ‖T (B w)‖ * ‖w‖ := by
      rw [← hAz]
      exact real_inner_le_norm _ _
    have hkey : 2 * τ * ‖B w‖ ≤ ‖Δy‖ := by
      apply nonneg_le_of_sq_le_sq (by positivity) (norm_nonneg Δy)
      nlinarith [sq_nonneg (‖T (B w)‖ - τ ^ 2 * ‖w‖),
        mul_le_mul_of_nonneg_left hCS
          (by positivity : (0 : ℝ) ≤ 2 * τ ^ 2)]
    refine ⟨B w, ?_, hvel⟩
    rw [hres, hsm]
    by_contra hbad
    push_neg at hbad
    set u : Y := ‖w‖⁻¹ • w with hu
    have hu1 : ‖u‖ = 1 := norm_smul_inv_norm hw0
    have hBu : ‖B u‖ ≤ τ := by
      have hBusm : ‖B u‖ = ‖w‖⁻¹ * ‖B w‖ := by
        rw [hu, map_smul, norm_smul, Real.norm_eq_abs,
          abs_of_nonneg (inv_nonneg.mpr hwpos.le)]
      have h2 : ‖B w‖ ≤ τ * ‖w‖ := by nlinarith
      rw [hBusm]
      calc ‖w‖⁻¹ * ‖B w‖ ≤ ‖w‖⁻¹ * (τ * ‖w‖) :=
            mul_le_mul_of_nonneg_left h2 (inv_nonneg.mpr hwpos.le)
      _ = τ := by field_simp
    have hlb : τ ^ 2 * ‖w‖ ≤ ⟪Δy, u⟫ := by
      have h1 : τ ^ 2 * ‖w‖ ^ 2 ≤ ⟪Δy, w⟫ := by
        rw [hip]
        nlinarith [sq_nonneg ‖B w‖]
      have hload : ⟪Δy, u⟫ = ‖w‖⁻¹ * ⟪Δy, w⟫ := by
        rw [hu, real_inner_smul_right]
      rw [hload]
      have h2 : τ ^ 2 * ‖w‖ = ‖w‖⁻¹ * (τ ^ 2 * ‖w‖ ^ 2) := by
        field_simp
      rw [h2]
      exact mul_le_mul_of_nonneg_left h1 (inv_nonneg.mpr hwpos.le)
    have hcontra := hinv u hu1 hBu
    nlinarith [mul_self_le_mul_self
        (by positivity : (0 : ℝ) ≤ τ ^ 2 * ‖w‖) hlb,
      mul_self_lt_mul_self (norm_nonneg Δy) hbad]

/-- One latched channel aligned with `d` enforces the loaded invariant with
any trigger threshold below half the latch scale (`2τ < ρ`): the permanent
column dominates the pairing of every covector with `d`. -/
theorem invariant_from_direction_latch {F' : Type*} [NormedAddCommGroup F']
    [NormedSpace ℝ F'] (B : Y →L[ℝ] F') (d : Y) (ρ τ : ℝ)
    (hρ : 0 < ρ) (hτ2 : 2 * τ < ρ)
    (hcol : ∀ u : Y, ∃ φ : F' →L[ℝ] ℝ, ‖φ‖ ≤ 1 ∧ φ (B u) = ρ * ⟪d, u⟫) :
    ∀ u : Y, ‖u‖ = 1 → ‖B u‖ ≤ τ → 4 * ⟪d, u⟫ ^ 2 < 1 := by
  intro u _ hw
  obtain ⟨φ, hφ, he⟩ := hcol u
  have habs : |ρ * ⟪d, u⟫| ≤ ‖B u‖ := by
    rw [← he, ← Real.norm_eq_abs]
    have hb : ‖φ‖ * ‖B u‖ ≤ ‖B u‖ := by
      simpa using mul_le_mul_of_nonneg_right hφ (norm_nonneg (B u))
    exact (φ.le_opNorm _).trans hb
  have h : (ρ * ⟪d, u⟫) ^ 2 ≤ ‖B u‖ ^ 2 := by
    simpa only [← pow_two, sq_abs] using mul_self_le_mul_self (abs_nonneg _) habs
  have hτ0 : 0 ≤ τ := (norm_nonneg _).trans hw
  have hBu2 : ‖B u‖ ^ 2 ≤ τ ^ 2 := by
    nlinarith [mul_self_le_mul_self (norm_nonneg (B u)) hw]
  have h4 : 4 * τ ^ 2 < ρ ^ 2 := by nlinarith
  nlinarith [sq_pos_of_pos hρ, sq_nonneg ⟪d, u⟫]

/-- Bridge to the `Δy`-form invariant used by the Tikhonov lift: if
`Δy = c • d` with `c > 0` and `‖d‖ = 1`, the direction-latch invariant
scales to the displacement invariant. -/
theorem tikhonov_invariant_of_latch (T : E →L[ℝ] Y) (Δy d : Y) (c ρ τ : ℝ)
    (hc : 0 < c) (hΔ : Δy = c • d) (hd : ‖d‖ = 1)
    (hρ : 0 < ρ) (hτ2 : 2 * τ < ρ)
    (hcol : ∀ u : Y, ∃ φ : E →L[ℝ] ℝ, ‖φ‖ ≤ 1 ∧
      φ (ContinuousLinearMap.adjoint T u) = ρ * ⟪d, u⟫) :
    ∀ u : Y, ‖u‖ = 1 → ‖ContinuousLinearMap.adjoint T u‖ ≤ τ →
      4 * ⟪Δy, u⟫ ^ 2 < ‖Δy‖ ^ 2 := by
  intro u hu hw
  have h := invariant_from_direction_latch
    (ContinuousLinearMap.adjoint T) d ρ τ hρ hτ2 hcol u hu hw
  have hin : ⟪Δy, u⟫ = c * ⟪d, u⟫ := by rw [hΔ, real_inner_smul_left]
  have hnorm : ‖Δy‖ = c := by
    rw [hΔ, norm_smul, hd, Real.norm_eq_abs, abs_of_pos hc, mul_one]
  rw [hin, hnorm]
  nlinarith [sq_pos_of_pos hc]

end Tikhonov

/-! ## E4: iterated loaded homotopy -/

section Iterated

variable {E Y : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [CompleteSpace E] [NormedAddCommGroup Y] [NormedSpace ℝ Y]

/-- One homotopy pass: a direction field of Tikhonov quality — solve residual
at most half the current displacement plus slack at most a quarter —
contracts the residual by the factor 3/4. -/
theorem loaded_pass (F : E → Y) (J : E → E →L[ℝ] Y) (v : E → E) (x₀ : E)
    (target : Y) (η : ℝ) (a L K : ℝ≥0)
    (hη0 : 0 ≤ η) (hη : η ≤ ‖target - F x₀‖ / 4)
    (hderiv : ∀ x ∈ closedBall x₀ (a : ℝ), HasFDerivAt F (J x) x)
    (hlift : ∀ x ∈ closedBall x₀ (a : ℝ),
      ‖J x (v x) - (target - F x₀)‖ ≤ ‖target - F x₀‖ / 2 + η)
    (hlip : LipschitzOnWith K v (closedBall x₀ a))
    (hbound : ∀ x ∈ closedBall x₀ (a : ℝ), ‖v x‖ ≤ L)
    (hroom : L ≤ a) :
    ∃ x₁ ∈ closedBall x₀ (a : ℝ),
      ‖F x₁ - target‖ ≤ 3 / 4 * ‖F x₀ - target‖ := by
  obtain ⟨α, hinit, hball, htrack, hend⟩ :=
    inexact_global_training F J v x₀ (target - F x₀)
      (‖target - F x₀‖ / 2 + η) a L K (by positivity) hderiv hlift hlip
      hbound hroom
  refine ⟨α 1, hball 1 (by constructor <;> norm_num), ?_⟩
  have h1 : F x₀ + (target - F x₀) = target := by abel
  rw [h1] at hend
  have h2 : ‖F x₀ - target‖ = ‖target - F x₀‖ := norm_sub_rev _ _
  rw [h2]
  linarith

/-- Pure pass accounting: contracting by 3/4 per pass, `3(b+p)` passes reach
`2⁻ᵇ` from an initial residual of at most `2ᵖ`. -/
theorem passes_for_bits (e : ℕ → ℝ) (p b : ℕ)
    (he0 : e 0 ≤ (2 : ℝ) ^ p) (he0' : 0 ≤ e 0)
    (hstep : ∀ k, e (k + 1) ≤ 3 / 4 * e k) :
    e (3 * (b + p)) ≤ (1 / 2 : ℝ) ^ b := by
  have hiter : ∀ k, e k ≤ (3 / 4 : ℝ) ^ k * e 0 := by
    intro k
    induction k with
    | zero => simp
    | succ k ih =>
      calc e (k + 1) ≤ 3 / 4 * e k := hstep k
      _ ≤ 3 / 4 * ((3 / 4 : ℝ) ^ k * e 0) := by
          have h34 : (0 : ℝ) ≤ 3 / 4 := by norm_num
          nlinarith [pow_nonneg h34 k]
      _ = (3 / 4 : ℝ) ^ (k + 1) * e 0 := by ring
  have hgeom : ((3 : ℝ) / 4) ^ (3 * (b + p)) ≤ (1 / 2 : ℝ) ^ (b + p) := by
    have hcube : ((3 : ℝ) / 4) ^ 3 ≤ 1 / 2 := by norm_num
    calc ((3 : ℝ) / 4) ^ (3 * (b + p)) = (((3 : ℝ) / 4) ^ 3) ^ (b + p) := by
          rw [← pow_mul]
    _ ≤ (1 / 2 : ℝ) ^ (b + p) := pow_le_pow_left₀ (by positivity) hcube _
  calc e (3 * (b + p)) ≤ (3 / 4 : ℝ) ^ (3 * (b + p)) * e 0 :=
        hiter (3 * (b + p))
  _ ≤ (1 / 2 : ℝ) ^ (b + p) * (2 : ℝ) ^ p := by
      exact mul_le_mul hgeom he0 he0' (by positivity)
  _ = (1 / 2 : ℝ) ^ b := by
      rw [pow_add, mul_assoc, ← mul_pow]
      norm_num

/-- **E4 capstone.** Iterated loaded homotopy: if every pass contracts the
residual by 3/4 — which `loaded_pass` supplies from a Tikhonov-quality field
(E1) with quarter slack, one latch per pass securing the pass's load
direction (`ConeSelection`) — then `3(b+p)` passes reach residual `2⁻ᵇ`
from initial residual at most `2ᵖ`. The reserve consumed is at most one
channel per pass: it scales with the requested precision bits, not with the
output dimension. -/
theorem iterated_loaded_training (F : E → Y) (target : Y) (x : ℕ → E)
    (b p : ℕ)
    (hinit : ‖F (x 0) - target‖ ≤ (2 : ℝ) ^ p)
    (hpass : ∀ k, ‖F (x (k + 1)) - target‖ ≤ 3 / 4 * ‖F (x k) - target‖) :
    ‖F (x (3 * (b + p))) - target‖ ≤ (1 / 2 : ℝ) ^ b :=
  passes_for_bits (fun k => ‖F (x k) - target‖) p b hinit
    (norm_nonneg _) hpass

end Iterated

end LLEN.LoadedTraining

end SubmissionModule14


/- ===== Original source: LLENLean/Inference.lean ===== -/
section SubmissionModule15

set_option linter.style.header false

/-! Inference regularity for local recurrence and a reduced feedback loop.
Coercivity and transfer bounds allow non-normal local operators. Existence
and uniqueness are established separately under a contraction certificate. -/

namespace LLEN.Inference

open scoped RealInnerProductSpace NNReal

variable {E U : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [NormedAddCommGroup U] [InnerProductSpace ℝ U]

theorem norm_lower_of_inner_lower (A : E →L[ℝ] E) (δ : ℝ) (x : E)
    (hinner : δ * ‖x‖ ^ 2 ≤ ⟪A x, x⟫) : δ * ‖x‖ ≤ ‖A x‖ := by
  by_cases hx : x = 0
  · simp [hx]
  · have hp : 0 < ‖x‖ := norm_pos_iff.mpr hx
    have hc := real_inner_le_norm (A x) x
    nlinarith

theorem local_margin (W : E →L[ℝ] E) (d δ : ℝ)
    (hd0 : 0 ≤ d) (hd1 : d ≤ 1) (hδ0 : 0 ≤ δ) (hδ1 : δ ≤ 1)
    (hW : ∀ x, ⟪W x, x⟫ ≤ (1 - δ) * ‖x‖ ^ 2) (x : E) :
    δ * ‖x‖ ≤ ‖x - d • W x‖ := by
  apply norm_lower_of_inner_lower (ContinuousLinearMap.id ℝ E - d • W) δ x
  change δ * ‖x‖ ^ 2 ≤ ⟪x - d • W x, x⟫
  rw [inner_sub_left, real_inner_smul_left, real_inner_self_eq_norm_sq]
  have hh := mul_le_mul_of_nonneg_left (hW x) hd0
  have ht := mul_nonneg (sub_nonneg.mpr hd1) (sub_nonneg.mpr hδ1)
  nlinarith [mul_nonneg ht (sq_nonneg ‖x‖)]

theorem block_transfer_bound (W : E →L[ℝ] E) (d : ℝ)
    (hd0 : 0 ≤ d) (hd1 : d ≤ 1)
    (hW : ∀ x, ⟪x, W x⟫ ≤ ‖x‖ ^ 2) (x : E) :
    ‖d • (x - W x)‖ ≤ ‖x - d • W x‖ := by
  have hdiff : ‖x - d • W x‖ ^ 2 - ‖d • (x - W x)‖ ^ 2 =
      (1 - d) ^ 2 * ‖x‖ ^ 2 + 2 * d * (1 - d) * (‖x‖ ^ 2 - ⟪x, W x⟫) := by
    rw [norm_sub_sq_real, norm_smul, Real.norm_eq_abs, abs_of_nonneg hd0,
      real_inner_smul_right, norm_smul, Real.norm_eq_abs, abs_of_nonneg hd0,
      mul_pow]
    simp only [mul_pow, norm_sub_sq_real]
    ring
  have hn : 0 ≤ ‖x - d • W x‖ ^ 2 - ‖d • (x - W x)‖ ^ 2 := by
    rw [hdiff]
    exact add_nonneg (mul_nonneg (sq_nonneg _) (sq_nonneg _))
      (mul_nonneg (by positivity : 0 ≤ 2 * d * (1 - d)) (sub_nonneg.mpr (hW x)))
  nlinarith [norm_nonneg (x - d • W x), norm_nonneg (d • (x - W x))]

theorem block_transfer_operator (W : E →L[ℝ] E) (L : E ≃L[ℝ] E) (d : ℝ)
    (hd0 : 0 ≤ d) (hd1 : d ≤ 1)
    (hW : ∀ x, ⟪x, W x⟫ ≤ ‖x‖ ^ 2)
    (hL : ∀ x, L x = x - d • W x) :
    ‖d • ((ContinuousLinearMap.id ℝ E - W).comp L.symm.toContinuousLinearMap)‖ ≤ 1 := by
  apply ContinuousLinearMap.opNorm_le_bound _ zero_le_one
  intro y
  change ‖d • (L.symm y - W (L.symm y))‖ ≤ 1 * ‖y‖
  have hb := block_transfer_bound W d hd0 hd1 hW (L.symm y)
  rw [← hL, L.apply_symm_apply] at hb
  simpa using hb

theorem reduced_margin (K : U →L[ℝ] U) (α : ℝ)
    (hα : 0 ≤ α) (hK : ‖K‖ ≤ 1) (u : U) :
    (1 - α) * ‖u‖ ≤ ‖u - α • K u‖ := by
  have ht : ‖u‖ ≤ ‖u - α • K u‖ + ‖α • K u‖ := by
    simpa using norm_add_le (u - α • K u) (α • K u)
  have hk := (K.le_opNorm u).trans (mul_le_mul_of_nonneg_right hK (norm_nonneg u))
  rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg hα] at ht
  nlinarith

theorem compressed_transfer_bound [CompleteSpace E] [CompleteSpace U]
    (M : U →L[ℝ] E) (T : E →L[ℝ] E) (hM : ‖M‖ ≤ 1) (hT : ‖T‖ ≤ 1) :
    ‖(ContinuousLinearMap.adjoint M).comp (T.comp M)‖ ≤ 1 := by
  have hTM := (T.opNorm_comp_le M).trans
    (mul_le_mul hT hM (norm_nonneg M) zero_le_one)
  have ha : ‖ContinuousLinearMap.adjoint M‖ ≤ 1 := by simpa using hM
  exact ((ContinuousLinearMap.adjoint M).opNorm_comp_le (T.comp M)).trans
    ((mul_le_mul ha hTM (norm_nonneg _) zero_le_one).trans (by norm_num))

theorem inverse_norm_bound (A : E ≃L[ℝ] E) (δ : ℝ) (hδ : 0 < δ)
    (hgap : ∀ x, δ * ‖x‖ ≤ ‖A x‖) : ‖A.symm.toContinuousLinearMap‖ ≤ 1 / δ := by
  apply ContinuousLinearMap.opNorm_le_bound _ (by positivity)
  intro y
  have h := hgap (A.symm y)
  rw [A.apply_symm_apply] at h
  change ‖A.symm y‖ ≤ (1 / δ) * ‖y‖
  rw [one_div, mul_comm, ← div_eq_mul_inv]
  exact (le_div_iff₀ hδ).mpr (by simpa [mul_comm] using h)

theorem woodbury_norm_bound (Ainv : E →L[ℝ] E) (B : U →L[ℝ] E)
    (C : E →L[ℝ] U) (Qinv : U →L[ℝ] U) (a b c q : ℝ)
    (ha : ‖Ainv‖ ≤ a) (hb : ‖B‖ ≤ b) (hc : ‖C‖ ≤ c) (hq : ‖Qinv‖ ≤ q) :
    ‖Ainv - Ainv.comp (B.comp (Qinv.comp (C.comp Ainv)))‖ ≤
      a + a * b * q * c * a := by
  have ha0 := (norm_nonneg Ainv).trans ha
  have hb0 := (norm_nonneg B).trans hb
  have hc0 := (norm_nonneg C).trans hc
  have hq0 := (norm_nonneg Qinv).trans hq
  have h1 := (C.opNorm_comp_le Ainv).trans
    (mul_le_mul hc ha (norm_nonneg _) hc0)
  have h2 := (Qinv.opNorm_comp_le (C.comp Ainv)).trans
    (mul_le_mul hq h1 (norm_nonneg _) hq0)
  have h3 := (B.opNorm_comp_le (Qinv.comp (C.comp Ainv))).trans
    (mul_le_mul hb h2 (norm_nonneg _) hb0)
  have h4 := (Ainv.opNorm_comp_le (B.comp (Qinv.comp (C.comp Ainv)))).trans
    (mul_le_mul ha h3 (norm_nonneg _) ha0)
  have h := (norm_sub_le Ainv _).trans (add_le_add ha h4)
  calc
    _ ≤ a + a * (b * (q * (c * a))) := h
    _ = a + a * b * q * c * a := by ring

theorem residual_derivative (Φ : E → E) (W D : E →L[ℝ] E) (c x : E)
    (hΦ : HasFDerivAt Φ D (W x + c)) :
    HasFDerivAt (fun z => z - Φ (W z + c))
      (ContinuousLinearMap.id ℝ E - D.comp W) x := by
  exact (hasFDerivAt_id x).sub (hΦ.comp x (W.hasFDerivAt.add_const c))

theorem perturbation_gap (A B : E →L[ℝ] E) (g ε : ℝ)
    (hgap : ∀ x, g * ‖x‖ ≤ ‖A x‖) (herr : ‖B - A‖ ≤ ε) (x : E) :
    (g - ε) * ‖x‖ ≤ ‖B x‖ := by
  have he := ((B - A).le_opNorm x).trans
    (mul_le_mul_of_nonneg_right herr (norm_nonneg x))
  have ht : ‖A x‖ ≤ ‖B x‖ + ‖(B - A) x‖ := by
    simpa [sub_apply, norm_sub_rev] using norm_add_le (B x) (A x - B x)
  nlinarith [hgap x]

theorem gap_injective (A : E →L[ℝ] E) (g : ℝ) (hg : 0 < g)
    (hgap : ∀ x, g * ‖x‖ ≤ ‖A x‖) : Function.Injective A := by
  intro x y hxy
  have h := hgap (x - y)
  rw [map_sub, hxy, sub_self, norm_zero] at h
  have hn : ‖x - y‖ = 0 := by nlinarith [norm_nonneg (x - y)]
  exact sub_eq_zero.mp (norm_eq_zero.mp hn)

noncomputable def equivalence_of_gap [FiniteDimensional ℝ E]
    (A : E →L[ℝ] E) (g : ℝ) (hg : 0 < g) (hgap : ∀ x, g * ‖x‖ ≤ ‖A x‖) :
    E ≃L[ℝ] E :=
  (LinearEquiv.ofBijective A.toLinearMap
    ⟨gap_injective A g hg hgap,
      LinearMap.injective_iff_surjective.mp (gap_injective A g hg hgap)⟩).toContinuousLinearEquiv

theorem normalized_reduced_witness (K : U →L[ℝ] U) (α : ℝ) (u : U)
    (hα : α ≤ 1) (hu : ‖u‖ = 1) (hfix : K u = u) :
    ‖u - α • K u‖ = 1 - α := by
  have hv : u - α • u = (1 - α) • u := by rw [sub_smul, one_smul]
  rw [hfix, hv, norm_smul, Real.norm_eq_abs,
    abs_of_nonneg (sub_nonneg.mpr hα), hu, mul_one]

theorem normalized_full_witness (A : E ≃L[ℝ] E) (K : E →L[ℝ] E)
    (α : ℝ) (y : E) (hα : α ≤ 1) (hy : ‖y‖ = 1) (hfix : K y = y) :
    ∃ x : E, ‖x‖ = 1 ∧
      ‖A x - α • K (A x)‖ ≤ (1 - α) * ‖A.toContinuousLinearMap‖ := by
  have hy0 : y ≠ 0 := by intro h; simp [h] at hy
  have hz0 : A.symm y ≠ 0 := by
    intro h
    have hh := congrArg A h
    simp at hh
    exact hy0 hh
  have hz : 0 < ‖A.symm y‖ := norm_pos_iff.mpr hz0
  let x := ‖A.symm y‖⁻¹ • A.symm y
  have hx : ‖x‖ = 1 := norm_smul_inv_norm hz0
  have hAx : A x = ‖A.symm y‖⁻¹ • y := by simp [x]
  refine ⟨x, hx, ?_⟩
  have hnorm : ‖A x - α • K (A x)‖ = (1 - α) * ‖A x‖ := by
    rw [hAx, map_smul, hfix]
    have hv : ‖A.symm y‖⁻¹ • y - α • (‖A.symm y‖⁻¹ • y) =
        (1 - α) • (‖A.symm y‖⁻¹ • y) := by rw [sub_smul, one_smul]
    rw [hv, norm_smul, Real.norm_eq_abs, abs_of_nonneg (sub_nonneg.mpr hα)]
  rw [hnorm]
  apply mul_le_mul_of_nonneg_left _ (sub_nonneg.mpr hα)
  simpa [hx] using A.toContinuousLinearMap.le_opNorm x

theorem inference_arithmetic_budget (n r k : ℕ) :
    n * k ^ 2 + 2 * n * r + r ^ 3 ≤ 4 * (n + r + k + 1) ^ 3 := by
  let P := n + r + k + 1
  have hn : n ≤ P := by dsimp [P]; omega
  have hr : r ≤ P := by dsimp [P]; omega
  have hk : k ≤ P := by dsimp [P]; omega
  have hp : 1 ≤ P := by dsimp [P]; omega
  have h1 : n * k ^ 2 ≤ P ^ 3 := by calc
    _ ≤ P * P ^ 2 := by gcongr
    _ = P ^ 3 := by ring
  have h2 : 2 * n * r ≤ 2 * P ^ 3 := by calc
    _ ≤ 2 * P * P := by gcongr
    _ ≤ 2 * P * P * P := Nat.le_mul_of_pos_right _ (by omega)
    _ = 2 * P ^ 3 := by ring
  have h3 : r ^ 3 ≤ P ^ 3 := by gcongr
  change _ ≤ 4 * P ^ 3
  omega

section Determinant

variable {n r : ℕ}

theorem determinant_reduction (A Ainv : Matrix (Fin n) (Fin n) ℝ)
    (B : Matrix (Fin n) (Fin r) ℝ) (C : Matrix (Fin r) (Fin n) ℝ)
    (hinv : A * Ainv = 1) :
    Matrix.det (A - B * C) =
      Matrix.det A * Matrix.det (1 - C * (Ainv * B)) := by
  have hf : A - B * C = A * (1 - (Ainv * B) * C) := by
    rw [Matrix.mul_sub, Matrix.mul_one, ← Matrix.mul_assoc, ← Matrix.mul_assoc, hinv,
      Matrix.one_mul]
  rw [hf, Matrix.det_mul, Matrix.det_one_sub_mul_comm]

end Determinant

section FixedPoint

variable [CompleteSpace E]

theorem equilibrium_exists_unique (Φ : E → E) (W : E →L[ℝ] E) (c : E)
    (κ : ℝ≥0) (hκ : κ < 1)
    (hΦ : ∀ x y, ‖Φ x - Φ y‖ ≤ ‖x - y‖) (hW : ‖W‖ ≤ κ) :
    ∃! x, x = Φ (W x + c) := by
  let f : E → E := fun x => Φ (W x + c)
  have hf : ContractingWith κ f := by
    refine ⟨hκ, LipschitzWith.of_dist_le_mul ?_⟩
    intro x y
    rw [dist_eq_norm, dist_eq_norm]
    calc
      ‖f x - f y‖ ≤ ‖(W x + c) - (W y + c)‖ := hΦ _ _
      _ = ‖W (x - y)‖ := by rw [map_sub]; congr 1; abel
      _ ≤ ‖W‖ * ‖x - y‖ := W.le_opNorm _
      _ ≤ κ * ‖x - y‖ := mul_le_mul_of_nonneg_right hW (norm_nonneg _)
  refine ⟨hf.fixedPoint f, hf.fixedPoint_isFixedPt.eq.symm, ?_⟩
  intro y hy
  exact hf.fixedPoint_unique hy.symm

theorem equilibrium_error_certificate (f : E → E) (κ : ℝ≥0)
    (hf : ContractingWith κ f) (x : E) :
    ‖x - hf.fixedPoint f‖ ≤ ‖x - f x‖ / (1 - (κ : ℝ)) := by
  simpa only [dist_eq_norm] using hf.dist_fixedPoint_le x

end FixedPoint

end LLEN.Inference

end SubmissionModule15


/- ===== Original source: LLENLean/CertifiedLoadedTraining.lean ===== -/
section SubmissionModule16

set_option linter.style.header false
set_option linter.unusedSectionVars false

/-! Finite loaded passes with approximate programmable columns.
The certificates expose realization error, derivative variation, numerical
error and complete encoded backend costs. No permanent column is assumed. -/

namespace LLEN.CertifiedLoadedTraining

open Set Metric
open scoped NNReal RealInnerProductSpace

variable {E Y P : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [CompleteSpace E] [NormedAddCommGroup Y] [InnerProductSpace ℝ Y]
  [FiniteDimensional ℝ Y]

private theorem triangle_sub (a b c : Y) : ‖a - c‖ ≤ ‖a - b‖ + ‖b - c‖ := by
  simpa using norm_add_le (a - b) (b - c)

theorem column_pairing_bound (T : E →L[ℝ] Y) (e : E) (d u : Y) (ρ ε : ℝ)
    (he : ‖e‖ ≤ 1) (hu : ‖u‖ = 1) (hcol : ‖ρ • d - T e‖ ≤ ε) :
    |ρ * ⟪d, u⟫| ≤ ‖ContinuousLinearMap.adjoint T u‖ + ε := by
  have hsplit : ρ * ⟪d, u⟫ = ⟪T e, u⟫ + ⟪ρ • d - T e, u⟫ := by
    rw [inner_sub_left, real_inner_smul_left]
    ring
  have hfirst : |⟪T e, u⟫| ≤ ‖ContinuousLinearMap.adjoint T u‖ := by
    rw [← ContinuousLinearMap.adjoint_inner_right]
    have h := abs_real_inner_le_norm e (ContinuousLinearMap.adjoint T u)
    exact h.trans (by simpa using mul_le_mul_of_nonneg_right he (norm_nonneg _))
  have hsecond : |⟪ρ • d - T e, u⟫| ≤ ε := by
    have h := abs_real_inner_le_norm (ρ • d - T e) u
    simpa [hu] using h.trans (mul_le_mul_of_nonneg_right hcol (norm_nonneg u))
  rw [hsplit]
  exact (abs_add_le _ _).trans (add_le_add hfirst hsecond)

theorem column_stability (J : E → E →L[ℝ] Y) (x₀ x e : E) (d : Y)
    (ρ ε ω : ℝ) (he : ‖e‖ ≤ 1) (hcol : ‖ρ • d - J x₀ e‖ ≤ ε)
    (hvariation : ‖J x - J x₀‖ ≤ ω) : ‖ρ • d - J x e‖ ≤ ε + ω := by
  have hd : ‖J x₀ e - J x e‖ ≤ ω := by
    have h := (J x - J x₀).le_opNorm e
    have hw0 := (norm_nonneg _).trans hvariation
    have hb := h.trans (mul_le_mul hvariation he (norm_nonneg e) hw0)
    simpa [ContinuousLinearMap.sub_apply, norm_sub_rev] using hb
  calc
    ‖ρ • d - J x e‖ ≤ ‖ρ • d - J x₀ e‖ + ‖J x₀ e - J x e‖ := triangle_sub _ _ _
    _ ≤ ε + ω := add_le_add hcol hd

theorem approximate_column_invariant (T : E →L[ℝ] Y) (Δ d : Y)
    (e : E) (c ρ τ ε : ℝ) (hc : 0 < c) (hΔ : Δ = c • d) (hd : ‖d‖ = 1)
    (he : ‖e‖ ≤ 1) (hρ : 0 < ρ) (hτ : 0 ≤ τ)
    (hε : 0 ≤ ε) (hmargin : 2 * (τ + ε) < ρ)
    (hcol : ‖ρ • d - T e‖ ≤ ε) :
    ∀ u, ‖u‖ = 1 → ‖ContinuousLinearMap.adjoint T u‖ ≤ τ →
      4 * ⟪Δ, u⟫ ^ 2 < ‖Δ‖ ^ 2 := by
  intro u hu hw
  have hp : |ρ * ⟪d, u⟫| ≤ τ + ε :=
    (column_pairing_bound T e d u ρ ε he hu hcol).trans (by linarith)
  have hs : (ρ * ⟪d, u⟫) ^ 2 ≤ (τ + ε) ^ 2 := by
    simpa only [← pow_two, sq_abs] using mul_self_le_mul_self (abs_nonneg _) hp
  have ht : 4 * (τ + ε) ^ 2 < ρ ^ 2 := by nlinarith
  have hdload : 4 * ⟪d, u⟫ ^ 2 < 1 := by
    nlinarith [sq_pos_of_pos hρ]
  have hn : ‖Δ‖ = c := by
    rw [hΔ, norm_smul, Real.norm_eq_abs, abs_of_pos hc, hd, mul_one]
  rw [hn, hΔ, real_inner_smul_left]
  nlinarith [sq_pos_of_pos hc]

theorem gate_realization_transfer {P : Type*} [NormedAddCommGroup P] [NormedSpace ℝ P]
    (G Ghat : P →L[ℝ] Y) (p : P) (d : Y) (ρ η γ S : ℝ)
    (hfit : ‖ρ • d - Ghat p‖ ≤ η) (hG : ‖G - Ghat‖ ≤ γ) (hp : ‖p‖ ≤ S) :
    ‖ρ • d - G p‖ ≤ η + γ * S := by
  have hγ := (norm_nonneg _).trans hG
  have he : ‖Ghat p - G p‖ ≤ γ * S := by
    have h := (G - Ghat).le_opNorm p
    have hb := h.trans (mul_le_mul hG hp (norm_nonneg p) hγ)
    simpa [ContinuousLinearMap.sub_apply, norm_sub_rev] using hb
  exact (triangle_sub _ _ _).trans (add_le_add hfit he)

theorem inexact_direction (T : E →L[ℝ] Y) (Δ : Y) (v vhat : E)
    (τ M η : ℝ) (hτ : 0 < τ) (hT : ‖T‖ ≤ M)
    (hres : 2 * ‖Δ - T v‖ ≤ ‖Δ‖) (hv : τ * ‖v‖ ≤ ‖Δ‖)
    (happrox : ‖vhat - v‖ ≤ η) :
    ‖vhat‖ ≤ ‖Δ‖ / τ + η ∧ ‖T vhat - Δ‖ ≤ ‖Δ‖ / 2 + M * η := by
  have hvbound : ‖v‖ ≤ ‖Δ‖ / τ := (le_div_iff₀ hτ).mpr (by simpa [mul_comm] using hv)
  have hM := (norm_nonneg T).trans hT
  have he := (T.le_opNorm (vhat - v)).trans
    (mul_le_mul hT happrox (norm_nonneg _) hM)
  constructor
  · exact (norm_le_norm_sub_add vhat v).trans (add_le_add happrox hvbound) |>.trans_eq (by ring)
  · have ht : ‖T vhat - Δ‖ ≤ ‖T (vhat - v)‖ + ‖T v - Δ‖ := by
      rw [map_sub]
      exact triangle_sub _ _ _
    have hr : ‖T v - Δ‖ ≤ ‖Δ‖ / 2 := by rw [norm_sub_rev]; linarith
    exact ht.trans (add_le_add he hr) |>.trans_eq (by ring)

/-- Finite numerical pass: solve and evaluation errors are measured against
the true Jacobian, so approximate backend and rounding errors are included. -/
theorem finite_pass (F : E → Y) (J : E → E →L[ℝ] Y)
    (v : ℕ → E → E) (x₀ : E) (target : Y) (a W η : ℝ) (K : ℝ≥0) (N : ℕ)
    (hN : 0 < N) (hW : 0 ≤ W) (hroom : W ≤ a)
    (hF : ∀ x ∈ closedBall x₀ a, HasFDerivAt F (J x) x)
    (hJ : LipschitzOnWith K J (closedBall x₀ a))
    (hv : ∀ n < N, ∀ x ∈ closedBall x₀ a, ‖v n x‖ ≤ W)
    (hd : ∀ n < N, ∀ x ∈ closedBall x₀ a,
      ‖J x (v n x) - (target - F x₀)‖ ≤ ‖target - F x₀‖ / 2 + η)
    (hbudget : (K : ℝ) * W ^ 2 / N + η ≤ ‖target - F x₀‖ / 4) :
    (∀ n ≤ N, LLEN.NumericalTraining.euler v (1 / N) x₀ n ∈ closedBall x₀ a) ∧
    ‖F (LLEN.NumericalTraining.euler v (1 / N) x₀ N) - target‖ ≤
      3 / 4 * ‖F x₀ - target‖ := by
  obtain ⟨hb, he⟩ := LLEN.NumericalTraining.numerical_training F J v x₀ target a W
    (‖target - F x₀‖ / 2 + η) K N hN hW hroom hF hJ hv hd
  refine ⟨hb, ?_⟩
  rw [norm_sub_rev (F x₀) target]
  linarith

/-- The initial repair column need only persist within a certified variation
budget for one pass. Exact permanent columns are unnecessary. -/
theorem stable_latch_lift (J : E → E →L[ℝ] Y) (x₀ x e : E)
    (Δ d : Y) (c ρ τ ε ω : ℝ)
    (hc : 0 < c) (hΔ : Δ = c • d) (hd : ‖d‖ = 1) (he : ‖e‖ ≤ 1)
    (hρ : 0 < ρ) (hτ : 0 < τ) (hε : 0 ≤ ε) (hω : 0 ≤ ω)
    (hmargin : 2 * (τ + ε + ω) < ρ)
    (hcol : ‖ρ • d - J x₀ e‖ ≤ ε) (hvariation : ‖J x - J x₀‖ ≤ ω) :
    ∃ v : E, 2 * ‖Δ - J x v‖ ≤ ‖Δ‖ ∧ τ * ‖v‖ ≤ ‖Δ‖ := by
  apply LLEN.LoadedTraining.tikhonov_loaded_lift (J x) Δ τ hτ
  apply approximate_column_invariant (J x) Δ d e c ρ τ (ε + ω)
    hc hΔ hd he hρ hτ.le (by linarith) (by linarith)
  exact column_stability J x₀ x e d ρ ε ω he hcol hvariation

/-- Finite pass accounting, without assuming an infinite extension of the run. -/
theorem realized_pass_exists (F : E → Y) (J : E → E →L[ℝ] Y)
    (x₀ e : E) (target d : Y) (c ρ τ ε ω a : ℝ) (K : ℝ≥0) (N : ℕ)
    (hc : 0 < c) (hΔ : target - F x₀ = c • d) (hd : ‖d‖ = 1) (he : ‖e‖ ≤ 1)
    (hρ : 0 < ρ) (hτ : 0 < τ) (hε : 0 ≤ ε) (hω : 0 ≤ ω)
    (hmargin : 2 * (τ + ε + ω) < ρ)
    (hcol : ‖ρ • d - J x₀ e‖ ≤ ε)
    (hvariation : ∀ x ∈ closedBall x₀ a, ‖J x - J x₀‖ ≤ ω)
    (hF : ∀ x ∈ closedBall x₀ a, HasFDerivAt F (J x) x)
    (hJ : LipschitzOnWith K J (closedBall x₀ a))
    (hN : 0 < N) (hroom : c / τ ≤ a)
    (hbudget : (K : ℝ) * (c / τ) ^ 2 / N ≤ c / 4) :
    ∃ v : E → E,
      (∀ n ≤ N, LLEN.NumericalTraining.euler (fun _ => v) (1 / N) x₀ n ∈ closedBall x₀ a) ∧
      ‖F (LLEN.NumericalTraining.euler (fun _ => v) (1 / N) x₀ N) - target‖ ≤ 3 / 4 * c := by
  classical
  have hnorm : ‖target - F x₀‖ = c := by
    rw [hΔ, norm_smul, Real.norm_eq_abs, abs_of_pos hc, hd, mul_one]
  have hex : ∀ x ∈ closedBall x₀ a, ∃ v : E,
      2 * ‖target - F x₀ - J x v‖ ≤ c ∧ τ * ‖v‖ ≤ c := by
    intro x hx
    simpa [hnorm] using stable_latch_lift J x₀ x e (target - F x₀) d c ρ τ ε ω
      hc hΔ hd he hρ hτ hε hω hmargin hcol (hvariation x hx)
  let v : E → E := fun x => if hx : x ∈ closedBall x₀ a then Classical.choose (hex x hx) else 0
  have hb : ∀ x ∈ closedBall x₀ a, ‖v x‖ ≤ c / τ := by
    intro x hx
    have h := (Classical.choose_spec (hex x hx)).2
    dsimp [v]
    rw [dif_pos hx]
    exact (le_div_iff₀ hτ).mpr (by simpa [mul_comm] using h)
  have hr : ∀ x ∈ closedBall x₀ a,
      ‖J x (v x) - (target - F x₀)‖ ≤ ‖target - F x₀‖ / 2 + 0 := by
    intro x hx
    have h := (Classical.choose_spec (hex x hx)).1
    dsimp [v]
    rw [dif_pos hx, norm_sub_rev, hnorm]
    linarith
  have h := finite_pass F J (fun _ => v) x₀ target a (c / τ) 0 K N hN
    (by positivity) hroom hF hJ (fun _ _ => hb) (fun _ _ => hr) (by simpa [hnorm] using hbudget)
  refine ⟨v, h.1, ?_⟩
  simpa [norm_sub_rev, hnorm] using h.2

theorem finite_passes_for_bits (e : ℕ → ℝ) (p b : ℕ)
    (hnonneg : ∀ k, 0 ≤ e k)
    (he0 : e 0 ≤ (2 : ℝ) ^ p)
    (hstep : ∀ k < 3 * (b + p), e (k + 1) ≤ 3 / 4 * e k) :
    e (3 * (b + p)) ≤ (1 / 2 : ℝ) ^ b := by
  let z : ℕ → ℝ := fun k => if k ≤ 3 * (b + p) then e k else 0
  have hz : ∀ k, z (k + 1) ≤ 3 / 4 * z k := by
    intro k
    by_cases hk : k < 3 * (b + p)
    · simp only [z, if_pos (by omega : k + 1 ≤ 3 * (b + p)),
        if_pos (by omega : k ≤ 3 * (b + p))]
      exact hstep k hk
    · by_cases heq : k = 3 * (b + p)
      · subst k
        have hn : 0 ≤ e (3 * (b + p)) := hnonneg _
        simp [z, hn]
      · simp [z, show ¬k + 1 ≤ 3 * (b + p) by omega,
          show ¬k ≤ 3 * (b + p) by omega]
  have h := LLEN.LoadedTraining.passes_for_bits z p b (by simpa [z] using he0)
    (by simpa [z] using hnonneg 0) hz
  simpa [z] using h

section ProgrammableChannel

variable {P : Type*} [NormedAddCommGroup P] [NormedSpace ℝ P]

theorem programmable_zero_activation (H : P → Y) (ρ : ℝ) (p q : P) :
    H ((ρ * 0) • p) = H ((0 * 0) • q) := by simp

theorem zero_gate_realization_error (d : Y) (p : P) (ρ : ℝ)
    (hd : ‖d‖ = 1) (hρ : 0 ≤ ρ) :
    ‖ρ • d - (0 : P →L[ℝ] Y) p‖ = ρ := by
  simp [norm_smul, Real.norm_eq_abs, abs_of_nonneg hρ, hd]

theorem programmed_channel_derivative (H : P → Y) (G : P →L[ℝ] Y)
    (ρ : ℝ) (p : P) (hH : HasFDerivAt H G 0) :
    HasDerivAt (fun b : ℝ => H ((ρ * b) • p)) (ρ • G p) 0 := by
  have hp : HasDerivAt (fun b : ℝ => (ρ * b) • p) (ρ • p) 0 := by
    simpa using ((hasDerivAt_id (0 : ℝ)).const_mul ρ).smul_const p
  have hH0 : HasFDerivAt H G ((ρ * (0 : ℝ)) • p) := by simpa using hH
  have h := hH0.comp_hasDerivAt 0 hp
  simpa only [Function.comp_def, map_smul] using h

end ProgrammableChannel

theorem canonical_numerical_budget (c τ K M ζ : ℝ) (N : ℕ)
    (hc : 0 ≤ c) (hτ : 0 < τ) (hN : 0 < N)
    (hsteps : 32 * K * c / τ ^ 2 ≤ (N : ℝ))
    (herror : M * ζ ≤ c / 8) :
    K * (2 * c / τ) ^ 2 / N + M * ζ ≤ c / 4 := by
  have hNreal : (0 : ℝ) < N := by exact_mod_cast hN
  have heq : K * (2 * c / τ) ^ 2 = (32 * K * c / τ ^ 2) * (c / 8) := by
    field_simp
    ring
  have hs : K * (2 * c / τ) ^ 2 ≤ (N : ℝ) * (c / 8) := by
    rw [heq]
    exact mul_le_mul_of_nonneg_right hsteps (by positivity)
  have hb : K * (2 * c / τ) ^ 2 / N ≤ c / 8 :=
    (div_le_iff₀ hNreal).mpr (by simpa [mul_comm] using hs)
  linarith

/-- A complete finite pass certificate. It concerns the actual decoded
endpoint of the selected backend, rather than an existential ODE endpoint. -/
structure PassCertificate (F : E → Y) (J : E → E →L[ℝ] Y)
    (target : Y) (before after : E) where
  start : E
  output_preserved : F start = F before
  velocity : ℕ → E → E
  radius : ℝ
  speed : ℝ
  slack : ℝ
  derivativeLip : ℝ≥0
  steps : ℕ
  steps_pos : 0 < steps
  speed_nonneg : 0 ≤ speed
  room : speed ≤ radius
  derivative : ∀ x ∈ closedBall start radius, HasFDerivAt F (J x) x
  regularity : LipschitzOnWith derivativeLip J (closedBall start radius)
  velocity_bound : ∀ n < steps, ∀ x ∈ closedBall start radius, ‖velocity n x‖ ≤ speed
  defect : ∀ n < steps, ∀ x ∈ closedBall start radius,
    ‖J x (velocity n x) - (target - F start)‖ ≤ ‖target - F start‖ / 2 + slack
  numerical_budget : (derivativeLip : ℝ) * speed ^ 2 / steps + slack ≤
    ‖target - F start‖ / 4
  endpoint : after = LLEN.NumericalTraining.euler velocity (1 / steps) start steps
  latches : ℕ
  latch_bound : latches ≤ 1

theorem PassCertificate.contracts (F : E → Y) (J : E → E →L[ℝ] Y)
    (target : Y) (before after : E) (c : PassCertificate F J target before after) :
    ‖F after - target‖ ≤ 3 / 4 * ‖F before - target‖ := by
  have h := (finite_pass F J c.velocity c.start target c.radius c.speed c.slack
    c.derivativeLip c.steps c.steps_pos c.speed_nonneg c.room c.derivative c.regularity
    c.velocity_bound c.defect c.numerical_budget).2
  rw [c.endpoint]
  simpa [c.output_preserved] using h

theorem reserve_bound (latches : ℕ → ℕ) (N : ℕ)
    (h : ∀ k < N, latches k ≤ 1) :
    (∑ k ∈ Finset.range N, latches k) ≤ N := by
  calc
    _ ≤ ∑ _k ∈ Finset.range N, 1 := Finset.sum_le_sum fun k hk =>
      h k (Finset.mem_range.mp hk)
    _ = N := by simp

/-- Precision, reserve consumption and complete bit-cost for the same encoded
run. Efficiency of the chosen whole-pass backend and validity of its region
certificates are explicit inputs; no concrete DEQ verifier is inferred. -/
theorem encoded_loaded_training {Code : Type*}
    (o : LLEN.ModularTraining.EfficientOracle Code Code)
    (decode : Code → E) (F : E → Y) (J : E → E →L[ℝ] Y) (target : Y)
    (initial : Code) (precision : ℕ → ℕ) (b p S Q : ℕ)
    (hinit : ‖F (decode initial) - target‖ ≤ (2 : ℝ) ^ p)
    (hvalid : ∀ k < 3 * (b + p),
      o.valid (LLEN.ModularTraining.codedRun o precision initial k))
    (cert : ∀ k < 3 * (b + p), PassCertificate F J target
      (decode (LLEN.ModularTraining.codedRun o precision initial k))
      (decode (LLEN.ModularTraining.codedRun o precision initial (k + 1))))
    (hsize : ∀ k < 3 * (b + p),
      o.inputSize (LLEN.ModularTraining.codedRun o precision initial k) ≤ S)
    (hprecision : ∀ k < 3 * (b + p), precision k ≤ Q) :
    ‖F (decode (LLEN.ModularTraining.codedRun o precision initial (3 * (b + p)))) - target‖ ≤
      (1 / 2 : ℝ) ^ b ∧
    (∑ k ∈ Finset.range (3 * (b + p)),
      o.work (LLEN.ModularTraining.codedRun o precision initial k) (precision k)) ≤
      (3 * (b + p)) * o.coefficient * (S + Q + 1) ^ o.degree := by
  constructor
  · apply finite_passes_for_bits (fun k =>
      ‖F (decode (LLEN.ModularTraining.codedRun o precision initial k)) - target‖) p b
      (fun _ => norm_nonneg _) hinit
    intro k hk
    exact PassCertificate.contracts F J target _ _ (cert k hk)
  · exact LLEN.ModularTraining.oracle_trace_cost o
      (fun k => LLEN.ModularTraining.codedRun o precision initial k) precision
      (3 * (b + p)) S Q hvalid hsize hprecision

theorem travel_accounting (D τ ρ : ℝ) (hτ : 0 < τ)
    (e : ℕ → ℝ) (travel : ℕ → ℝ) (latches : ℕ → ℕ) (N : ℕ)
    (hD : 0 ≤ D) (hρ : 0 ≤ ρ)
    (he : ∀ k < N, e k ≤ (3 / 4 : ℝ) ^ k * D)
    (htravel : ∀ k < N, travel k ≤ e k / τ + (latches k : ℝ) * ρ) :
    (∑ k ∈ Finset.range N, travel k) ≤
      4 * D / τ + (∑ k ∈ Finset.range N, (latches k : ℝ)) * ρ := by
  have hgeom : ∑ k ∈ Finset.range N, (3 / 4 : ℝ) ^ k ≤ 4 := by
    have hi : (∑ k ∈ Finset.range N, (3 / 4 : ℝ) ^ k) =
        4 * (1 - (3 / 4 : ℝ) ^ N) := by
      induction N with
      | zero => simp
      | succ n ih =>
        rw [Finset.sum_range_succ,
          ih (fun k hk => he k (by omega)) (fun k hk => htravel k (by omega)), pow_succ]
        ring
    rw [hi]
    nlinarith [pow_nonneg (by norm_num : (0 : ℝ) ≤ 3 / 4) N]
  have hsum := Finset.sum_le_sum (fun k hk => htravel k (Finset.mem_range.mp hk))
  have heSum : (∑ k ∈ Finset.range N, e k / τ) ≤ 4 * D / τ := by
    rw [← Finset.sum_div]
    apply div_le_div_of_nonneg_right _ hτ.le
    calc
      (∑ k ∈ Finset.range N, e k) ≤ ∑ k ∈ Finset.range N, (3 / 4 : ℝ) ^ k * D :=
        Finset.sum_le_sum fun k hk => he k (Finset.mem_range.mp hk)
      _ = (∑ k ∈ Finset.range N, (3 / 4 : ℝ) ^ k) * D := by rw [Finset.sum_mul]
      _ ≤ 4 * D := mul_le_mul_of_nonneg_right hgeom hD
  rw [Finset.sum_add_distrib, ← Finset.sum_mul] at hsum
  exact hsum.trans (add_le_add heSum le_rfl)

end LLEN.CertifiedLoadedTraining

end SubmissionModule16


/- ===== Original source: LLENLean/TikhonovSolve.lean ===== -/
section SubmissionModule17

set_option linter.style.header false

namespace LLEN.TikhonovSolve

open LLEN.LoadedTraining

open scoped NNReal RealInnerProductSpace

variable {E Y : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [CompleteSpace E] [NormedAddCommGroup Y] [InnerProductSpace ℝ Y]
  [FiniteDimensional ℝ Y]

/-- Dichotomy for the actual solution of the regularized normal equation. -/
theorem solve_dichotomy (T : E →L[ℝ] Y) (Δy : Y) (τ : ℝ) (w : Y)
    (hτ : 0 < τ)
    (hsolve : T (ContinuousLinearMap.adjoint T w) + τ ^ 2 • w = Δy) :
    τ * ‖ContinuousLinearMap.adjoint T w‖ ≤ ‖Δy‖ ∧
    (2 * ‖Δy - T (ContinuousLinearMap.adjoint T w)‖ ≤ ‖Δy‖ ∨
      ∃ u : Y, ‖u‖ = 1 ∧ ‖ContinuousLinearMap.adjoint T u‖ ≤ τ ∧
        ‖Δy‖ < 2 * ⟪Δy, u⟫) := by
  set B := ContinuousLinearMap.adjoint T with hBdef
  have hAz : ∀ z : Y, ⟪T (B z), z⟫ = ‖B z‖ ^ 2 := by
    intro z
    have h := ContinuousLinearMap.adjoint_inner_left T (B z) z
    rw [real_inner_comm, ← h, hBdef, real_inner_self_eq_norm_sq]
  by_cases hw0 : w = 0
  · have hΔ : Δy = 0 := by simpa [hw0] using hsolve.symm
    simp [hw0, hΔ]
  · have hwpos : 0 < ‖w‖ := norm_pos_iff.mpr hw0
    have hAweq : T (B w) + τ ^ 2 • w = Δy := hsolve
    have hres : Δy - T (B w) = τ ^ 2 • w := by rw [← hAweq]; abel
    have hip : ⟪Δy, w⟫ = ‖B w‖ ^ 2 + τ ^ 2 * ‖w‖ ^ 2 := by
      rw [← hAweq, inner_add_left, hAz, real_inner_smul_left, real_inner_self_eq_norm_sq]
    have hipub : ⟪Δy, w⟫ ≤ ‖Δy‖ * ‖w‖ := real_inner_le_norm Δy w
    rw [hip] at hipub
    have hwub : τ ^ 2 * ‖w‖ ≤ ‖Δy‖ := by
      nlinarith [sq_nonneg ‖B w‖]
    have hsm : ‖(τ ^ 2) • w‖ = τ ^ 2 * ‖w‖ := by
      rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg (sq_nonneg τ)]
    have hvsq : (τ * ‖B w‖) ^ 2 ≤ ‖Δy‖ ^ 2 := by
      have h1 : ‖B w‖ ^ 2 ≤ ‖Δy‖ * ‖w‖ := by
        nlinarith [sq_nonneg τ, sq_nonneg ‖w‖,
          mul_nonneg (sq_nonneg τ) (sq_nonneg ‖w‖)]
      nlinarith [mul_le_mul_of_nonneg_left h1 (sq_nonneg τ),
        mul_le_mul_of_nonneg_left hwub (norm_nonneg Δy)]
    have hvel : τ * ‖B w‖ ≤ ‖Δy‖ :=
      nonneg_le_of_sq_le_sq (by positivity) (norm_nonneg Δy) hvsq
    have hnorm2 : ‖Δy‖ ^ 2 =
        ‖T (B w)‖ ^ 2 + 2 * (τ ^ 2 * ‖B w‖ ^ 2) + (τ ^ 2 * ‖w‖) ^ 2 := by
      rw [← hAweq, norm_add_sq_real, real_inner_smul_right, hAz, hsm]
    have hCS : ‖B w‖ ^ 2 ≤ ‖T (B w)‖ * ‖w‖ := by
      rw [← hAz]
      exact real_inner_le_norm _ _
    have hkey : 2 * τ * ‖B w‖ ≤ ‖Δy‖ := by
      apply nonneg_le_of_sq_le_sq (by positivity) (norm_nonneg Δy)
      nlinarith [sq_nonneg (‖T (B w)‖ - τ ^ 2 * ‖w‖),
        mul_le_mul_of_nonneg_left hCS
          (by positivity : (0 : ℝ) ≤ 2 * τ ^ 2)]
    refine ⟨hvel, ?_⟩
    by_cases hgood : 2 * ‖Δy - T (B w)‖ ≤ ‖Δy‖
    · exact Or.inl hgood
    · right
      have hbad : ‖Δy‖ < 2 * τ ^ 2 * ‖w‖ := by
        rw [hres, hsm] at hgood
        linarith
      set u : Y := ‖w‖⁻¹ • w with hu
      have hu1 : ‖u‖ = 1 := norm_smul_inv_norm hw0
      have hBu : ‖B u‖ ≤ τ := by
        have hBusm : ‖B u‖ = ‖w‖⁻¹ * ‖B w‖ := by
          rw [hu, map_smul, norm_smul, Real.norm_eq_abs,
            abs_of_nonneg (inv_nonneg.mpr hwpos.le)]
        have h2 : ‖B w‖ ≤ τ * ‖w‖ := by nlinarith
        rw [hBusm]
        calc ‖w‖⁻¹ * ‖B w‖ ≤ ‖w‖⁻¹ * (τ * ‖w‖) :=
              mul_le_mul_of_nonneg_left h2 (inv_nonneg.mpr hwpos.le)
        _ = τ := by field_simp
      have hlb : τ ^ 2 * ‖w‖ ≤ ⟪Δy, u⟫ := by
        have h1 : τ ^ 2 * ‖w‖ ^ 2 ≤ ⟪Δy, w⟫ := by
          rw [hip]
          nlinarith [sq_nonneg ‖B w‖]
        have hload : ⟪Δy, u⟫ = ‖w‖⁻¹ * ⟪Δy, w⟫ := by
          rw [hu, real_inner_smul_right]
        rw [hload]
        have h2 : τ ^ 2 * ‖w‖ = ‖w‖⁻¹ * (τ ^ 2 * ‖w‖ ^ 2) := by
          field_simp
        rw [h2]
        exact mul_le_mul_of_nonneg_left h1 (inv_nonneg.mpr hwpos.le)
      exact ⟨u, hu1, hBu, by nlinarith⟩

theorem normal_equation_error (T : E →L[ℝ] Y) (Δ : Y) (τ ξ : ℝ)
    (w what : Y) (hτ : 0 < τ)
    (hsolve : T (ContinuousLinearMap.adjoint T w) + τ ^ 2 • w = Δ)
    (herror : ‖T (ContinuousLinearMap.adjoint T what) + τ ^ 2 • what - Δ‖ ≤ ξ) :
    ‖what - w‖ ≤ ξ / τ ^ 2 ∧
    ‖ContinuousLinearMap.adjoint T what - ContinuousLinearMap.adjoint T w‖ ≤
      ‖T‖ * (ξ / τ ^ 2) := by
  let z := what - w
  let N : Y →L[ℝ] Y := T.comp (ContinuousLinearMap.adjoint T) +
    τ ^ 2 • ContinuousLinearMap.id ℝ Y
  have hNz : ‖N z‖ ≤ ξ := by
    have he : N z = T (ContinuousLinearMap.adjoint T what) + τ ^ 2 • what - Δ := by
      simp only [N, z, add_apply, ContinuousLinearMap.comp_apply, smul_apply,
        ContinuousLinearMap.id_apply, map_sub]
      rw [← hsolve]
    rw [he]
    exact herror
  have henergy : ⟪N z, z⟫ = ‖ContinuousLinearMap.adjoint T z‖ ^ 2 + τ ^ 2 * ‖z‖ ^ 2 := by
    simp only [N, add_apply, ContinuousLinearMap.comp_apply, smul_apply,
      ContinuousLinearMap.id_apply, inner_add_left, real_inner_smul_left,
      real_inner_self_eq_norm_sq]
    rw [← ContinuousLinearMap.adjoint_inner_right, real_inner_self_eq_norm_sq]
  have hinner : τ ^ 2 * ‖z‖ ^ 2 ≤ ⟪N z, z⟫ := by
    rw [henergy]
    nlinarith [sq_nonneg ‖ContinuousLinearMap.adjoint T z‖]
  have hgap := LLEN.Inference.norm_lower_of_inner_lower N (τ ^ 2) z hinner
  have hz : ‖z‖ ≤ ξ / τ ^ 2 := (le_div_iff₀ (sq_pos_of_pos hτ)).mpr (by
    simpa [mul_comm] using hgap.trans hNz)
  refine ⟨hz, ?_⟩
  rw [← map_sub]
  have h := ((ContinuousLinearMap.adjoint T).le_opNorm z).trans
    (mul_le_mul_of_nonneg_left hz (norm_nonneg _))
  simpa only [ContinuousLinearMap.adjoint.norm_map, z] using h

end LLEN.TikhonovSolve

end SubmissionModule17


/- ===== Original source: LLENLean/InferenceComposition.lean ===== -/
section SubmissionModule18

/-! Quantitative local inference ingredients for homotopy and serial stacks.
Global path existence and the numerical tracker remain paper-level results. -/

set_option linter.style.header false

namespace LLEN.InferenceComposition

variable {E F : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup F] [NormedSpace ℝ F]

/-- Quantitative tangent estimate once the implicit-function identity is supplied.
This does not assert global continuation or implement a path tracker. -/
theorem tangent_velocity_bound (A R : E →L[ℝ] E) (v b : E) (K B : ℝ)
    (hinv : ∀ x, R (A x) = x) (htangent : A v + b = 0)
    (hR : ‖R‖ ≤ K) (hb : ‖b‖ ≤ B) : ‖v‖ ≤ K * B := by
  have hv : v = -R b := by
    have he : A v = -b := eq_neg_of_add_eq_zero_left htangent
    rw [← hinv v, he, map_neg]
  rw [hv, norm_neg]
  exact (R.le_opNorm b).trans
    (mul_le_mul hR hb (norm_nonneg _) ((norm_nonneg R).trans hR))

/-- Inverse of a serial implicit stack has a triangular solve, including
the input sensitivity of the downstream block. -/
def stackInverse (R₁ : E →L[ℝ] E) (R₂ : F →L[ℝ] F) (C : E →L[ℝ] F) :
    E × F →L[ℝ] E × F :=
  (R₁.comp (ContinuousLinearMap.fst ℝ E F)).prod
    (R₂.comp (ContinuousLinearMap.snd ℝ E F -
      C.comp (R₁.comp (ContinuousLinearMap.fst ℝ E F))))

theorem stack_inverse_solves (A R₁ : E →L[ℝ] E) (D R₂ : F →L[ℝ] F)
    (C : E →L[ℝ] F) (hA : ∀ x, A (R₁ x) = x) (hD : ∀ y, D (R₂ y) = y)
    (z : E × F) :
    let w := stackInverse R₁ R₂ C z
    (A w.1, C w.1 + D w.2) = z := by
  change (A (R₁ z.1), C (R₁ z.1) + D (R₂ (z.2 - C (R₁ z.1)))) = z
  rw [hA, hD, add_sub_cancel]

theorem stack_inverse_bound (R₁ : E →L[ℝ] E) (R₂ : F →L[ℝ] F)
    (C : E →L[ℝ] F) (K₁ K₂ P : ℝ)
    (h₁ : ‖R₁‖ ≤ K₁) (h₂ : ‖R₂‖ ≤ K₂) (hC : ‖C‖ ≤ P) :
    ‖stackInverse R₁ R₂ C‖ ≤ max K₁ (K₂ * (1 + P * K₁)) := by
  have hk₁ : 0 ≤ K₁ := (norm_nonneg _).trans h₁
  have hk₂ : 0 ≤ K₂ := (norm_nonneg _).trans h₂
  have hp : 0 ≤ P := (norm_nonneg _).trans hC
  apply ContinuousLinearMap.opNorm_le_bound _ (hk₁.trans (le_max_left _ _))
  intro z
  have hx : ‖R₁ z.1‖ ≤ K₁ * ‖z‖ :=
    (R₁.le_opNorm _).trans (mul_le_mul h₁ (norm_fst_le z) (norm_nonneg _) hk₁)
  have hy : ‖z.2 - C (R₁ z.1)‖ ≤ (1 + P * K₁) * ‖z‖ := by
    calc
      _ ≤ ‖z.2‖ + ‖C (R₁ z.1)‖ := norm_sub_le _ _
      _ ≤ ‖z‖ + P * (K₁ * ‖z‖) := add_le_add (norm_snd_le z)
        ((C.le_opNorm _).trans (mul_le_mul hC hx (norm_nonneg _) hp))
      _ = _ := by ring
  change max ‖R₁ z.1‖ ‖R₂ (z.2 - C (R₁ z.1))‖ ≤ _
  apply max_le
  · exact hx.trans (mul_le_mul_of_nonneg_right (le_max_left _ _) (norm_nonneg _))
  · calc
      _ ≤ K₂ * ((1 + P * K₁) * ‖z‖) :=
        (R₂.le_opNorm _).trans (mul_le_mul h₂ hy (norm_nonneg _) hk₂)
      _ = (K₂ * (1 + P * K₁)) * ‖z‖ := by ring
      _ ≤ _ := mul_le_mul_of_nonneg_right (le_max_right _ _) (norm_nonneg _)

end LLEN.InferenceComposition

end SubmissionModule18


/- ===== Original source: LLENLean/CompactContinuation.lean ===== -/
section SubmissionModule19

/-! Compact globalization of locally certified implicit graphs. -/

set_option linter.style.header false

namespace LLEN.CompactContinuation

open Set Filter
open scoped Topology unitInterval

section Topological
variable {T E : Type*} [TopologicalSpace T] [TopologicalSpace E]

/-- A local graph certificate, not a supplied global path. The spatial window
isolates the selected root; the time window is open in the sweep space. -/
structure GraphChart (S : Set (T × E)) (z : S) where
  time : Set T
  space : Set E
  open_time : IsOpen time
  open_space : IsOpen space
  mem_time : z.1.1 ∈ time
  mem_space : z.1.2 ∈ space
  sectionFun : T → E
  continuous_section : ContinuousOn sectionFun time
  section_space : ∀ t ∈ time, sectionFun t ∈ space
  section_mem : ∀ t ∈ time, (t, sectionFun t) ∈ S
  unique : ∀ w : S, w.1.1 ∈ time → w.1.2 ∈ space → sectionFun w.1.1 = w.1.2

noncomputable def GraphChart.toHomeomorph {S : Set (T × E)} {z : S}
    (c : GraphChart S z) : OpenPartialHomeomorph S T := by
  classical
  let inv : T → S := fun t => if ht : t ∈ c.time then
    ⟨(t, c.sectionFun t), c.section_mem t ht⟩ else z
  refine {
    toFun := fun w => w.1.1
    invFun := inv
    source := {w | w.1.1 ∈ c.time ∧ w.1.2 ∈ c.space}
    target := c.time
    map_source' := fun _ hw => hw.1
    map_target' := ?_
    left_inv' := ?_
    right_inv' := ?_
    open_source := (c.open_time.preimage (continuous_fst.comp continuous_subtype_val)).inter
      (c.open_space.preimage (continuous_snd.comp continuous_subtype_val))
    open_target := c.open_time
    continuousOn_toFun := (continuous_fst.comp continuous_subtype_val).continuousOn
    continuousOn_invFun := ?_ }
  · intro t ht
    simp only [inv, dif_pos ht, mem_setOf_eq]
    exact ⟨ht, c.section_space t ht⟩
  · intro w hw
    apply Subtype.ext
    simp only [inv, dif_pos hw.1]
    exact Prod.ext rfl (c.unique w hw.1 hw.2)
  · intro t ht
    simp [inv, ht]
  · have hv : ContinuousOn (fun t => (inv t).1) c.time := by
      apply (continuousOn_id.prodMk c.continuous_section).congr
      intro t ht
      simp [inv, ht]
    exact Topology.IsInducing.subtypeVal.continuousOn_iff.mpr hv

theorem projection_local_homeomorph {S : Set (T × E)}
    (charts : ∀ z : S, Nonempty (GraphChart S z)) :
    IsLocalHomeomorph (fun z : S => z.1.1) := by
  apply isLocalHomeomorph_iff_isLocalHomeomorphOn_univ.mpr
  apply IsLocalHomeomorphOn.mk
  intro z _
  obtain ⟨c⟩ := charts z
  exact ⟨c.toHomeomorph, ⟨c.mem_time, c.mem_space⟩, fun _ _ => rfl⟩

end Topological

section Analytic
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] [CompleteSpace E]

/-- A continuous selected zero agrees locally with the implicit function,
including one-sided neighborhoods at sweep endpoints. -/
theorem selected_derivative (H : ℝ × E → E) (g : ℝ → E) (S : Set ℝ) (s : ℝ)
    (J : (ℝ × E) →L[ℝ] E) (hJ : HasStrictFDerivAt H J (s,g s))
    (hinv : (J.comp (ContinuousLinearMap.inr ℝ ℝ E)).IsInvertible)
    (hg : ContinuousWithinAt g S s) (hzero : H (s,g s) = 0)
    (hroots : ∀ᶠ t in 𝓝[S] s, H (t,g t) = 0) :
    HasFDerivWithinAt g
      (-(J.comp (ContinuousLinearMap.inr ℝ ℝ E)).inverse.comp
        (J.comp (ContinuousLinearMap.inl ℝ ℝ E))) S s := by
  let ψ := hJ.implicitFunctionOfProdDomain hinv
  have hpair : Tendsto (fun t => (t,g t)) (𝓝[S] s) (𝓝 (s,g s)) :=
    continuousWithinAt_id.tendsto.prodMk_nhds hg.tendsto
  have heq : g =ᶠ[𝓝[S] s] ψ := by
    filter_upwards [hpair.eventually (hJ.eventually_apply_eq_iff_implicitFunctionOfProdDomain
      hinv), hroots] with t ht hr
    exact ((ht).mp (hr.trans hzero.symm)).symm
  have hpoint : g s = ψ s := by
    exact ((hJ.eventually_apply_eq_iff_implicitFunctionOfProdDomain hinv).self_of_nhds.mp rfl).symm
  exact (hJ.hasStrictFDerivAt_implicitFunctionOfProdDomain hinv).hasFDerivAt.hasFDerivWithinAt
    |>.congr_of_eventuallyEq heq hpoint

/-- Extract a local zero graph directly from the implicit-function theorem.
The interior condition expresses boundary exclusion at each root. -/
theorem graphChart_of_strict_derivative (H : ℝ × E → E) (C : Set E)
    (u : ℝ × E) (hu : H u = 0) (hC : u.2 ∈ interior C)
    (J : (ℝ × E) →L[ℝ] E) (hJ : HasStrictFDerivAt H J u)
    (hinv : (J.comp (ContinuousLinearMap.inr ℝ ℝ E)).IsInvertible) :
    Nonempty (GraphChart {p | H p = 0 ∧ p.2 ∈ C}
      ⟨u, hu, interior_subset hC⟩) := by
  let data : ImplicitFunctionData ℝ (ℝ × E) E ℝ :=
    hJ.implicitFunctionDataOfProdDomain hinv
  let e : OpenPartialHomeomorph (ℝ × E) (E × ℝ) := data.toOpenPartialHomeomorph
  have he : u ∈ e.source := data.pt_mem_toOpenPartialHomeomorph_source
  have htarget : (0, u.1) ∈ e.target := by
    have ht := data.map_pt_mem_toOpenPartialHomeomorph_target
    change (H u, u.1) ∈ e.target at ht
    simpa only [hu] using ht
  have hformula : ∀ p, e p = (H p, p.1) := fun _ => rfl
  have hsource : e.source ∈ 𝓝 u := e.open_source.mem_nhds he
  obtain ⟨V, hV, W, hW, hVW⟩ := mem_nhds_prod_iff.mp hsource
  obtain ⟨V₀, hV₀sub, hV₀open, huV⟩ := mem_nhds_iff.mp hV
  obtain ⟨W₀, hW₀sub, hW₀open, huW⟩ := mem_nhds_iff.mp hW
  let W₁ := W₀ ∩ interior C
  have hW₁ : IsOpen W₁ := hW₀open.inter isOpen_interior
  have huW₁ : u.2 ∈ W₁ := ⟨huW, hC⟩
  let ψ : ℝ → E := fun t => (e.symm (0,t)).2
  have hψ : ContinuousOn ψ {t | (0,t) ∈ e.target} :=
    (continuous_snd.comp_continuousOn e.continuousOn_symm).comp
      (continuous_const.prodMk continuous_id).continuousOn (fun _ ht => ht)
  have htopen : IsOpen {t : ℝ | (0,t) ∈ e.target} :=
    e.open_target.preimage (continuous_const.prodMk continuous_id)
  have hψu : ψ u.1 = u.2 := by
    have hel := e.left_inv he
    rw [hformula, hu] at hel
    exact congrArg Prod.snd hel
  have hψat : ContinuousAt ψ u.1 :=
    (hψ u.1 htarget).continuousAt (htopen.mem_nhds htarget)
  have hψW : ψ ⁻¹' W₁ ∈ 𝓝 u.1 :=
    hψat.preimage_mem_nhds (hW₁.mem_nhds (hψu ▸ huW₁))
  obtain ⟨V₁, hV₁sub, hV₁open, huV₁⟩ := mem_nhds_iff.mp
    (inter_mem (inter_mem (hV₀open.mem_nhds huV) (htopen.mem_nhds htarget)) hψW)
  have htime : ∀ t ∈ V₁, t ∈ V₀ ∧ (0,t) ∈ e.target ∧ ψ t ∈ W₁ := by
    intro t ht
    have hp := hV₁sub ht
    exact ⟨hp.1.1, hp.1.2, hp.2⟩
  have hpair : ∀ t ∈ V₁, e.symm (0,t) = (t,ψ t) := by
    intro t ht
    have hr := e.right_inv (htime t ht).2.1
    rw [hformula] at hr
    exact Prod.ext (congrArg Prod.snd hr) rfl
  refine ⟨{
    time := V₁
    space := W₁
    open_time := hV₁open
    open_space := hW₁
    mem_time := huV₁
    mem_space := huW₁
    sectionFun := ψ
    continuous_section := hψ.mono (fun t ht => (htime t ht).2.1)
    section_space := fun t ht => (htime t ht).2.2
    section_mem := ?_
    unique := ?_ }⟩
  · intro t ht
    have hr := e.right_inv (htime t ht).2.1
    rw [hpair t ht, hformula] at hr
    exact ⟨congrArg Prod.fst hr, interior_subset (htime t ht).2.2.2⟩
  · intro w ht hw
    have hes : w.1 ∈ e.source := hVW ⟨hV₀sub (htime _ ht).1, hW₀sub hw.1⟩
    have hl := e.left_inv hes
    rw [hformula, w.2.1] at hl
    exact congrArg Prod.snd hl

/-- Restrict a real-time graph chart to the unit interval, including endpoints. -/
noncomputable def restrict_chart (S : Set (ℝ × E))
    (z : {p : I × E | ((p.1 : ℝ), p.2) ∈ S})
    (c : GraphChart S ⟨((z.1.1 : ℝ), z.1.2), z.2⟩) :
    GraphChart {p : I × E | ((p.1 : ℝ), p.2) ∈ S} z where
  time := Subtype.val ⁻¹' c.time
  space := c.space
  open_time := c.open_time.preimage continuous_subtype_val
  open_space := c.open_space
  mem_time := c.mem_time
  mem_space := c.mem_space
  sectionFun := fun t => c.sectionFun t
  continuous_section := c.continuous_section.comp continuous_subtype_val.continuousOn
    (fun _ ht => ht)
  section_space := fun _ ht => c.section_space _ ht
  section_mem := fun _ ht => c.section_mem _ ht
  unique := fun w ht hw => c.unique ⟨((w.1.1 : ℝ), w.1.2), w.2⟩ ht hw
end Analytic

section Global
variable {T E : Type*} [TopologicalSpace T] [TopologicalSpace E]

/-- Compact local graph certificates globalize to a unique continuous lift.
No full branch, terminal root, or maximal-path object is an input. -/
theorem global_continuation {S : Set (T × E)} [T2Space T] [T2Space E]
    (hS : IsCompact S) (charts : ∀ z : S, Nonempty (GraphChart S z))
    (γ : C(I, T)) (z₀ : S) (hstart : γ 0 = z₀.1.1) :
    ∃! lift : C(I, S),
      (∀ t, (lift t).1.1 = γ t) ∧ lift 0 = z₀ := by
  letI : CompactSpace S := isCompact_iff_compactSpace.mp hS
  let p : S → T := fun z => z.1.1
  have hc : IsCoveringMap p :=
    isLocalHomeomorph_iff_isCoveringMap.mp (projection_local_homeomorph charts)
  refine ⟨hc.liftPath γ z₀ hstart, ?_, ?_⟩
  · exact ⟨fun t => congr_fun (hc.liftPath_lifts γ z₀ hstart) t,
      hc.liftPath_zero γ z₀ hstart⟩
  · intro lift hlift
    exact (hc.eq_liftPath_iff' hstart).mpr ⟨funext hlift.1, hlift.2⟩

end Global

section ImplicitBranch
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] [CompleteSpace E]

/-- Analytic capstone: continuous equations on a compact state region, with
strict differentiability and invertible state derivative at every root,
have a unique continued start branch over the full unit sweep. -/
theorem global_implicit_branch (H : ℝ × E → E) (C : Set E)
    (hH : Continuous H) (hC : IsCompact C)
    (hboundary : ∀ t : I, ∀ x ∈ C, H ((t : ℝ),x) = 0 → x ∈ interior C)
    (hregular : ∀ t : I, ∀ x ∈ C, H ((t : ℝ),x) = 0 →
      ∃ J : (ℝ × E) →L[ℝ] E, HasStrictFDerivAt H J ((t : ℝ),x) ∧
        (J.comp (ContinuousLinearMap.inr ℝ ℝ E)).IsInvertible)
    (x₀ : E) (hx₀ : x₀ ∈ C) (hstart : H (0,x₀) = 0) :
    ∃! lift : C(I, {p : I × E | H ((p.1 : ℝ),p.2) = 0 ∧ p.2 ∈ C}),
      (∀ t, (lift t).1.1 = t) ∧ (lift 0).1.2 = x₀ := by
  let S := {p : I × E | H ((p.1 : ℝ),p.2) = 0 ∧ p.2 ∈ C}
  have hzero : IsClosed {p : I × E | H ((p.1 : ℝ),p.2) = 0} :=
    isClosed_eq (hH.comp ((continuous_subtype_val.comp continuous_fst).prodMk
      continuous_snd)) continuous_const
  have hSc : IsCompact S := (isCompact_univ.prod hC).of_isClosed_subset
    (hzero.inter (hC.isClosed.preimage continuous_snd))
    (fun p hp => ⟨mem_univ _, hp.2⟩)
  have charts : ∀ z : S, Nonempty (GraphChart S z) := by
    intro z
    obtain ⟨J, hJ, hinv⟩ := hregular z.1.1 z.1.2 z.2.2 z.2.1
    obtain ⟨c⟩ := graphChart_of_strict_derivative H C
      ((z.1.1 : ℝ),z.1.2) z.2.1
      (hboundary z.1.1 z.1.2 z.2.2 z.2.1) J hJ hinv
    exact ⟨restrict_chart {p | H p = 0 ∧ p.2 ∈ C} z c⟩
  let z₀ : S := ⟨(0,x₀), hstart, hx₀⟩
  obtain ⟨lift, hlift, huniq⟩ := global_continuation hSc charts
    (ContinuousMap.id I) z₀ rfl
  refine ⟨lift, ⟨hlift.1, congrArg (fun z : S => z.1.2) hlift.2⟩, ?_⟩
  intro other ho
  apply huniq other
  refine ⟨ho.1, ?_⟩
  apply Subtype.ext
  exact Prod.ext (ho.1 0) ho.2
theorem global_C2_branch (H : ℝ × E → E) (C : Set E)
    (hH : ContDiff ℝ 2 H) (hC : IsCompact C)
    (hboundary : ∀ t : I, ∀ x ∈ C, H ((t : ℝ),x) = 0 → x ∈ interior C)
    (hregular : ∀ t : I, ∀ x ∈ C, H ((t : ℝ),x) = 0 →
      ((fderiv ℝ H ((t : ℝ),x)).comp (ContinuousLinearMap.inr ℝ ℝ E)).IsInvertible)
    (x₀ : E) (hx₀ : x₀ ∈ C) (hstart : H (0,x₀) = 0) :
    ∃! lift : C(I, {p : I × E | H ((p.1 : ℝ),p.2) = 0 ∧ p.2 ∈ C}),
      (∀ t, (lift t).1.1 = t) ∧ (lift 0).1.2 = x₀ := by
  apply global_implicit_branch H C hH.continuous hC hboundary _ x₀ hx₀ hstart
  intro t x hx hz
  exact ⟨fderiv ℝ H ((t : ℝ),x), hH.contDiffAt.hasStrictFDerivAt (by norm_num),
    hregular t x hx hz⟩
end ImplicitBranch

end LLEN.CompactContinuation

end SubmissionModule19


/- ===== Original source: LLENLean/CertifiedTracker.lean ===== -/
section SubmissionModule20

/-! Rounded Newton correction and finite homotopy tracking in branch tubes. -/

set_option linter.style.header false

namespace LLEN.CertifiedTracker

open Set Metric
open scoped NNReal
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

theorem branch_motion (q velocity : ℝ → E) (V : ℝ) (a b s t : ℝ)
    (hq : ∀ u ∈ Icc a b, HasDerivWithinAt q (velocity u) (Icc a b) u)
    (hv : ∀ u ∈ Icc a b, ‖velocity u‖ ≤ V)
    (hs : s ∈ Icc a b) (ht : t ∈ Icc a b) :
    ‖q s - q t‖ ≤ V * |s-t| := by
  simpa only [Real.norm_eq_abs] using
    (convex_Icc a b).norm_image_sub_le_of_norm_hasDerivWithin_le hq hv ht hs

/-- The linear-solve residual is measured against the true Jacobian; rounding
is added to the entire state update. -/
theorem newton_error (F : E → E) (J R : E →L[ℝ] E)
    (x q step round : E) (K H η ζ : ℝ)
    (hroot : F q = 0) (hinv : ∀ v, R (J v) = v) (hR : ‖R‖ ≤ K)
    (htaylor : ‖F q - F x - J (q - x)‖ ≤ H * ‖x - q‖ ^ 2)
    (hsolve : ‖J step + F x‖ ≤ η) (hround : ‖round‖ ≤ ζ) :
    ‖x + step + round - q‖ ≤ K * H * ‖x - q‖ ^ 2 + K * η + ζ := by
  have hk : 0 ≤ K := (norm_nonneg _).trans hR
  have he : x + step - q =
      R (F q - F x - J (q - x)) + R (J step + F x) := by
    rw [← map_add, hroot]
    have hs : 0 - F x - J (q-x) + (J step + F x) = J (x+step-q) := by
      simp only [map_add, map_sub]
      abel
    rw [hs, hinv]
  calc
    _ ≤ ‖x + step - q‖ + ‖round‖ := by
      convert norm_add_le (x + step - q) round using 1 <;> abel
    _ ≤ ‖R (F q - F x - J (q - x))‖ + ‖R (J step + F x)‖ + ζ := by
      rw [he]
      exact add_le_add (norm_add_le _ _) hround
    _ ≤ K * (H * ‖x - q‖ ^ 2) + K * η + ζ := by
      exact add_le_add (add_le_add
        ((R.le_opNorm _).trans (mul_le_mul hR htaylor (norm_nonneg _) hk))
        ((R.le_opNorm _).trans (mul_le_mul hR hsolve (norm_nonneg _) hk))) le_rfl
    _ = _ := by ring

/-- Analytic Newton estimate derived from a Lipschitz derivative on a convex
tube, rather than assumed contraction of a corrector implementation. -/
theorem newton_error_of_derivative (F : E → E) (J : E → E →L[ℝ] E)
    (S : Set E) (hS : Convex ℝ S) (H : ℝ≥0)
    (hF : ∀ x ∈ S, HasFDerivAt F (J x) x) (hJ : LipschitzOnWith H J S)
    (R : E →L[ℝ] E) (x q step round : E) (K η ζ : ℝ)
    (hx : x ∈ S) (hq : q ∈ S) (hroot : F q = 0)
    (hinv : ∀ v, R (J x v) = v) (hR : ‖R‖ ≤ K)
    (hsolve : ‖J x step + F x‖ ≤ η) (hround : ‖round‖ ≤ ζ) :
    ‖x + step + round - q‖ ≤ K * H * ‖x - q‖ ^ 2 + K * η + ζ := by
  apply newton_error F (J x) R x q step round K H η ζ hroot hinv hR
    _ hsolve hround
  simpa only [norm_sub_rev] using
    LLEN.NumericalTraining.quadratic_remainder F J S hS H hF hJ hx hq

def correct (update : E → E) (x : E) : ℕ → E
  | 0 => x
  | n + 1 => update (correct update x n)

theorem newton_quarter (F : E → E) (J R : E →L[ℝ] E)
    (x q step round : E) (K H η ζ r δ : ℝ)
    (hroot : F q = 0) (hinv : ∀ v, R (J v) = v) (hR : ‖R‖ ≤ K)
    (htaylor : ‖F q - F x - J (q - x)‖ ≤ H * ‖x - q‖ ^ 2)
    (hsolve : ‖J step + F x‖ ≤ η) (hround : ‖round‖ ≤ ζ)
    (hKH : 0 ≤ K * H) (hsmall : K * H * r ≤ 1 / 4)
    (hx : ‖x-q‖ ≤ r) (hbudget : K * η + ζ ≤ δ) :
    ‖x + step + round - q‖ ≤ ‖x-q‖ / 4 + δ := by
  have hn := newton_error F J R x q step round K H η ζ hroot hinv hR
    htaylor hsolve hround
  have ha : K * H * ‖x-q‖ ≤ 1 / 4 :=
    (mul_le_mul_of_nonneg_left hx hKH).trans hsmall
  nlinarith [mul_le_mul_of_nonneg_right ha (norm_nonneg (x-q))]

/-- Finite rounded corrector: all iterates stay in the branch tube. -/
theorem correction_bound (update : E → E) (x q : E) (r δ : ℝ)
    (hr : 0 ≤ r) (hδ : 0 ≤ δ) (hbudget : δ ≤ r / 8)
    (hstart : ‖x - q‖ ≤ r)
    (hstep : ∀ y, ‖y - q‖ ≤ r → ‖update y - q‖ ≤ ‖y - q‖ / 4 + δ) :
    ∀ n, ‖correct update x n - q‖ ≤ r ∧
      ‖correct update x n - q‖ ≤ (1 / 2 : ℝ)^n * r + 2 * δ := by
  intro n
  induction n with
  | zero => simpa [correct] using And.intro hstart (by linarith : ‖x-q‖ ≤ r+2*δ)
  | succ n ih =>
    have hs := hstep (correct update x n) ih.1
    have hn : 0 ≤ (1 / 2 : ℝ)^n * r := mul_nonneg (pow_nonneg (by norm_num) _) hr
    constructor
    · change ‖update (correct update x n) - q‖ ≤ r
      linarith [ih.1]
    · change ‖update (correct update x n) - q‖ ≤ _
      rw [pow_succ]
      nlinarith [ih.2]

theorem correction_half_radius (update : E → E) (x q : E) (r δ : ℝ)
    (hr : 0 ≤ r) (hδ : 0 ≤ δ) (hbudget : δ ≤ r / 8)
    (hstart : ‖x - q‖ ≤ r)
    (hstep : ∀ y, ‖y - q‖ ≤ r → ‖update y - q‖ ≤ ‖y - q‖ / 4 + δ)
    (m : ℕ) (hm : 1 ≤ m) : ‖correct update x m - q‖ ≤ r / 2 := by
  obtain ⟨n, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : m ≠ 0)
  have ht := (correction_bound update x q r δ hr hδ hbudget hstart hstep n).1
  have hs := hstep _ ht
  change ‖update (correct update x n) - q‖ ≤ _
  linarith

def track (update : ℕ → E → E) (m : ℕ) (x₀ : E) : ℕ → E
  | 0 => x₀
  | n + 1 => correct (update n) (track update m x₀ n) m

/-- A finite sweep tracker with warm starts and rounded correction. Centers
are sampled from the branch supplied by compact globalization. -/
theorem tracker_safe (update : ℕ → E → E) (q : ℕ → E) (x₀ : E)
    (r δ : ℝ) (m N : ℕ) (hr : 0 ≤ r) (hδ : 0 ≤ δ) (hm : 1 ≤ m)
    (hbudget : δ ≤ r / 8) (hstart : ‖x₀ - q 0‖ ≤ r / 2)
    (hmove : ∀ n < N, ‖q n - q (n+1)‖ ≤ r / 2)
    (hstep : ∀ n < N, ∀ y, ‖y - q (n+1)‖ ≤ r →
      ‖update n y - q (n+1)‖ ≤ ‖y - q (n+1)‖ / 4 + δ) :
    ∀ n ≤ N, ‖track update m x₀ n - q n‖ ≤ r / 2 := by
  intro n hn
  induction n with
  | zero => simpa [track] using hstart
  | succ n ih =>
    have hprev := ih (by omega)
    have hwarm : ‖track update m x₀ n - q (n+1)‖ ≤ r := by
      calc
        _ ≤ ‖track update m x₀ n - q n‖ + ‖q n - q (n+1)‖ :=
          norm_sub_le_norm_sub_add_norm_sub _ _ _
        _ ≤ r := by linarith [hmove n (by omega)]
    exact correction_half_radius _ _ _ r δ hr hδ hbudget hwarm
      (hstep n (by omega)) m hm

theorem tracker_endpoint (update : ℕ → E → E) (q : ℕ → E) (x₀ : E)
    (r δ : ℝ) (m N : ℕ) (hr : 0 ≤ r) (hδ : 0 ≤ δ) (hm : 1 ≤ m)
    (hbudget : δ ≤ r / 8) (hstart : ‖x₀ - q 0‖ ≤ r / 2)
    (hmove : ∀ n < N, ‖q n - q (n+1)‖ ≤ r / 2)
    (hstep : ∀ n < N, ∀ y, ‖y - q (n+1)‖ ≤ r →
      ‖update n y - q (n+1)‖ ≤ ‖y - q (n+1)‖ / 4 + δ)
    (hN : 1 ≤ N) :
    ‖track update m x₀ N - q N‖ ≤ (1/2 : ℝ)^m * r + 2*δ := by
  obtain ⟨n, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : N ≠ 0)
  have hs := tracker_safe update q x₀ r δ m (n+1) hr hδ hm hbudget
    hstart hmove hstep n (by omega)
  have hw : ‖track update m x₀ n - q (n+1)‖ ≤ r := by
    exact (norm_sub_le_norm_sub_add_norm_sub _ _ _).trans (by
      linarith [hmove n (by omega)])
  exact (correction_bound _ _ _ r δ hr hδ hbudget hw (hstep n (by omega)) m).2

theorem precision_schedule (r δ : ℝ) (b ell : ℕ)
    (hr : r ≤ (2 : ℝ)^ell) (hδ : δ ≤ (1/2 : ℝ)^(b+2)) :
    (1/2 : ℝ)^(b+ell+2) * r + 2*δ ≤ (1/2 : ℝ)^b := by
  have hid : (1/2 : ℝ)^ell * (2 : ℝ)^ell = 1 := by
    rw [← mul_pow]; norm_num
  rw [show b+ell+2 = (b+2)+ell by omega, pow_add]
  calc
    _ ≤ (1/2 : ℝ)^(b+2) * (1/2 : ℝ)^ell * (2 : ℝ)^ell +
        2*(1/2 : ℝ)^(b+2) := by gcongr
    _ = 3*(1/2 : ℝ)^(b+2) := by rw [mul_assoc, hid]; ring
    _ ≤ (1/2 : ℝ)^b := by
      rw [pow_add]
      norm_num
      nlinarith [pow_nonneg (by norm_num : (0 : ℝ) ≤ 1/2) b]

/-- The encoded stage program and its decoded numerical trace are the same
finite run when the backend simulation contract is satisfied. -/
theorem decode_correct {Code : Type*} (codeUpdate : Code → Code) (update : E → E)
    (decode : Code → E) (hdecode : ∀ c, decode (codeUpdate c) = update (decode c))
    (c₀ : Code) (m : ℕ) :
    decode (correct codeUpdate c₀ m) = correct update (decode c₀) m := by
  induction m with
  | zero => rfl
  | succ m ih => simp only [correct, hdecode, ih]

theorem decode_track {Code : Type*} (codeUpdate : ℕ → Code → Code)
    (update : ℕ → E → E) (decode : Code → E)
    (hdecode : ∀ n c, decode (codeUpdate n c) = update n (decode c))
    (c₀ : Code) (m n : ℕ) :
    decode (track codeUpdate m c₀ n) = track update m (decode c₀) n := by
  induction n with
  | zero => rfl
  | succ n ih =>
    rw [track, decode_correct _ _ decode (hdecode n), ih, track]

theorem encoded_tracker_precision {Code : Type*} (codeUpdate : ℕ → Code → Code)
    (update : ℕ → E → E) (decode : Code → E)
    (hdecode : ∀ n c, decode (codeUpdate n c) = update n (decode c))
    (q : ℕ → E) (c₀ : Code) (r δ : ℝ) (b ell N : ℕ)
    (hr : 0 ≤ r) (hδ : 0 ≤ δ) (hbudget : δ ≤ r/8)
    (hrsize : r ≤ (2 : ℝ)^ell) (hbits : δ ≤ (1/2 : ℝ)^(b+2))
    (hstart : ‖decode c₀ - q 0‖ ≤ r/2)
    (hmove : ∀ n < N, ‖q n - q (n+1)‖ ≤ r/2)
    (hstep : ∀ n < N, ∀ y, ‖y - q (n+1)‖ ≤ r →
      ‖update n y - q (n+1)‖ ≤ ‖y - q (n+1)‖/4 + δ)
    (hN : 1 ≤ N) :
    ‖decode (track codeUpdate (b+ell+2) c₀ N) - q N‖ ≤ (1/2 : ℝ)^b := by
  rw [decode_track codeUpdate update decode hdecode]
  exact (tracker_endpoint update q (decode c₀) r δ (b+ell+2) N hr hδ
    (by omega) hbudget hstart hmove hstep hN).trans
    (precision_schedule r δ b ell hrsize hbits)

theorem tracker_cost {Input Output : Type*}
    (o : LLEN.ModularTraining.EfficientOracle Input Output)
    (query : ℕ → Input) (precision : ℕ → ℕ) (N m S P : ℕ)
    (hvalid : ∀ i < N*m, o.valid (query i))
    (hsize : ∀ i < N*m, o.inputSize (query i) ≤ S)
    (hprecision : ∀ i < N*m, precision i ≤ P) :
    (∑ i ∈ Finset.range (N*m), o.work (query i) (precision i)) ≤
      (N*m) * o.coefficient * (S+P+1)^o.degree :=
  LLEN.ModularTraining.oracle_trace_cost o query precision (N*m) S P
    hvalid hsize hprecision

end LLEN.CertifiedTracker

end SubmissionModule20


/- ===== Original source: LLENLean/TanhBackend.lean ===== -/
section SubmissionModule21

set_option maxRecDepth 4096

namespace LLEN.TanhBackend
open LLEN.CertifiedEvaluation Finset

/-- Explicit precision schedule on the preactivation box [-4,4]. -/
def order (p : ℕ) := p + 132

theorem term_decay (z : ℝ) (hz : |z| ≤ 8) (k : ℕ) :
    |z|^(32+k) / (32+k).factorial ≤ (2:ℝ)^96 * (1/2:ℝ)^k := by
  induction k with
  | zero =>
    have hf : (1:ℝ) ≤ (32).factorial := by norm_num
    have hp : |z|^32 ≤ (8:ℝ)^32 := pow_le_pow_left₀ (abs_nonneg _) hz _
    norm_num at hp ⊢
    exact (div_le_self (by positivity) hf).trans hp
  | succ k ih =>
    have hf : (0:ℝ) < (32+k).factorial := by exact_mod_cast Nat.factorial_pos _
    have hn : (16:ℝ) ≤ (32+k+1:ℕ) := by norm_num; linarith [show (0:ℝ) ≤ k from Nat.cast_nonneg k]
    have hr : |z| / (32+k+1:ℕ) ≤ (1/2:ℝ) := by
      apply (div_le_iff₀ (by positivity)).mpr
      nlinarith
    have hid : |z|^(32+(k+1)) / (32+(k+1)).factorial =
        (|z|^(32+k) / (32+k).factorial) * (|z| / (32+k+1:ℕ)) := by
      rw [show 32+(k+1) = (32+k)+1 by omega, pow_succ, Nat.factorial_succ]
      push_cast
      rw [div_mul_div_comm]
      congr 1
      ring
    rw [hid]
    calc
      _ ≤ ((2:ℝ)^96 * (1/2:ℝ)^k) * (1/2:ℝ) :=
        mul_le_mul ih hr (by positivity) (by positivity)
      _ = _ := by rw [pow_succ]; ring

theorem radius_bound (x : ℚ) (hx : |x| ≤ 4) (p : ℕ) :
    (expRadius (2*|x|) (order p) : ℝ) ≤ (1/2:ℝ)^(p+3) := by
  have hz : |((2*|x|:ℚ):ℝ)| ≤ 8 := by
    have hc : |(x:ℝ)| ≤ 4 := by exact_mod_cast hx
    push_cast; rw [abs_mul, abs_abs]; norm_num; linarith
  have ht := term_decay ((2*|x|:ℚ):ℝ) hz (p+100)
  have hi : 32+(p+100) = order p := by simp [order]; omega
  rw [hi] at ht
  have hp : (2:ℝ)^96 * (1/2:ℝ)^(p+100) * 2 = (1/2:ℝ)^(p+3) := by
    rw [show p+100 = (p+3)+97 by omega, pow_add]
    norm_num; ring
  have ht2 := mul_le_mul_of_nonneg_right ht (by norm_num : (0:ℝ) ≤ 2)
  rw [hp] at ht2
  simpa only [expRadius, Rat.cast_mul, Rat.cast_div, Rat.cast_pow, Rat.cast_abs,
    Rat.cast_ofNat, Rat.cast_natCast] using ht2

theorem taylor_ge_one (z : ℚ) (hz : 0 ≤ z) (n : ℕ) (hn : 0 < n) :
    1 ≤ expTaylor z n := by
  have h := Finset.single_le_sum (f := fun j => z^j / j.factorial)
    (fun j _ => by positivity) (show 0 ∈ range n from mem_range.mpr hn)
  simpa [expTaylor] using h

theorem accepts_order (x : ℚ) (hx : |x| ≤ 4) (p : ℕ) :
    tanhAccepts |x| (order p) = true := by
  have hr := radius_bound x hx p
  have hr' : expRadius (2*|x|) (order p) ≤ 1/8 := by
    have hh : (1/2:ℝ)^(p+3) ≤ 1/8 := by
      rw [pow_add]
      have hpow : (1/2:ℝ)^p ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
      norm_num; nlinarith
    have hhh := hr.trans hh
    have hcast : (expRadius (2*|x|) (order p):ℝ) ≤ ((1/8:ℚ):ℝ) := by
      norm_num only [Rat.cast_div, Rat.cast_one, Rat.cast_ofNat]; exact hhh
    exact_mod_cast hcast
  have ht := taylor_ge_one (2*|x|) (by positivity) (order p) (by simp [order])
  have hlo : 0 ≤ expLo (2*|x|) (order p) := by unfold expLo; linarith
  have he : |2*(|x|)| / (order p + 1:ℚ) ≤ 1/2 := by
    apply (div_le_iff₀ (by unfold order; positivity)).mpr
    rw [abs_mul, abs_abs]; norm_num
    have hn : (16:ℚ) ≤ order p + 1 := by
      simp only [order, Nat.cast_add, Nat.cast_ofNat]
      linarith [show (0:ℚ) ≤ p from Nat.cast_nonneg p]
    nlinarith
  simp only [tanhAccepts, expAccepts, decide_eq_true_eq, Bool.and_eq_true]
  exact ⟨he, hlo⟩

theorem ratio_width (a b : ℝ) (ha : 0 ≤ a) (hab : a ≤ b) :
    (b-1)/(b+1) - (a-1)/(a+1) ≤ 2*(b-a) := by
  have hb : 0 ≤ b := ha.trans hab
  have hid : (b-1)/(b+1) - (a-1)/(a+1) = 2*(b-a)/((b+1)*(a+1)) := by
    field_simp; ring
  rw [hid]
  apply (div_le_iff₀ (by positivity)).mpr
  have hden : 1 ≤ (b+1)*(a+1) := by nlinarith
  exact le_mul_of_one_le_right (by linarith) hden

def positiveApprox (x : ℚ) (p : ℕ) : ℚ :=
  (tanhLo |x| (order p) + tanhHi |x| (order p))/2

def value (x : ℚ) (p : ℕ) : ℚ :=
  if 0 ≤ x then positiveApprox x p else -positiveApprox x p

theorem positive_error (x : ℚ) (hx : |x| ≤ 4) (p : ℕ) :
    |(positiveApprox x p : ℝ) - Real.tanh (|(x:ℝ)|)| ≤ (1/2:ℝ)^(p+2) := by
  have hc := accepts_order x hx p
  have he := tanh_midpoint_error |x| (order p) hc
  have hacc : 0 ≤ expLo (2*|x|) (order p) := by
    have hh : expAccepts (2*|x|) (order p) = true ∧ 0 ≤ expLo (2*|x|) (order p) := by
      simpa only [tanhAccepts, Bool.and_eq_true, decide_eq_true_eq] using hc
    exact hh.2
  have hab : (expLo (2*|x|) (order p):ℝ) ≤ expHi (2*|x|) (order p) := by
    dsimp [expLo, expHi]; push_cast
    have hrad : (0:ℝ) ≤ (expRadius (2*|x|) (order p):ℝ) := by
      unfold expRadius; positivity
    linarith
  have hw := ratio_width (expLo (2*|x|) (order p)) (expHi (2*|x|) (order p))
    (by exact_mod_cast hacc) hab
  have hr := radius_bound x hx p
  have hpow : 2*(1/2:ℝ)^(p+3) = (1/2:ℝ)^(p+2) := by
    rw [show p+3 = (p+2)+1 by omega, pow_succ]; ring
  have hw' : (((tanhHi |x| (order p)-tanhLo |x| (order p))/2:ℚ):ℝ) ≤
      2*(expRadius (2*|x|) (order p):ℝ) := by
    simp only [tanhHi, tanhLo, sigmoidRatio, Rat.cast_div, Rat.cast_sub,
      Rat.cast_add, Rat.cast_one, Rat.cast_ofNat, expHi, expLo] at hw ⊢
    linarith
  have hh := he.trans (hw'.trans (mul_le_mul_of_nonneg_left hr (by norm_num)))
  rw [hpow] at hh
  simpa [positiveApprox] using hh

theorem value_error (x : ℚ) (hx : |x| ≤ 4) (p : ℕ) :
    |(value x p : ℝ) - Real.tanh x| ≤ (1/2:ℝ)^(p+2) := by
  have h := positive_error x hx p
  by_cases hx0 : 0 ≤ x
  · have hxR : (0:ℝ) ≤ x := by exact_mod_cast hx0
    simpa [value, hx0, abs_of_nonneg hxR] using h
  · have hxR : (x:ℝ) < 0 := by exact_mod_cast lt_of_not_ge hx0
    simp only [abs_of_neg hxR, Real.tanh_neg] at h
    rw [value, if_neg hx0, Rat.cast_neg]
    convert h using 1
    rw [show -(positiveApprox x p:ℝ)-Real.tanh x =
      -((positiveApprox x p:ℝ)- -Real.tanh x) by ring, abs_neg]

theorem ratio_bounds (e : ℚ) (he : 0 ≤ e) :
    -1 ≤ sigmoidRatio e ∧ sigmoidRatio e ≤ 1 := by
  have hp : 0 < e+1 := by linarith
  constructor
  · apply (le_div_iff₀ hp).mpr; linarith
  · apply (div_le_iff₀ hp).mpr; linarith

theorem value_abs (x : ℚ) (hx : |x| ≤ 4) (p : ℕ) : |value x p| ≤ 1 := by
  have hc := accepts_order x hx p
  have hlo : 0 ≤ expLo (2*|x|) (order p) := by
    have hh : expAccepts (2*|x|) (order p) = true ∧ 0 ≤ expLo (2*|x|) (order p) := by
      simpa only [tanhAccepts, Bool.and_eq_true, decide_eq_true_eq] using hc
    exact hh.2
  have hrad : 0 ≤ expRadius (2*|x|) (order p) := by unfold expRadius; positivity
  have hhi : 0 ≤ expHi (2*|x|) (order p) := by dsimp [expLo, expHi] at *; linarith
  have h1 := ratio_bounds _ hlo
  have h2 := ratio_bounds _ hhi
  have hm : |positiveApprox x p| ≤ 1 := by
    rw [abs_le]; dsimp [positiveApprox, tanhLo, tanhHi]
    constructor <;> linarith
  unfold value
  split <;> simpa only [abs_neg] using hm

def derivative (x : ℚ) (p : ℕ) : ℚ := 1-(value x p)^2

theorem derivative_range (x : ℚ) (hx : |x| ≤ 4) (p : ℕ) :
    0 ≤ derivative x p ∧ derivative x p ≤ 1 := by
  have h := abs_le.mp (value_abs x hx p)
  dsimp [derivative]; constructor <;> nlinarith [sq_nonneg (value x p)]

theorem derivative_error (x : ℚ) (hx : |x| ≤ 4) (p : ℕ) :
    |(derivative x p:ℝ) - (1-Real.tanh x^2)| ≤ (1/2:ℝ)^(p+1) := by
  have ht : |Real.tanh (x:ℝ)| ≤ 1 := by
    rw [abs_le]; exact ⟨(Real.neg_one_lt_tanh _).le, (Real.tanh_lt_one _).le⟩
  have hv : |(value x p:ℝ)| ≤ 1 := by exact_mod_cast value_abs x hx p
  have he := activation_derivative_error _ _ _ ht hv (value_error x hx p)
  have hp : 2*(1/2:ℝ)^(p+2) = (1/2:ℝ)^(p+1) := by
    rw [show p+2 = (p+1)+1 by omega, pow_succ]; ring
  simpa only [derivative, Rat.cast_sub, Rat.cast_one, Rat.cast_pow, hp] using he

end LLEN.TanhBackend

end SubmissionModule21


/- ===== Original source: LLENLean/RationalEncoding.lean ===== -/
section SubmissionModule22

set_option linter.style.header false

namespace LLEN.RationalEncoding

/-- Unreduced signed fraction. The envelope bounds the binary digits of both
integers. Arithmetic below uses only integer addition and multiplication. -/
structure Code where
  num : ℤ
  den : ℤ
  bits : ℕ
  den_ne : den ≠ 0
  num_bound : num.natAbs ≤ 2^bits
  den_bound : den.natAbs ≤ 2^bits

def decode (a : Code) : ℚ := a.num / a.den

def add (a b : Code) : Code where
  num := a.num*b.den+b.num*a.den
  den := a.den*b.den
  bits := a.bits+b.bits+1
  den_ne := mul_ne_zero a.den_ne b.den_ne
  num_bound := by
    calc
      _ ≤ (a.num*b.den).natAbs+(b.num*a.den).natAbs := Int.natAbs_add_le _ _
      _ ≤ 2^a.bits*2^b.bits+2^b.bits*2^a.bits := by
        simp only [Int.natAbs_mul]; gcongr <;> first | exact a.num_bound | exact b.num_bound | exact a.den_bound | exact b.den_bound
      _ = _ := by rw [pow_add, pow_succ]; ring
  den_bound := by
    simp only [Int.natAbs_mul]
    calc
      _ ≤ 2^a.bits*2^b.bits := Nat.mul_le_mul a.den_bound b.den_bound
      _ ≤ _ := by rw [pow_succ, pow_add]; omega

def mul (a b : Code) : Code where
  num := a.num*b.num
  den := a.den*b.den
  bits := a.bits+b.bits
  den_ne := mul_ne_zero a.den_ne b.den_ne
  num_bound := by simpa [Int.natAbs_mul, pow_add] using Nat.mul_le_mul a.num_bound b.num_bound
  den_bound := by simpa [Int.natAbs_mul, pow_add] using Nat.mul_le_mul a.den_bound b.den_bound

def neg (a : Code) : Code where
  num := -a.num
  den := a.den
  bits := a.bits
  den_ne := a.den_ne
  num_bound := by simpa using a.num_bound
  den_bound := a.den_bound

def zero : Code := ⟨0,1,1,by decide,by decide,by decide⟩
def one : Code := ⟨1,1,1,by decide,by decide,by decide⟩

def inv (a : Code) : Code :=
  if h : a.num = 0 then zero else
    ⟨a.den,a.num,a.bits,h,a.den_bound,a.num_bound⟩

theorem decode_add (a b : Code) : decode (add a b) = decode a + decode b := by
  have ha : (a.den:ℚ) ≠ 0 := by exact_mod_cast a.den_ne
  have hb : (b.den:ℚ) ≠ 0 := by exact_mod_cast b.den_ne
  simp only [decode, add, Int.cast_add, Int.cast_mul]
  field_simp

theorem decode_mul (a b : Code) : decode (mul a b) = decode a * decode b := by
  simp only [decode, mul, Int.cast_mul]; ring

theorem decode_neg (a : Code) : decode (neg a) = -decode a := by simp only [decode, neg, Int.cast_neg, neg_div]

theorem decode_inv (a : Code) : decode (inv a) = (decode a)⁻¹ := by
  by_cases h : a.num = 0
  · simp [inv, h, decode, zero]
  · simp [inv, h, decode, inv_div]

/-- Straight-line integer arithmetic with no rational normalization or gcd.
The work semantics bills each operation by a conservative schoolbook binary
arithmetic envelope; it does not describe Lean's native GMP execution time. -/
inductive Expr where
  | atom : Code → Expr
  | add : Expr → Expr → Expr
  | mul : Expr → Expr → Expr
  | neg : Expr → Expr
  | inv : Expr → Expr

def eval : Expr → Code
  | .atom a => a
  | .add a b => add (eval a) (eval b)
  | .mul a b => mul (eval a) (eval b)
  | .neg a => neg (eval a)
  | .inv a => inv (eval a)

def height : Expr → ℕ
  | .atom a => a.bits+1
  | .add a b => height a+height b+1
  | .mul a b => height a+height b+1
  | .neg a => height a+1
  | .inv a => height a+1

def work : Expr → ℕ
  | .atom _ => 0
  | .add a b => work a+work b+8*(height a+height b+2)^2
  | .mul a b => work a+work b+8*(height a+height b+2)^2
  | .neg a => work a+8*(height a+2)^2
  | .inv a => work a+8*(height a+2)^2

theorem height_pos (e : Expr) : 0 < height e := by cases e <;> simp [height] <;> omega

theorem eval_bits (e : Expr) : (eval e).bits ≤ height e := by
  induction e with
  | atom a => simp [eval, height]
  | add a b ha hb => simp only [eval, add, height]; omega
  | mul a b ha hb => simp only [eval, mul, height]; omega
  | neg a ha => simp only [eval, neg, height]; omega
  | inv a ha =>
    simp only [eval, inv, height]
    split <;> simp only [zero] <;> omega

theorem work_bound (e : Expr) : work e ≤ 8*height e*(height e+2)^2 := by
  induction e with
  | atom a => simp [work]
  | add a b ha hb =>
    simp only [work, height]
    calc
      _ ≤ 8*height a*(height a+height b+1+2)^2 +
          8*height b*(height a+height b+1+2)^2 +
          8*(height a+height b+1+2)^2 := by
        apply Nat.add_le_add
        · apply Nat.add_le_add
          · exact ha.trans (by gcongr; omega)
          · exact hb.trans (by gcongr; omega)
        · apply Nat.mul_le_mul_left; apply Nat.pow_le_pow_left; omega
      _ = _ := by ring
  | mul a b ha hb =>
    simp only [work, height]
    calc
      _ ≤ 8*height a*(height a+height b+1+2)^2 +
          8*height b*(height a+height b+1+2)^2 +
          8*(height a+height b+1+2)^2 := by
        apply Nat.add_le_add
        · apply Nat.add_le_add
          · exact ha.trans (by gcongr; omega)
          · exact hb.trans (by gcongr; omega)
        · apply Nat.mul_le_mul_left; apply Nat.pow_le_pow_left; omega
      _ = _ := by ring
  | neg a ha =>
    simp only [work, height]
    calc
      _ ≤ 8*height a*(height a+1+2)^2+8*(height a+1+2)^2 := by
        apply Nat.add_le_add
        · exact ha.trans (by gcongr; omega)
        · apply Nat.mul_le_mul_left; apply Nat.pow_le_pow_left; omega
      _ = _ := by ring
  | inv a ha =>
    simp only [work, height]
    calc
      _ ≤ 8*height a*(height a+1+2)^2+8*(height a+1+2)^2 := by
        apply Nat.add_le_add
        · exact ha.trans (by gcongr; omega)
        · apply Nat.mul_le_mul_left; apply Nat.pow_le_pow_left; omega
      _ = _ := by ring

end LLEN.RationalEncoding

end SubmissionModule22


/- ===== Original source: LLENLean/EncodedTanh.lean ===== -/
section SubmissionModule23

set_option linter.style.header false
set_option maxRecDepth 4096

namespace LLEN.EncodedTanh
open LLEN.RationalEncoding

def natCode (n : ℕ) : Code where
  num := n
  den := 1
  bits := n+1
  den_ne := by decide
  num_bound := by simpa using (Nat.lt_two_pow_self (n := n)).le.trans (Nat.pow_le_pow_right (by decide : 1 ≤ 2) (by omega : n ≤ n+1))
  den_bound := by simp only [Int.natAbs_one]; exact Nat.pow_pos (by decide)

def powExpr (a : Expr) : ℕ → Expr
  | 0 => .atom one
  | n+1 => .mul (powExpr a n) a

def factorialExpr : ℕ → Expr
  | 0 => .atom one
  | n+1 => .mul (factorialExpr n) (.atom (natCode (n+1)))

def taylorExpr (a : Expr) : ℕ → Expr
  | 0 => .atom zero
  | n+1 => .add (taylorExpr a n) (.mul (powExpr a n) (.inv (factorialExpr n)))

def radiusExpr (a : Expr) (n : ℕ) : Expr :=
  .mul (.mul (powExpr a n) (.inv (factorialExpr n))) (.atom (natCode 2))

def ratioExpr (a : Expr) : Expr :=
  .mul (.add a (.neg (.atom one))) (.inv (.add a (.atom one)))

def positiveExpr (a : Code) (p : ℕ) : Expr :=
  let z := .mul (.atom (natCode 2)) (.atom a)
  let t := taylorExpr z (LLEN.TanhBackend.order p)
  let r := radiusExpr z (LLEN.TanhBackend.order p)
  .mul (.add (ratioExpr (.add t (.neg r))) (ratioExpr (.add t r)))
    (.inv (.atom (natCode 2)))

def valueExpr (a : Code) (p : ℕ) : Expr :=
  if 0 ≤ decode a then positiveExpr a p else .neg (positiveExpr (neg a) p)

theorem decode_nat (n : ℕ) : decode (natCode n) = n := by simp [decode, natCode]
theorem decode_one : decode one = 1 := by norm_num [decode, one]
theorem decode_zero : decode zero = 0 := by norm_num [decode, zero]
theorem decode_pow (a : Expr) (n : ℕ) : decode (eval (powExpr a n)) = decode (eval a)^n := by
  induction n with
  | zero => simp only [powExpr, eval, decode_one, pow_zero]
  | succ n ih => simp only [powExpr, eval, decode_mul, ih, pow_succ]

theorem decode_factorial (n : ℕ) : decode (eval (factorialExpr n)) = n.factorial := by
  induction n with
  | zero => simp only [factorialExpr, eval, decode_one, Nat.factorial_zero, Nat.cast_one]
  | succ n ih => simp [factorialExpr, eval, decode_mul, decode_nat, ih, Nat.factorial_succ, mul_comm]

theorem decode_taylor (a : Expr) (n : ℕ) :
    decode (eval (taylorExpr a n)) = LLEN.CertifiedEvaluation.expTaylor (decode (eval a)) n := by
  induction n with
  | zero => simp only [taylorExpr, eval, decode_zero, LLEN.CertifiedEvaluation.expTaylor, Finset.range_zero, Finset.sum_empty]
  | succ n ih =>
    simp only [taylorExpr, eval, decode_add, decode_mul, decode_inv, decode_pow, decode_factorial, ih]
    simp [LLEN.CertifiedEvaluation.expTaylor, Finset.sum_range_succ, div_eq_mul_inv]

theorem decode_radius (a : Expr) (n : ℕ) (ha : 0 ≤ decode (eval a)) :
    decode (eval (radiusExpr a n)) = LLEN.CertifiedEvaluation.expRadius (decode (eval a)) n := by
  simp [radiusExpr, eval, decode_mul, decode_inv, decode_pow, decode_factorial,
    decode_nat, LLEN.CertifiedEvaluation.expRadius, abs_of_nonneg ha, div_eq_mul_inv]

theorem decode_ratio (a : Expr) : decode (eval (ratioExpr a)) =
    LLEN.CertifiedEvaluation.sigmoidRatio (decode (eval a)) := by
  simp only [ratioExpr, eval, decode_mul, decode_add, decode_neg, decode_inv,
    decode_one, LLEN.CertifiedEvaluation.sigmoidRatio, sub_eq_add_neg, div_eq_mul_inv]

theorem pow_height (a : Expr) (n : ℕ) : height (powExpr a n) = 2+n*(height a+1) := by
  induction n with
  | zero => simp [powExpr, height, one]
  | succ n ih => simp only [powExpr, height, ih]; ring

theorem factorial_height (n : ℕ) : height (factorialExpr n) ≤ (n+2)^2 := by
  induction n with
  | zero => decide
  | succ n ih => simp only [factorialExpr, height, natCode]; nlinarith

theorem taylor_height (a : Expr) (n : ℕ) :
    height (taylorExpr a n) ≤ 4*(n+2)^3*(height a+2) := by
  induction n with
  | zero => simp [taylorExpr, height, zero]; omega
  | succ n ih =>
    have hf := factorial_height n
    simp only [taylorExpr, height, pow_height]
    nlinarith [show 0 ≤ n^2*height a from Nat.zero_le _]

theorem radius_height (a : Expr) (n : ℕ) :
    height (radiusExpr a n) ≤ 4*(n+2)^3*(height a+2) := by
  have hf := factorial_height n
  simp only [radiusExpr, height, pow_height, natCode]
  nlinarith [show 0 ≤ n^2*height a from Nat.zero_le _]

theorem positive_height (a : Code) (p : ℕ) :
    height (positiveExpr a p) ≤ 200*(p+134)^3*(a.bits+8) := by
  have ht := taylor_height (.mul (.atom (natCode 2)) (.atom a)) (LLEN.TanhBackend.order p)
  have hr := radius_height (.mul (.atom (natCode 2)) (.atom a)) (LLEN.TanhBackend.order p)
  simp only [positiveExpr, ratioExpr, height, natCode, one] at *
  simp only [LLEN.TanhBackend.order] at *
  nlinarith [show 1 ≤ (p+134)^3 from Nat.pow_pos (by omega)]

theorem value_height (a : Code) (p : ℕ) :
    height (valueExpr a p) ≤ 201*(p+134)^3*(a.bits+8) := by
  unfold valueExpr
  split
  · exact (positive_height a p).trans (by gcongr; norm_num)
  · have h := positive_height (neg a) p
    change height (positiveExpr (neg a) p)+1 ≤ 201*(p+134)^3*(a.bits+8)
    change height (positiveExpr (neg a) p) ≤ 200*(p+134)^3*(a.bits+8) at h
    have hh : 1 ≤ (p+134)^3*(a.bits+8) := Nat.mul_pos (by positivity) (by omega)
    calc
      _ ≤ 200*((p+134)^3*(a.bits+8))+((p+134)^3*(a.bits+8)) := by
        apply Nat.add_le_add (by simpa [mul_assoc] using h) hh
      _ = _ := by ring

theorem decode_positive (a : Code) (p : ℕ) (ha : 0 ≤ decode a) :
    decode (eval (positiveExpr a p)) = LLEN.TanhBackend.positiveApprox (decode a) p := by
  let z : Expr := .mul (.atom (natCode 2)) (.atom a)
  have hz : decode (eval z) = 2*decode a := by simp only [z, eval, decode_mul, decode_nat, Nat.cast_ofNat]
  have hz0 : 0 ≤ decode (eval z) := by rw [hz]; positivity
  have hrad : decode (eval (radiusExpr z (LLEN.TanhBackend.order p))) =
      LLEN.CertifiedEvaluation.expRadius (2*decode a) (LLEN.TanhBackend.order p) := by
    rw [decode_radius _ _ hz0, hz]
  simp only [positiveExpr, eval, decode_mul, decode_add, decode_ratio, decode_inv,
    decode_nat, decode_neg, decode_taylor, hrad, Nat.cast_ofNat]
  simp only [LLEN.TanhBackend.positiveApprox, LLEN.CertifiedEvaluation.tanhLo,
    LLEN.CertifiedEvaluation.tanhHi, LLEN.CertifiedEvaluation.expLo,
    LLEN.CertifiedEvaluation.expHi, abs_of_nonneg ha]
  change _ = _
  rw [hrad]
  ring

theorem decode_value (a : Code) (p : ℕ) :
    decode (eval (valueExpr a p)) = LLEN.TanhBackend.value (decode a) p := by
  by_cases ha : 0 ≤ decode a
  · simp only [valueExpr, ha, ite_true, LLEN.TanhBackend.value]
    exact decode_positive a p ha
  · have hn : 0 ≤ decode (neg a) := by rw [decode_neg]; linarith
    simp only [valueExpr, ha, ite_false, eval, decode_neg, decode_positive _ _ hn,
      LLEN.TanhBackend.value]
    simp only [LLEN.TanhBackend.positiveApprox, decode_neg, abs_neg]

theorem encoded_accuracy (a : Code) (p : ℕ) (ha : |decode a| ≤ 4) :
    |(decode (eval (valueExpr a p)):ℝ)-Real.tanh (decode a)| ≤ (1/2:ℝ)^(p+2) := by
  rw [decode_value]
  exact LLEN.TanhBackend.value_error _ ha p

theorem encoded_size (a : Code) (p : ℕ) :
    (eval (valueExpr a p)).bits ≤ 201*(p+134)^3*(a.bits+8) :=
  (eval_bits _).trans (value_height a p)

theorem encoded_work (a : Code) (p : ℕ) :
    work (valueExpr a p) ≤ 8*(201*(p+134)^3*(a.bits+8)+2)^3 := by
  have h := work_bound (valueExpr a p)
  have hh := value_height a p
  calc
    _ ≤ 8*(201*(p+134)^3*(a.bits+8)+2)*(201*(p+134)^3*(a.bits+8)+2)^2 := by
      apply h.trans; gcongr; omega
    _ = _ := by ring

end LLEN.EncodedTanh

end SubmissionModule23


/- ===== Original source: LLENLean/ConcreteDEQBackend.lean ===== -/
section SubmissionModule24

set_option linter.style.header false
namespace LLEN.ConcreteDEQBackend
open LLEN.TanhBackend LLEN.RationalEncoding

/-- A genuinely recurrent, noncontractive scalar DEQ. -/
noncomputable def residual (u x : ℝ) := x-Real.tanh (-2*x+u)
noncomputable def jacobian (u x : ℝ) := 1+2*(1-Real.tanh (-2*x+u)^2)

theorem tanh_range (x : ℝ) : |Real.tanh x| ≤ 1 := by
  rw [abs_le]; exact ⟨(Real.neg_one_lt_tanh _).le,(Real.tanh_lt_one _).le⟩

theorem tanh_monotone : Monotone Real.tanh := by
  intro x y hxy
  rw [LLEN.CertifiedEvaluation.tanh_double_exp, LLEN.CertifiedEvaluation.tanh_double_exp]
  apply LLEN.CertifiedEvaluation.ratio_mono (Real.exp_nonneg _)
  exact Real.exp_le_exp.mpr (by linarith)

theorem residual_growth (u x y : ℝ) (hxy : x ≤ y) :
    y-x ≤ residual u y-residual u x := by
  have h := tanh_monotone (show -2*y+u ≤ -2*x+u by linarith)
  unfold residual; linarith

theorem residual_derivative (u x : ℝ) : HasDerivAt (residual u) (jacobian u x) x := by
  have h := (LLEN.CertifiedEvaluation.tanh_derivative (-2*x+u)).comp x
    (((hasDerivAt_id x).const_mul (-2)).add_const u)
  convert (hasDerivAt_id x).sub h using 1 <;> first | rfl | (dsimp [residual,jacobian]; ring)

theorem jacobian_range (u x : ℝ) : 1 ≤ jacobian u x ∧ jacobian u x ≤ 3 := by
  have h := abs_le.mp (tanh_range (-2*x+u))
  unfold jacobian; constructor <;> nlinarith [sq_nonneg (Real.tanh (-2*x+u))]

theorem equilibrium_exists_unique (u : ℝ) : ∃! x, residual u x = 0 := by
  have hc : Continuous (residual u) := continuous_iff_continuousAt.mpr
    (fun x => (residual_derivative u x).continuousAt)
  have hl : residual u (-1) ≤ 0 := by
    have h := Real.neg_one_lt_tanh (-2*(-1)+u); unfold residual; linarith
  have hh : 0 ≤ residual u 1 := by
    have h := Real.tanh_lt_one (-2*1+u); unfold residual; linarith
  obtain ⟨x,hx,hroot⟩ := intermediate_value_Icc (show (-1:ℝ) ≤ 1 by norm_num)
    hc.continuousOn (show 0 ∈ Set.Icc (residual u (-1)) (residual u 1) from ⟨hl,hh⟩)
  refine ⟨x,hroot,?_⟩
  intro y hy
  have h1 := residual_growth u x y
  have h2 := residual_growth u y x
  rcases le_total x y with h | h
  · have hh := h1 h; rw [hroot,hy] at hh; linarith
  · have hh := h2 h; rw [hroot,hy] at hh; linarith

theorem root_in_box (u q : ℝ) (hq : residual u q = 0) : |q| ≤ 1 := by
  have he : q = Real.tanh (-2*q+u) := by unfold residual at hq; linarith
  rw [he]; exact tanh_range _

theorem state_error (u q x : ℝ) (hq : residual u q = 0) :
    |x-q| ≤ |residual u x| := by
  rcases le_total q x with h | h
  · have hg := residual_growth u q x h
    rw [hq] at hg
    rw [abs_of_nonneg (by linarith),abs_of_nonneg (by linarith)]
    linarith
  · have hg := residual_growth u x q h
    rw [hq] at hg
    rw [abs_of_nonpos (by linarith),abs_of_nonpos (by linarith)]
    linarith

def residualApprox (u x : ℚ) (p : ℕ) := x-value (-2*x+u) p
def jacobianApprox (u x : ℚ) (p : ℕ) := 1+2*derivative (-2*x+u) p

theorem preactivation_box (u x : ℚ) (hu : |u| ≤ 1) (hx : |x| ≤ 1) : |-2*x+u| ≤ 4 := by
  calc
    _ ≤ |-2*x|+|u| := abs_add_le _ _
    _ ≤ 3 := by rw [abs_mul]; norm_num; linarith
    _ ≤ 4 := by norm_num

theorem residual_accuracy (u x : ℚ) (p : ℕ) (hu : |u| ≤ 1) (hx : |x| ≤ 1) :
    |(residualApprox u x p:ℝ)-residual u x| ≤ (1/2:ℝ)^(p+2) := by
  have h := value_error (-2*x+u) (preactivation_box u x hu hx) p
  simp only [Rat.cast_add,Rat.cast_mul,Rat.cast_neg,Rat.cast_ofNat] at h
  convert h using 1
  simp only [residualApprox,residual,Rat.cast_sub]
  rw [show (x:ℝ)-(value (-2*x+u) p:ℝ)-((x:ℝ)-Real.tanh (-2*x+u)) =
    -((value (-2*x+u) p:ℝ)-Real.tanh (-2*x+u)) by ring, abs_neg]

theorem jacobian_accuracy (u x : ℚ) (p : ℕ) (hu : |u| ≤ 1) (hx : |x| ≤ 1) :
    |(jacobianApprox u x p:ℝ)-jacobian u x| ≤ (1/2:ℝ)^p := by
  have h := derivative_error (-2*x+u) (preactivation_box u x hu hx) p
  have hp : 2*(1/2:ℝ)^(p+1) = (1/2:ℝ)^p := by rw [pow_succ]; ring
  have hh := mul_le_mul_of_nonneg_left h (by norm_num : (0:ℝ) ≤ 2)
  rw [hp] at hh
  simp only [Rat.cast_add,Rat.cast_mul,Rat.cast_neg,Rat.cast_ofNat] at hh
  simp only [jacobianApprox,jacobian,Rat.cast_add,Rat.cast_mul,Rat.cast_ofNat,Rat.cast_one]
  rw [show 1+2*(derivative (-2*x+u) p:ℝ)-(1+2*(1-Real.tanh (-2*x+u)^2)) =
    2*((derivative (-2*x+u) p:ℝ)-(1-Real.tanh (-2*x+u)^2)) by ring,abs_mul]
  norm_num only [abs_of_pos (by norm_num : (0:ℝ) < 2)]
  exact hh

theorem preconditioner_certificate (u x : ℚ) (p : ℕ) (hu : |u| ≤ 1) (hx : |x| ≤ 1) :
    |1-jacobianApprox u x p*(1/2)| ≤ (1/2:ℚ) := by
  have h := derivative_range (-2*x+u) (preactivation_box u x hu hx) p
  rw [abs_le]; unfold jacobianApprox; constructor <;> linarith

end LLEN.ConcreteDEQBackend

end SubmissionModule24


/- ===== Original source: LLENLean/DyadicDEQ.lean ===== -/
section SubmissionModule25

set_option linter.style.header false
namespace LLEN.DyadicDEQ
open LLEN.ConcreteDEQBackend LLEN.TanhBackend

noncomputable def damped (u x : ℝ) := (x+Real.tanh (-2*x+u))/2

theorem damped_derivative (u x : ℝ) :
    HasDerivAt (damped u) ((1-2*(1-Real.tanh (-2*x+u)^2))/2) x := by
  have h := (LLEN.CertifiedEvaluation.tanh_derivative (-2*x+u)).comp x
    (((hasDerivAt_id x).const_mul (-2)).add_const u)
  convert ((hasDerivAt_id x).add h).div_const 2 using 1 <;> try rfl
  try dsimp only [id]
  ring

theorem damped_lipschitz (u x y : ℝ) :
    |damped u y-damped u x| ≤ (1/2:ℝ)*|y-x| := by
  have h := (convex_univ : Convex ℝ (Set.univ : Set ℝ)).norm_image_sub_le_of_norm_hasDerivWithin_le
    (fun z _ => (damped_derivative u z).hasDerivWithinAt)
    (C := (1/2:ℝ))
    (fun z _ => by
      have hz := abs_le.mp (tanh_range (-2*z+u))
      rw [Real.norm_eq_abs,abs_le]
      constructor <;> nlinarith [sq_nonneg (Real.tanh (-2*z+u))])
    (Set.mem_univ x) (Set.mem_univ y)
  simpa only [Real.norm_eq_abs] using h

def round (x : ℚ) (p : ℕ) : ℚ := (Int.floor (x*(2:ℚ)^p):ℚ)/(2:ℚ)^p

theorem round_error (x : ℚ) (p : ℕ) : |round x p-x| ≤ (1/2:ℚ)^p := by
  have hlo := Int.floor_le (x*(2:ℚ)^p)
  have hhi := Int.lt_floor_add_one (x*(2:ℚ)^p)
  have hp : (0:ℚ) < 2^p := by positivity
  have hid : round x p-x = ((Int.floor (x*(2:ℚ)^p):ℚ)-x*2^p)/2^p := by
    unfold round; field_simp
  rw [hid,abs_div,abs_of_pos hp,abs_of_nonpos (by linarith)]
  rw [one_div_pow]
  apply (div_le_div_iff_of_pos_right hp).mpr
  linarith

theorem round_box (x : ℚ) (p : ℕ) (hx : |x| ≤ 1) : |round x p| ≤ 1 := by
  have hxb := abs_le.mp hx
  have hlo : (-(2:ℤ)^p) ≤ Int.floor (x*(2:ℚ)^p) := by
    apply Int.le_floor.mpr
    push_cast
    nlinarith [show (0:ℚ) < 2^p from by positivity]
  have hhi := Int.floor_le (x*(2:ℚ)^p)
  have hloR : (-(2:ℚ)^p) ≤ (Int.floor (x*(2:ℚ)^p):ℚ) := by exact_mod_cast hlo
  rw [abs_le]; unfold round
  constructor
  · apply (le_div_iff₀ (by positivity)).mpr; nlinarith
  · apply (div_le_iff₀ (by positivity)).mpr
    nlinarith [show (0:ℚ) < 2^p from by positivity]

def step (u x : ℚ) (p : ℕ) := round ((x+value (-2*x+u) p)/2) p
def run (u : ℚ) (p : ℕ) : ℕ → ℚ
  | 0 => 0
  | n+1 => step u (run u p n) p

theorem step_box (u x : ℚ) (p : ℕ) (hu : |u| ≤ 1) (hx : |x| ≤ 1) :
    |step u x p| ≤ 1 := by
  apply round_box
  have hv := abs_le.mp (value_abs (-2*x+u) (preactivation_box u x hu hx) p)
  have hxb := abs_le.mp hx
  rw [abs_le]; constructor <;> linarith

theorem run_box (u : ℚ) (p n : ℕ) (hu : |u| ≤ 1) : |run u p n| ≤ 1 := by
  induction n with
  | zero => norm_num [run]
  | succ n ih => exact step_box u _ p hu ih

theorem step_error (u x : ℚ) (p : ℕ) (hu : |u| ≤ 1) (hx : |x| ≤ 1) :
    |(step u x p:ℝ)-damped u x| ≤ 2*(1/2:ℝ)^p := by
  have hr : |(step u x p:ℝ)-(((x+value (-2*x+u) p)/2:ℚ):ℝ)| ≤ (1/2:ℝ)^p := by
    have hh := round_error ((x+value (-2*x+u) p)/2) p
    unfold step
    have hcast := Rat.cast_le (K := ℝ)
      (p := |round ((x+value (-2*x+u) p)/2) p-((x+value (-2*x+u) p)/2)|)
      (q := ((1/2:ℚ)^p))
    have hreal := hcast.mpr hh
    simpa only [Rat.cast_abs,Rat.cast_sub,Rat.cast_pow,Rat.cast_div,Rat.cast_one,Rat.cast_ofNat] using hreal
  have hv := value_error (-2*x+u) (preactivation_box u x hu hx) p
  have hpow : (1/2:ℝ)^(p+2) ≤ (1/2:ℝ)^p := by
    rw [pow_add]; norm_num
  have he : |(((x+value (-2*x+u) p)/2:ℚ):ℝ)-damped u x| ≤ (1/2:ℝ)^p := by
    simp only [Rat.cast_add,Rat.cast_div,Rat.cast_ofNat,damped]
    rw [show ((x:ℝ)+(value (-2*x+u) p:ℝ))/2-((x:ℝ)+Real.tanh (-2*x+u))/2 =
      ((value (-2*x+u) p:ℝ)-Real.tanh (-2*x+u))/2 by ring,abs_div]
    norm_num only [abs_of_pos (by norm_num : (0:ℝ) < 2)]
    have hv' : |(value (-2*x+u) p:ℝ)-Real.tanh (-2*x+u)| ≤ (1/2:ℝ)^p := by
      simpa only [Rat.cast_add,Rat.cast_mul,Rat.cast_neg,Rat.cast_ofNat] using hv.trans hpow
    nlinarith [abs_nonneg ((value (-2*x+u) p:ℝ)-Real.tanh (-2*x+u))]
  have ht := abs_sub_le (step u x p:ℝ) (((x+value (-2*x+u) p)/2:ℚ):ℝ) (damped u x)
  linarith

theorem run_accuracy (u : ℚ) (p n : ℕ) (hu : |u| ≤ 1)
    (q : ℝ) (hq : residual u q = 0) :
    |(run u p n:ℝ)-q| ≤ (1/2:ℝ)^n+4*(1/2:ℝ)^p := by
  have hfixed : damped u q = q := by
    unfold damped
    unfold LLEN.ConcreteDEQBackend.residual at hq
    linarith
  induction n with
  | zero =>
    have hb := root_in_box u q hq
    simpa only [run,Rat.cast_zero,zero_sub,abs_neg,pow_zero] using
      hb.trans (by nlinarith [show 0 ≤ (1/2:ℝ)^p from by positivity])
  | succ n ih =>
    have hs := step_error u (run u p n) p hu (run_box u p n hu)
    have hl := damped_lipschitz u q (run u p n)
    rw [hfixed] at hl
    have ht := abs_sub_le (step u (run u p n) p:ℝ) (damped u (run u p n)) q
    simp only [run,pow_succ]
    nlinarith

theorem certified_inference (u : ℚ) (b : ℕ) (hu : |u| ≤ 1) :
    ∃! q : ℝ, residual u q = 0 ∧
      |(run u (b+4) (b+2):ℝ)-q| ≤ (1/2:ℝ)^b := by
  obtain ⟨q,hq,hunique⟩ := equilibrium_exists_unique u
  refine ⟨q,⟨hq,?_⟩,fun y hy => hunique y hy.1⟩
  have h := run_accuracy u (b+4) (b+2) hu q hq
  apply h.trans
  rw [pow_add,pow_add]
  norm_num
  nlinarith [show 0 ≤ (1/2:ℝ)^b from by positivity]

end LLEN.DyadicDEQ

end SubmissionModule25


/- ===== Original source: LLENLean/EncodedDEQ.lean ===== -/
section SubmissionModule26

set_option linter.style.header false
namespace LLEN.EncodedDEQ
open LLEN.RationalEncoding LLEN.EncodedTanh LLEN.DyadicDEQ

structure State where
  code : Code
  box : |decode code| ≤ 1

def halfCode : Code := ⟨1,2,2,by decide,by decide,by decide⟩
theorem decode_half : decode halfCode = 1/2 := by norm_num [decode,halfCode]

def preactivationCode (u x : Code) := add (neg (mul (natCode 2) x)) u
theorem decode_preactivation (u x : Code) : decode (preactivationCode u x) = -2*decode x+decode u := by
  simp only [preactivationCode,decode_add,decode_neg,decode_mul,decode_nat,Nat.cast_ofNat]; ring

def rawExpr (u x : Code) (p : ℕ) : Expr :=
  .mul (.add (.atom x) (valueExpr (preactivationCode u x) p)) (.atom halfCode)

theorem decode_raw (u x : Code) (p : ℕ) : decode (eval (rawExpr u x p)) =
    (decode x+LLEN.TanhBackend.value (-2*decode x+decode u) p)/2 := by
  simp only [rawExpr,eval,decode_mul,decode_add,decode_value,decode_half,decode_preactivation]
  ring

def roundedCode (x : ℚ) (p : ℕ) (hx : |x| ≤ 1) : Code where
  num := Int.floor (x*(2:ℚ)^p)
  den := (2:ℤ)^p
  bits := p+1
  den_ne := by positivity
  num_bound := by
    have hb := abs_le.mp (round_box x p hx)
    have hp : (0:ℚ) < 2^p := by positivity
    have hn : |(Int.floor (x*(2:ℚ)^p):ℚ)| ≤ (2:ℚ)^p := by
      rw [abs_le]
      unfold LLEN.DyadicDEQ.round at hb
      exact ⟨by simpa using (le_div_iff₀ hp).mp hb.1,by simpa using (div_le_iff₀ hp).mp hb.2⟩
    have hn' : (Int.floor (x*(2:ℚ)^p)).natAbs ≤ 2^p := by
      rw [← Nat.cast_le (α := ℤ),Int.natCast_natAbs]
      exact_mod_cast hn
    exact hn'.trans (Nat.pow_le_pow_right (by decide : 1 ≤ 2) (by omega))
  den_bound := by
    change (2:ℕ)^p ≤ 2^(p+1)
    exact Nat.pow_le_pow_right (by decide : 1 ≤ 2) (by omega)

theorem decode_rounded (x : ℚ) (p : ℕ) (hx : |x| ≤ 1) :
    decode (roundedCode x p hx) = LLEN.DyadicDEQ.round x p := by
  simp only [decode,roundedCode,LLEN.DyadicDEQ.round,Int.cast_pow,Int.cast_ofNat]

def step (u : State) (x : State) (p : ℕ) : State :=
  let r := decode (eval (rawExpr u.code x.code p))
  have hr : |r| ≤ 1 := by
    dsimp only [r]
    rw [decode_raw]
    have hx := abs_le.mp x.box
    have hv := abs_le.mp (LLEN.TanhBackend.value_abs _
      (LLEN.ConcreteDEQBackend.preactivation_box _ _ u.box x.box) p)
    rw [abs_le]; constructor <;> linarith
  ⟨roundedCode r p hr,by rw [decode_rounded]; exact round_box r p hr⟩

theorem decode_step (u x : State) (p : ℕ) : decode (step u x p).code =
    LLEN.DyadicDEQ.step (decode u.code) (decode x.code) p := by
  simp only [step,decode_rounded,decode_raw,LLEN.DyadicDEQ.step]

def initial : State := ⟨zero,by norm_num [decode,zero]⟩
def run (u : State) (p : ℕ) : ℕ → State
  | 0 => initial
  | n+1 => step u (run u p n) p

theorem decode_run (u : State) (p n : ℕ) : decode (run u p n).code =
    LLEN.DyadicDEQ.run (decode u.code) p n := by
  induction n with
  | zero => simp [run,initial,decode,zero,LLEN.DyadicDEQ.run]
  | succ n ih => simp only [run,decode_step,ih,LLEN.DyadicDEQ.run]

theorem state_size (u : State) (p n : ℕ) : (run u p n).code.bits ≤ p+1 := by
  cases n with
  | zero => simp [run,initial,zero]
  | succ n => simp only [run,step,roundedCode]; omega

theorem encoded_inference (u : State) (b : ℕ) :
    ∃! q : ℝ, LLEN.ConcreteDEQBackend.residual (decode u.code) q = 0 ∧
      |(decode (run u (b+4) (b+2)).code:ℝ)-q| ≤ (1/2:ℝ)^b := by
  rw [decode_run]
  exact certified_inference _ b u.box

/-- Includes evaluator arithmetic and a quadratic long-division envelope for
dyadic rounding. This is the same explicit arithmetic model as `Expr.work`. -/
def stepWork (u x : Code) (p : ℕ) :=
  work (rawExpr u x p)+8*(height (rawExpr u x p)+p+4)^2

theorem raw_height (u x : Code) (p : ℕ) :
    height (rawExpr u x p) ≤ 1000*(p+134)^3*(u.bits+x.bits+12) := by
  have h := value_height (preactivationCode u x) p
  have hc : (preactivationCode u x).bits = u.bits+x.bits+4 := by
    simp only [preactivationCode,add,neg,mul,natCode]; omega
  rw [hc] at h
  simp only [rawExpr,height,halfCode]
  have hp : 1 ≤ (p+134)^3 := Nat.pow_pos (by omega)
  nlinarith

theorem step_work_bound (u x : Code) (p : ℕ) :
    stepWork u x p ≤ 16*(1000*(p+134)^3*(u.bits+x.bits+12)+p+4)^3 := by
  have h := work_bound (rawExpr u x p)
  have hh := raw_height u x p
  unfold stepWork
  let B := 1000*(p+134)^3*(u.bits+x.bits+12)+p+4
  have hb : height (rawExpr u x p)+2 ≤ B := by dsimp [B]; omega
  have hwb : work (rawExpr u x p) ≤ 8*B^3 := by
    calc
      _ ≤ 8*B*B^2 := by apply h.trans; gcongr; omega
      _ = _ := by ring
  have hrb : 8*(height (rawExpr u x p)+p+4)^2 ≤ 8*B^3 := by
    calc
      _ ≤ 8*B^2 := by dsimp [B]; gcongr
      _ ≤ 8*B^3 := by
        have hp : 1 ≤ B := by dsimp [B]; omega
        apply Nat.mul_le_mul_left
        exact Nat.pow_le_pow_right hp (by omega)
  change _ ≤ 16*B^3
  omega

theorem inference_work (u : State) (b : ℕ) :
    (∑ n ∈ Finset.range (b+2), stepWork u.code (run u (b+4) n).code (b+4)) ≤
      (b+2)*16*(1000*(b+138)^3*(u.code.bits+b+17)+b+8)^3 := by
  calc
    _ ≤ ∑ _n ∈ Finset.range (b+2),
        16*(1000*(b+138)^3*(u.code.bits+b+17)+b+8)^3 := by
      apply Finset.sum_le_sum
      intro n _
      have hb := step_work_bound u.code (run u (b+4) n).code (b+4)
      have h := state_size u (b+4) n
      have hs : u.code.bits+(run u (b+4) n).code.bits+12 ≤ u.code.bits+b+17 := by omega
      rw [show b+4+134 = b+138 by omega] at hb
      have heq : 1000*(b+138)^3*(u.code.bits+(run u (b+4) n).code.bits+12)+(b+4)+4 =
        1000*(b+138)^3*(u.code.bits+(run u (b+4) n).code.bits+12)+(b+8) := by omega
      rw [heq] at hb
      apply hb.trans
      simpa only [Nat.add_assoc] using Nat.mul_le_mul_left 16 (Nat.pow_le_pow_left
        (Nat.add_le_add_right (Nat.mul_le_mul_left (1000*(b+138)^3) hs) (b+8)) 3)
    _ = _ := by simp; ring

structure Query where
  input : State
  state : State

theorem step_bits (u x : State) (p : ℕ) : (step u x p).code.bits = p+1 := rfl

def oracleConstant : ℕ := 1000*134^3*12+4


theorem polynomial_envelope (S p : ℕ) :
    1000*(p+134)^3*(S+12)+p+4 ≤ oracleConstant*(S+p+1)^4 := by
  let T := S+p+1
  have hT : 1 ≤ T := by dsimp [T]; omega
  have hp : p+134 ≤ 134*T := by dsimp [T]; omega
  have hS : S+12 ≤ 12*T := by dsimp [T]; omega
  have hl : p+4 ≤ 4*T := by dsimp [T]; omega
  have ht4 : T ≤ T^4 := le_self_pow hT (by decide)
  calc
    _ ≤ 1000*(134*T)^3*(12*T)+4*T := by
      apply Nat.add_le_add (by gcongr) hl
    _ = (1000*134^3*12)*T^4+4*T := by ring
    _ ≤ (1000*134^3*12)*T^4+4*T^4 := Nat.add_le_add_left (Nat.mul_le_mul_left 4 ht4) _
    _ = _ := by unfold oracleConstant; dsimp [T]; ring


theorem query_work (q : Query) (p : ℕ) :
    stepWork q.input.code q.state.code p ≤
      16*oracleConstant^3*(q.input.code.bits+q.state.code.bits+p+1)^12 := by
  have hb := step_work_bound q.input.code q.state.code p
  have hp := polynomial_envelope (q.input.code.bits+q.state.code.bits) p
  calc
    _ ≤ 16*(oracleConstant*(q.input.code.bits+q.state.code.bits+p+1)^4)^3 := by
      apply hb.trans
      apply Nat.mul_le_mul_left
      apply Nat.pow_le_pow_left
      simpa only [Nat.add_assoc] using hp
    _ = _ := by rw [mul_pow,← pow_mul]; ring


theorem query_size (q : Query) (p : ℕ) :
    (step q.input q.state p).code.bits+1 ≤
      16*oracleConstant^3*(q.input.code.bits+q.state.code.bits+p+1)^12 := by
  rw [step_bits]
  have hs : 1 ≤ q.input.code.bits+q.state.code.bits+p+1 := by omega
  have hp : q.input.code.bits+q.state.code.bits+p+1 ≤
      (q.input.code.bits+q.state.code.bits+p+1)^12 := le_self_pow hs (by decide)
  have hc1 : 1 ≤ oracleConstant := by unfold oracleConstant; omega
  have hc3 : 1 ≤ oracleConstant^3 := Nat.pow_pos (by omega)
  have hc : 2 ≤ 16*oracleConstant^3 := by omega
  calc
    _ ≤ 2*(q.input.code.bits+q.state.code.bits+p+1) := by omega
    _ ≤ (16*oracleConstant^3)*(q.input.code.bits+q.state.code.bits+p+1) := Nat.mul_le_mul_right _ hc
    _ ≤ _ := Nat.mul_le_mul_left _ hp


/-- A concrete complete-update oracle: no work or size bound is supplied by
the caller. Its work function uses the stated binary-arithmetic envelope. -/
def oracle : LLEN.ModularTraining.EfficientOracle Query State where
  run q p := step q.input q.state p
  valid _ := True
  inputSize q := q.input.code.bits+q.state.code.bits
  outputSize s := s.code.bits+1
  work q p := stepWork q.input.code q.state.code p
  coefficient := 16*oracleConstant^3
  degree := 12
  work_bound q p _ := query_work q p
  size_bound q p _ := query_size q p

end LLEN.EncodedDEQ

end SubmissionModule26


/- ===== Original source: LLENLean/BudgetedCertification.lean ===== -/
section SubmissionModule27

/-! A clocked certification interface, shared by inference and training.
Each transition includes its certificate checks and bounded computation.
The clock counts abstract transitions, not unimplemented machine bit steps.
Bit cost follows only under the separately stated per-transition bound.
No decision procedure for intrinsic problem hardness is asserted. -/

set_option linter.style.header false

namespace LLEN.BudgetedCertification

inductive Step (State Output : Type*) where
  | next (state : State) (repair : Bool)
  | success (output : Output)
  | inconclusive

structure Report (Output : Type*) where
  answer : Option Output
  ticks : ℕ
  repairs : ℕ
  deriving DecidableEq, Repr

def charge (repair : Bool) : ℕ := if repair then 1 else 0

def run {State Output : Type*} (step : State → Step State Output) :
    ℕ → State → Report Output
  | 0, _ => ⟨none, 0, 0⟩
  | fuel + 1, state =>
    match step state with
    | .success output => ⟨some output, 1, 0⟩
    | .inconclusive => ⟨none, 1, 0⟩
    | .next state' repair =>
      let result := run step fuel state'
      ⟨result.answer, result.ticks + 1, result.repairs + charge repair⟩

theorem run_bounds {State Output : Type*} (step : State → Step State Output)
    (fuel : ℕ) (state : State) :
    (run step fuel state).ticks ≤ fuel ∧
      (run step fuel state).repairs ≤ (run step fuel state).ticks := by
  induction fuel generalizing state with
  | zero => simp [run]
  | succ fuel ih =>
    cases hs : step state with
    | success output => simp [run, hs]
    | inconclusive => simp [run, hs]
    | next state' repair =>
      have hb := ih state'
      have hc : charge repair ≤ 1 := by cases repair <;> simp [charge]
      simp only [run, hs]
      omega

/-- Success is sound under a maintained invariant and sound acceptance.
For inference, Good must include state accuracy AND branch selection.
For training, Good is the required decoded prediction error. -/
theorem run_sound {State Output : Type*} (step : State → Step State Output)
    (Inv : State → Prop) (Good : Output → Prop)
    (preserve : ∀ s s' r, Inv s → step s = .next s' r → Inv s')
    (accept : ∀ s y, Inv s → step s = .success y → Good y)
    (fuel : ℕ) (state : State) (hstate : Inv state) (output : Output)
    (houtput : (run step fuel state).answer = some output) : Good output := by
  induction fuel generalizing state with
  | zero => simp [run] at houtput
  | succ fuel ih =>
    cases hs : step state with
    | inconclusive => simp [run, hs] at houtput
    | success y =>
      have hy : y = output := by simpa [run, hs] using houtput
      subst y
      exact accept state output hstate hs
    | next state' repair =>
      exact ih state' (preserve state state' repair hstate hs)
        (by simpa [run, hs] using houtput)

/-- A finite successful execution trace, including the accepting transition.
Coverage needs a trace for the ACTUAL strategy, not merely an available
certificate which an unspecified search procedure might never find. -/
inductive Finishes {State Output : Type*} (step : State → Step State Output) :
    State → Output → ℕ → ℕ → Prop where
  | done {state output} (h : step state = .success output) :
      Finishes step state output 1 0
  | next {state state' output ticks repairs repair}
      (h : step state = .next state' repair)
      (tail : Finishes step state' output ticks repairs) :
      Finishes step state output (ticks + 1) (repairs + charge repair)

theorem run_complete {State Output : Type*} (step : State → Step State Output)
    {state : State} {output : Output} {ticks repairs : ℕ}
    (trace : Finishes step state output ticks repairs) :
    ∀ fuel, ticks ≤ fuel → run step fuel state = ⟨some output, ticks, repairs⟩ := by
  induction trace with
  | done h =>
    intro fuel hf
    cases fuel with
    | zero => omega
    | succ fuel => simp [run, h]
  | next h tail ih =>
    intro fuel hf
    cases fuel with
    | zero => omega
    | succ fuel => simp [run, h, ih fuel (by omega)]

/-- Every old successful trace with no repair is reproduced unchanged when
the clock includes its work. This is the precise zero-repair inclusion. -/
theorem old_class_zero_repairs {State Output : Type*}
    (step : State → Step State Output) {state : State} {output : Output}
    {ticks fuel : ℕ} (trace : Finishes step state output ticks 0)
    (hbudget : ticks ≤ fuel) :
    (run step fuel state).answer = some output ∧
      (run step fuel state).repairs = 0 := by
  rw [run_complete step trace fuel hbudget]
  exact ⟨rfl, rfl⟩

/-- Bit-work accounting is conditional on a bound for EVERY transition,
including failed certificate searches, arithmetic and rounding. -/
def chargedWork {State Output : Type*} (step : State → Step State Output)
    (cost : State → ℕ) : ℕ → State → ℕ
  | 0, _ => 0
  | fuel + 1, state => cost state +
    match step state with
    | .next state' _ => chargedWork step cost fuel state'
    | _ => 0

theorem transition_work_bound {State Output : Type*}
    (step : State → Step State Output) (cost : State → ℕ) (limit fuel : ℕ)
    (hcost : ∀ state, cost state ≤ limit) (state : State) :
    chargedWork step cost fuel state ≤ fuel * limit := by
  induction fuel generalizing state with
  | zero => simp [chargedWork]
  | succ fuel ih =>
    cases hs : step state with
    | next state' repair =>
      simp only [chargedWork, hs, Nat.succ_mul]
      have h := ih state'
      have hc := hcost state
      omega
    | success output =>
      simp only [chargedWork, hs, Nat.add_zero, Nat.succ_mul]
      exact (hcost state).trans (Nat.le_add_left _ _)
    | inconclusive =>
      simp only [chargedWork, hs, Nat.add_zero, Nat.succ_mul]
      exact (hcost state).trans (Nat.le_add_left _ _)

/-- Sum actual modeled transition costs plus initialization/reporting.
This formalizes accounting; adequacy of cost to machine bit work remains
an implementation contract, as for the existing encoded backends. -/
theorem complete_bit_cost_bound {State Output : Type*}
    (step : State → Step State Output) (cost : State → ℕ)
    (fuel initial C S b d : ℕ)
    (hcost : ∀ state, cost state ≤ C * (S + b + fuel + 1) ^ d)
    (hinitial : initial ≤ C * (S + b + fuel + 1) ^ d) (state : State) :
    initial + chargedWork step cost fuel state ≤
      (fuel + 1) * C * (S + b + fuel + 1) ^ d := by
  have h := transition_work_bound step cost _ fuel hcost state
  calc
    _ ≤ C * (S + b + fuel + 1) ^ d + fuel * (C * (S + b + fuel + 1) ^ d) :=
      Nat.add_le_add hinitial h
    _ = _ := by ring

theorem charged_work_bound {State Output : Type*}
    (step : State → Step State Output) (fuel : ℕ) (state : State)
    (work C S b d : ℕ)
    (hwork : work ≤ ((run step fuel state).ticks + 1) * C * (S + b + fuel + 1) ^ d) :
    work ≤ (fuel + 1) * C * (S + b + fuel + 1) ^ d := by
  apply hwork.trans
  gcongr
  exact (run_bounds step fuel state).1

/-- A budget failure carries no negative semantic conclusion. The zero
budget is inconclusive even when a correct answer is immediately available. -/
theorem zero_budget_inconclusive {State Output : Type*}
    (step : State → Step State Output) (state : State) :
    (run step 0 state).answer = none := rfl

/-- Instantiation for decoded training outputs. This does not remove the
pass certificates: they are what establishes sound acceptance. -/
theorem training_sound {State Code E Y : Type*}
    [NormedAddCommGroup Y] (step : State → Step State Code)
    (Inv : State → Prop) (decode : Code → E) (F : E → Y) (target : Y) (b : ℕ)
    (preserve : ∀ s s' r, Inv s → step s = .next s' r → Inv s')
    (accept : ∀ s y, Inv s → step s = .success y →
      ‖F (decode y) - target‖ ≤ (1 / 2 : ℝ) ^ b)
    (fuel : ℕ) (state : State) (hstate : Inv state) (output : Code)
    (houtput : (run step fuel state).answer = some output) :
    ‖F (decode output) - target‖ ≤ (1 / 2 : ℝ) ^ b :=
  run_sound step Inv _ preserve accept fuel state hstate output houtput

/-- Instantiation for inference: selected-root accuracy, not just residual. -/
theorem inference_sound {State Code E : Type*} [NormedAddCommGroup E]
    (step : State → Step State Code) (Inv : State → Prop)
    (decode : Code → E) (Selected : E → Prop) (b : ℕ)
    (preserve : ∀ s s' r, Inv s → step s = .next s' r → Inv s')
    (accept : ∀ s y, Inv s → step s = .success y →
      ∃ q, Selected q ∧ ‖decode y - q‖ ≤ (1 / 2 : ℝ) ^ b)
    (fuel : ℕ) (state : State) (hstate : Inv state) (output : Code)
    (houtput : (run step fuel state).answer = some output) :
    ∃ q, Selected q ∧ ‖decode output - q‖ ≤ (1 / 2 : ℝ) ^ b :=
  run_sound step Inv _ preserve accept fuel state hstate output houtput

end LLEN.BudgetedCertification

end SubmissionModule27


/- ===== Original source: LLENLean/BlockPrecision.lean ===== -/
section SubmissionModule28

/-! Quantitative error and dyadic precision accounting for a sequential
block solve. The backend's block sensitivity and local solve bounds are
explicit hypotheses; this file does not implement a tanh block solver. -/

set_option linter.style.header false

namespace LLEN.BlockPrecision

/-- Prefix error envelope: block coupling may be large in magnitude. -/
theorem amplification (e : ℕ → ℝ) (δ A : ℝ)
    (hδ : 0 ≤ δ) (hA : 0 ≤ A) (hstart : e 0 ≤ δ)
    (hstep : ∀ i, e (i + 1) ≤ δ + A * e i) :
    ∀ i, e i ≤ δ * (1 + A) ^ i := by
  intro i
  induction i with
  | zero => simpa using hstart
  | succ i ih =>
    have hp : 1 ≤ (1 + A) ^ i := one_le_pow₀ (by linarith)
    calc
      e (i + 1) ≤ δ + A * e i := hstep i
      _ ≤ δ * (1 + A) ^ i + A * (δ * (1 + A) ^ i) := by
        exact add_le_add (by nlinarith) (mul_le_mul_of_nonneg_left ih hA)
      _ = δ * (1 + A) ^ (i + 1) := by rw [pow_succ]; ring

/-- If one amplification factor fits in a bits, m factors consume only
a * m extra bits, even when the factors themselves are exponential. -/
theorem dyadic_precision (A : ℝ) (a b m : ℕ)
    (hA : 0 ≤ A) (hsize : 1 + A ≤ (2 : ℝ) ^ a) :
    (1 / 2 : ℝ) ^ (b + a * m) * (1 + A) ^ m ≤ (1 / 2 : ℝ) ^ b := by
  have hp : (1 + A) ^ m ≤ ((2 : ℝ) ^ a) ^ m := by gcongr
  calc
    _ ≤ (1 / 2 : ℝ) ^ (b + a * m) * ((2 : ℝ) ^ a) ^ m := by gcongr
    _ = (1 / 2 : ℝ) ^ b := by
      rw [pow_add, ← pow_mul]
      have hid : (1 / 2 : ℝ) ^ (a * m) * (2 : ℝ) ^ (a * m) = 1 := by
        rw [← mul_pow]; norm_num
      rw [mul_assoc, hid, mul_one]

theorem block_accuracy (e : ℕ → ℝ) (A : ℝ) (a b m : ℕ)
    (hA : 0 ≤ A) (hsize : 1 + A ≤ (2 : ℝ) ^ a)
    (hstart : e 0 ≤ (1 / 2 : ℝ) ^ (b + a * m))
    (hstep : ∀ i, e (i + 1) ≤ (1 / 2 : ℝ) ^ (b + a * m) + A * e i) :
    e m ≤ (1 / 2 : ℝ) ^ b := by
  exact (amplification e _ A (by positivity) hA hstart hstep m).trans
    (dyadic_precision A a b m hA hsize)

/-- Actual prefix maxima require a max, also when A is smaller than one. -/
theorem prefix_amplification (e : ℕ → ℝ) (δ A : ℝ)
    (hδ : 0 ≤ δ) (hA : 0 ≤ A) (hstart : e 0 ≤ δ)
    (hstep : ∀ i, e (i + 1) ≤ max (e i) (δ + A * e i)) :
    ∀ i, e i ≤ δ * (1 + A) ^ i := by
  intro i
  induction i with
  | zero => simpa using hstart
  | succ i ih =>
    have hp : 1 ≤ (1 + A) ^ i := one_le_pow₀ (by linarith)
    apply (hstep i).trans
    apply max_le
    · apply ih.trans
      rw [pow_succ]
      nlinarith [mul_nonneg hδ (pow_nonneg (by linarith : 0 ≤ 1 + A) i)]
    · calc
        _ ≤ δ * (1 + A) ^ i + A * (δ * (1 + A) ^ i) :=
          add_le_add (by nlinarith) (mul_le_mul_of_nonneg_left ih hA)
        _ = δ * (1 + A) ^ (i + 1) := by rw [pow_succ]; ring

theorem prefix_accuracy (e : ℕ → ℝ) (A : ℝ) (a b m : ℕ)
    (hA : 0 ≤ A) (hsize : 1 + A ≤ (2 : ℝ) ^ a)
    (hstart : e 0 ≤ (1 / 2 : ℝ) ^ (b + a * m))
    (hstep : ∀ i, e (i + 1) ≤ max (e i) ((1 / 2 : ℝ) ^ (b + a * m) + A * e i)) :
    e m ≤ (1 / 2 : ℝ) ^ b := by
  exact (prefix_amplification e _ A (by positivity) hA hstart hstep m).trans
    (dyadic_precision A a b m hA hsize)

/-- Rounded contraction bound, including accumulation of every update error. -/
theorem rounded_contraction (e : ℕ → ℝ) (γ ν : ℝ)
    (hγ : 0 < γ) (hγone : γ ≤ 1) (hν : 0 ≤ ν)
    (hstep : ∀ i, e (i + 1) ≤ (1 - γ) * e i + ν) :
    ∀ i, e i ≤ (1 - γ) ^ i * e 0 + ν / γ := by
  intro i
  induction i with
  | zero => simp only [pow_zero, one_mul]; exact le_add_of_nonneg_right (by positivity)
  | succ i ih =>
    have hh := mul_le_mul_of_nonneg_left ih (by linarith : 0 ≤ 1 - γ)
    have hd : ν / γ*γ = ν := div_mul_cancel₀ _ (ne_of_gt hγ)
    rw [pow_succ]
    nlinarith [hstep i]

/-- Sensitivity is obtained by moving the contractive self-dependence
to the left side. The forcing can include all earlier block errors. -/
theorem block_sensitivity (error forcing γ : ℝ) (hγ : 0 < γ)
    (h : error ≤ (1 - γ) * error + forcing) : error ≤ forcing / γ := by
  apply (le_div_iff₀ hγ).mpr
  nlinarith

end LLEN.BlockPrecision

end SubmissionModule28


/- ===== Original source: LLENLean/SolverHomotopy.lean ===== -/
section SubmissionModule29

/-! A derivative-free continuation for an already certified contractive solver.
The solver may act in weighted or auxiliary coordinates. Its fixed point
must separately decode to the requested equilibrium. Normalization is
chosen so that the solver displacement at zero is at most one.
These results do not claim that all published solvers are contractions,
nor that analytic contraction alone supplies a polynomial bit backend. -/

set_option linter.style.header false

open scoped NNReal

namespace LLEN.SolverHomotopy

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

def homotopy (T : E → E) (s : ℝ) (x : E) : E := s • T x

theorem contraction (T : E → E) (q : ℝ≥0) (hq : q < 1)
    (hT : ∀ x y, ‖T x - T y‖ ≤ (q : ℝ) * ‖x - y‖)
    (s : ℝ) (hs : 0 ≤ s) (hsone : s ≤ 1) :
    ContractingWith q (homotopy T s) := by
  refine ⟨hq, LipschitzWith.of_dist_le_mul ?_⟩
  intro x y
  rw [dist_eq_norm, dist_eq_norm]
  calc
    ‖homotopy T s x - homotopy T s y‖ = s * ‖T x - T y‖ := by
      simp only [homotopy, ← smul_sub, norm_smul, Real.norm_eq_abs, abs_of_nonneg hs]
    _ ≤ s * ((q : ℝ) * ‖x - y‖) := mul_le_mul_of_nonneg_left (hT x y) hs
    _ ≤ (q : ℝ) * ‖x - y‖ := by
      exact mul_le_of_le_one_left (by positivity) hsone

theorem root_exists_unique [CompleteSpace E] (T : E → E) (q : ℝ≥0)
    (hq : q < 1) (hT : ∀ x y, ‖T x - T y‖ ≤ (q : ℝ) * ‖x - y‖)
    (s : ℝ) (hs : 0 ≤ s) (hsone : s ≤ 1) :
    ∃! x, x = homotopy T s x := by
  have hf := contraction T q hq hT s hs hsone
  refine ⟨hf.fixedPoint (homotopy T s), hf.fixedPoint_isFixedPt.eq.symm, ?_⟩
  intro y hy
  exact hf.fixedPoint_unique hy.symm

theorem endpoints (T : E → E) (x : E) :
    homotopy T 0 x = 0 ∧ homotopy T 1 x = T x := by
  simp [homotopy]

theorem root_bound (T : E → E) (q : ℝ≥0) (hq : q < 1)
    (hT : ∀ x y, ‖T x - T y‖ ≤ (q : ℝ) * ‖x - y‖)
    (hzero : ‖T 0‖ ≤ 1) (s : ℝ) (hs : 0 ≤ s) (hsone : s ≤ 1)
    (x : E) (hx : x = homotopy T s x) : ‖x‖ ≤ 1 / (1 - (q : ℝ)) := by
  have hqreal : (q : ℝ) < 1 := hq
  have himage : ‖T x‖ ≤ (q : ℝ) * ‖x‖ + 1 := by
    calc
      ‖T x‖ ≤ ‖T x - T 0‖ + ‖T 0‖ := norm_le_norm_sub_add _ _
      _ ≤ (q : ℝ) * ‖x‖ + 1 := by simpa using add_le_add (hT x 0) hzero
  have hxnorm : ‖x‖ ≤ ‖T x‖ := by
    calc
      ‖x‖ = s * ‖T x‖ := by
        conv_lhs => rw [hx]
        simp only [homotopy, norm_smul, Real.norm_eq_abs, abs_of_nonneg hs]
      _ ≤ ‖T x‖ := mul_le_of_le_one_left (norm_nonneg _) hsone
  apply (le_div_iff₀ (by linarith : 0 < 1 - (q : ℝ))).mpr
  nlinarith

theorem root_image_bound (T : E → E) (q : ℝ≥0) (hq : q < 1)
    (hT : ∀ x y, ‖T x - T y‖ ≤ (q : ℝ) * ‖x - y‖)
    (hzero : ‖T 0‖ ≤ 1) (s : ℝ) (hs : 0 ≤ s) (hsone : s ≤ 1)
    (x : E) (hx : x = homotopy T s x) : ‖T x‖ ≤ 1 / (1 - (q : ℝ)) := by
  have hb := root_bound T q hq hT hzero s hs hsone x hx
  have hqreal : (q : ℝ) < 1 := hq
  calc
    ‖T x‖ ≤ ‖T x - T 0‖ + ‖T 0‖ := norm_le_norm_sub_add _ _
    _ ≤ (q : ℝ) * ‖x‖ + 1 := by simpa using add_le_add (hT x 0) hzero
    _ ≤ (q : ℝ) * (1 / (1 - (q : ℝ))) + 1 := by gcongr
    _ = 1 / (1 - (q : ℝ)) := by
      have hg : 1 - (q : ℝ) ≠ 0 := ne_of_gt (by linarith)
      field_simp
      ring

/-- Uniform path motion without derivatives or inverse-Jacobian bounds. -/
theorem root_motion (T : E → E) (q : ℝ≥0) (hq : q < 1)
    (hT : ∀ x y, ‖T x - T y‖ ≤ (q : ℝ) * ‖x - y‖)
    (hzero : ‖T 0‖ ≤ 1) (s t : ℝ)
    (hs : 0 ≤ s) (hsone : s ≤ 1) (ht : 0 ≤ t) (htone : t ≤ 1)
    (x y : E) (hx : x = homotopy T s x) (hy : y = homotopy T t y) :
    ‖x - y‖ ≤ |s - t| / (1 - (q : ℝ)) ^ 2 := by
  have hqreal : (q : ℝ) < 1 := hq
  have hg : 0 < 1 - (q : ℝ) := by linarith
  have himage := root_image_bound T q hq hT hzero t ht htone y hy
  have hid : x - y = s • (T x - T y) + (s - t) • T y := by
    conv_lhs => rw [hx, hy]
    simp only [homotopy, smul_sub, sub_smul]
    abel
  have hineq : ‖x - y‖ ≤ (q : ℝ) * ‖x - y‖ + |s - t| / (1 - (q : ℝ)) := by
    calc
      ‖x - y‖ ≤ ‖s • (T x - T y)‖ + ‖(s - t) • T y‖ := by
        conv_lhs => rw [hid]
        exact norm_add_le _ _
      _ = s * ‖T x - T y‖ + |s - t| * ‖T y‖ := by
        simp [norm_smul, Real.norm_eq_abs, abs_of_nonneg hs]
      _ ≤ s * ((q : ℝ) * ‖x - y‖) + |s - t| * (1 / (1 - (q : ℝ))) := by
        exact add_le_add (mul_le_mul_of_nonneg_left (hT x y) hs)
          (mul_le_mul_of_nonneg_left himage (abs_nonneg _))
      _ ≤ (q : ℝ) * ‖x - y‖ + |s - t| / (1 - (q : ℝ)) := by
        simpa [div_eq_mul_inv] using add_le_add_right
          (mul_le_of_le_one_left (by positivity : 0 ≤ (q : ℝ) * ‖x - y‖) hsone)
          (|s - t| * (1 / (1 - (q : ℝ))))
  have hmul : ‖x - y‖ * (1 - (q : ℝ)) ≤ |s - t| / (1 - (q : ℝ)) := by
    nlinarith
  have hmul2 := (le_div_iff₀ hg).mp hmul
  apply (le_div_iff₀ (sq_pos_of_pos hg)).mpr
  nlinarith [hmul2]

/-- Batched rounded contractions satisfy the SAME quarter-corrector contract
used by CertifiedTracker. This is the bridge to the existing finite tracker,
rather than merely admitting an external algorithm as an opaque backend. -/
theorem corrector_quarter (T update : E → E) (q : ℝ≥0) (hq : q < 1)
    (hT : ∀ x y, ‖T x - T y‖ ≤ (q : ℝ) * ‖x - y‖)
    (root : E) (hroot : T root = root) (ν δ : ℝ) (hν : 0 ≤ ν)
    (hround : ∀ y, ‖update y - T y‖ ≤ ν) (k : ℕ)
    (hdecay : (q : ℝ) ^ k ≤ 1 / 4)
    (hbudget : ν / (1 - (q : ℝ)) ≤ δ) (start : E) :
    ‖LLEN.CertifiedTracker.correct update start k - root‖ ≤
      ‖start - root‖ / 4 + δ := by
  let e : ℕ → ℝ := fun i => ‖LLEN.CertifiedTracker.correct update start i - root‖
  have hqreal : (q : ℝ) < 1 := hq
  have hstep : ∀ i, e (i + 1) ≤ (1 - (1 - (q : ℝ))) * e i + ν := by
    intro i
    let y := LLEN.CertifiedTracker.correct update start i
    change ‖update y - root‖ ≤ (1 - (1 - (q : ℝ))) * ‖y - root‖ + ν
    calc
      ‖update y - root‖ ≤ ‖update y - T y‖ + ‖T y - root‖ :=
        norm_sub_le_norm_sub_add_norm_sub _ _ _
      _ ≤ ν + (q : ℝ) * ‖y - root‖ := by
        exact add_le_add (hround y) (by simpa [hroot] using hT y root)
      _ = _ := by ring
  have hb := LLEN.BlockPrecision.rounded_contraction e (1 - (q : ℝ)) ν
    (by linarith) (sub_le_self 1 (NNReal.coe_nonneg q)) hν hstep k
  simp only [sub_sub_cancel] at hb
  calc
    _ ≤ (q : ℝ) ^ k * ‖start - root‖ + ν / (1 - (q : ℝ)) := by
      simpa [e, LLEN.CertifiedTracker.correct] using hb
    _ ≤ (1 / 4 : ℝ) * ‖start - root‖ + δ :=
      add_le_add (mul_le_mul_of_nonneg_right hdecay (norm_nonneg _)) hbudget
    _ = _ := by ring

end LLEN.SolverHomotopy

end SubmissionModule29


/- ===== Original source: LLENLean/FoldContinuation.lean ===== -/
section SubmissionModule30

/-! Algebraic and quantitative core for continuation with a phase constraint.
These lemmas do not formalize chart construction, differential geometry,
or the finite-precision implementation of pseudo-arclength continuation. -/

set_option linter.style.header false

namespace LLEN.FoldContinuation

variable {E F : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup F] [NormedSpace ℝ F]

def solve (R : F →ₗ[ℝ] E) (t : E) (b : F) (a : ℝ) : E := R b + a • t

theorem bordered_right_inverse (A : E →ₗ[ℝ] F) (phase : E →ₗ[ℝ] ℝ)
    (R : F →ₗ[ℝ] E) (t : E)
    (hAR : ∀ b, A (R b) = b) (hAt : A t = 0)
    (hphaseR : ∀ b, phase (R b) = 0) (hphaset : phase t = 1)
    (b : F) (a : ℝ) :
    A (solve R t b a) = b ∧ phase (solve R t b a) = a := by
  simp [solve, map_add, map_smul, hAR, hAt, hphaseR, hphaset]

theorem bordered_left_inverse (A : E →ₗ[ℝ] F) (phase : E →ₗ[ℝ] ℝ)
    (R : F →ₗ[ℝ] E) (t : E)
    (hdecomp : ∀ x, R (A x) + phase x • t = x) (x : E) :
    solve R t (A x) (phase x) = x := hdecomp x

theorem bordered_solve_bound (R : F →ₗ[ℝ] E) (t : E) (K : ℝ)
    (hR : ∀ b, ‖R b‖ ≤ K * ‖b‖) (ht : ‖t‖ ≤ 1) (b : F) (a : ℝ) :
    ‖solve R t b a‖ ≤ K * ‖b‖ + |a| := by
  calc
    ‖solve R t b a‖ ≤ ‖R b‖ + ‖a • t‖ := norm_add_le _ _
    _ = ‖R b‖ + |a| * ‖t‖ := by rw [norm_smul, Real.norm_eq_abs]
    _ ≤ K * ‖b‖ + |a| * 1 :=
      add_le_add (hR b) (mul_le_mul_of_nonneg_left ht (abs_nonneg a))
    _ = _ := by ring

theorem perturbed_margin (B C : E → F) (σ η : ℝ)
    (hB : ∀ x, σ * ‖x‖ ≤ ‖B x‖)
    (hclose : ∀ x, ‖B x - C x‖ ≤ η * ‖x‖) (x : E) :
    (σ - η) * ‖x‖ ≤ ‖C x‖ := by
  have htri := norm_sub_le_norm_sub_add_norm_sub (B x) (C x) 0
  simp only [sub_zero] at htri
  have := hB x
  have := hclose x
  nlinarith

theorem chart_count (N : ℕ) (L h : ℝ) (hh : 0 < h)
    (hprogress : ((N : ℝ) - 1) * h ≤ L) :
    (N : ℝ) ≤ L / h + 1 := by
  have : (N : ℝ) - 1 ≤ L / h := (le_div_iff₀ hh).2 hprogress
  linarith

/-- The first row is the derivative jet of x - tanh (2*x+u) on its zero set.
The identification with the analytic derivative is proved in the manuscript. -/
def scalarBorder (x : ℝ) (v : ℝ × ℝ) : ℝ × ℝ :=
  ((2 * x ^ 2 - 1) * v.1 - (1 - x ^ 2) * v.2, v.1)

noncomputable def scalarSolve (x : ℝ) (w : ℝ × ℝ) : ℝ × ℝ :=
  (w.2, ((2 * x ^ 2 - 1) * w.2 - w.1) / (1 - x ^ 2))

theorem scalar_right_inverse (x : ℝ) (hx : 1 - x ^ 2 ≠ 0) (w : ℝ × ℝ) :
    scalarBorder x (scalarSolve x w) = w := by
  apply Prod.ext
  · dsimp [scalarBorder, scalarSolve]
    field_simp
    <;> ring
  · rfl

theorem scalar_left_inverse (x : ℝ) (hx : 1 - x ^ 2 ≠ 0) (v : ℝ × ℝ) :
    scalarSolve x (scalarBorder x v) = v := by
  apply Prod.ext
  · rfl
  · dsimp [scalarBorder, scalarSolve]
    apply (div_eq_iff hx).2
    ring

theorem scalar_uniform_margin (x : ℝ) (hx : |x| ≤ 4 / 5) :
    9 / 25 ≤ 1 - x ^ 2 := by
  have hb := (abs_le.mp hx)
  nlinarith [sq_nonneg (x - 4 / 5), sq_nonneg (x + 4 / 5)]

theorem simple_fold_jet (x : ℝ) (hx : x ^ 2 = 1 / 2) :
    2 * x ^ 2 - 1 = 0 ∧ -(1 - x ^ 2) = -(1 / 2) ∧
      8 * x * (1 - x ^ 2) ≠ 0 := by
  constructor
  · nlinarith
  constructor
  · nlinarith
  · rw [hx]
    intro h
    have : x = 0 := by linarith
    subst x
    norm_num at hx

theorem fold_border_inverse (x : ℝ) (hx : x ^ 2 = 1 / 2) (w : ℝ × ℝ) :
    scalarSolve x w = (w.2, -2 * w.1) := by
  apply Prod.ext
  · rfl
  · dsimp [scalarSolve]
    rw [hx]
    ring

end LLEN.FoldContinuation

end SubmissionModule30


/- ===== Original source: LLENLean/FoldTracker.lean ===== -/
section SubmissionModule31

/-! A finite, fuel-bounded tracker for a supplied sequence of phase charts.
The executable code uses only Code, Bool and Nat. Analytic roots and branch
certificates occur solely in its correctness theorems. Validation and each
rounded correction have explicit cost functions; their bit bounds are contracts.
This module does not implement a universal chart/certificate generator. -/

set_option linter.style.header false

namespace LLEN.FoldTracker

structure Chart (Code : Type*) where
  validate : Code → Bool
  update : Code → Code
  iterations : ℕ
  repair : Bool
  validateCost : Code → ℕ
  updateCost : Code → ℕ

structure Report (Code : Type*) where
  answer : Option Code
  ticks : ℕ
  repairs : ℕ
  work : ℕ
  deriving Repr, DecidableEq

def corrections {Code : Type*} (c : Chart Code) (x : Code) : ℕ → Code × ℕ
  | 0 => (x, 0)
  | k + 1 =>
    let previous := corrections c x k
    (c.update previous.1, previous.2 + c.updateCost previous.1)

def repairCharge (b : Bool) : ℕ := if b then 1 else 0

/-- Validation and success reporting each consume one tick. A chart is started
only if its complete correction block fits the remaining fuel. Costs of failed
validation are charged too. The terminal reporting primitive costs one unit. -/
def run {Code : Type*} : List (Chart Code) → ℕ → Code → Report Code
  | _, 0, _ => ⟨none, 0, 0, 0⟩
  | [], _ + 1, x => ⟨some x, 1, 0, 1⟩
  | c :: cs, fuel + 1, x =>
    if c.validate x then
      if c.iterations ≤ fuel then
        let corrected := corrections c x c.iterations
        let tail := run cs (fuel - c.iterations) corrected.1
        ⟨tail.answer, 1 + c.iterations + tail.ticks,
          repairCharge c.repair + tail.repairs,
          c.validateCost x + corrected.2 + tail.work⟩
      else ⟨none, 1, 0, c.validateCost x⟩
    else ⟨none, 1, 0, c.validateCost x⟩

theorem corrections_state {Code : Type*} (c : Chart Code) (x : Code) (k : ℕ) :
    (corrections c x k).1 = LLEN.CertifiedTracker.correct c.update x k := by
  induction k with
  | zero => rfl
  | succ k ih => simp [corrections, LLEN.CertifiedTracker.correct, ih]

theorem corrections_cost {Code : Type*} (c : Chart Code) (x : Code) (k C : ℕ)
    (hcost : ∀ y, c.updateCost y ≤ C) : (corrections c x k).2 ≤ k * C := by
  induction k with
  | zero => simp [corrections]
  | succ k ih =>
    simp only [corrections]
    have := hcost (corrections c x k).1
    nlinarith

theorem run_bounds {Code : Type*} (cs : List (Chart Code)) (fuel : ℕ) (x : Code) :
    (run cs fuel x).ticks ≤ fuel ∧ (run cs fuel x).repairs ≤ (run cs fuel x).ticks := by
  induction cs generalizing fuel x with
  | nil => cases fuel <;> simp [run]
  | cons c cs ih =>
    cases fuel with
    | zero => simp [run]
    | succ fuel =>
      by_cases hv : c.validate x = true
      · by_cases hf : c.iterations ≤ fuel
        · have ht := ih (fuel - c.iterations) (corrections c x c.iterations).1
          have hr : repairCharge c.repair ≤ 1 := by
            cases c.repair <;> simp [repairCharge]
          simp only [run, hv, hf, ↓reduceIte]
          omega
        · simp [run, hv, hf]
      · simp [run, hv]

theorem run_work {Code : Type*} (cs : List (Chart Code)) (fuel : ℕ) (x : Code)
    (C : ℕ) (hC : 1 ≤ C)
    (hc : ∀ c ∈ cs, (∀ y, c.validateCost y ≤ C) ∧ (∀ y, c.updateCost y ≤ C)) :
    (run cs fuel x).work ≤ (run cs fuel x).ticks * C := by
  induction cs generalizing fuel x with
  | nil => cases fuel <;> simp [run, hC]
  | cons c cs ih =>
    have hh := hc c (by simp)
    have htail : ∀ d ∈ cs, (∀ y, d.validateCost y ≤ C) ∧
        (∀ y, d.updateCost y ≤ C) := by
      intro d hd
      exact hc d (by simp [hd])
    cases fuel with
    | zero => simp [run]
    | succ fuel =>
      by_cases hv : c.validate x = true
      · by_cases hf : c.iterations ≤ fuel
        · have ht := ih (fuel - c.iterations) (corrections c x c.iterations).1 htail
          have hu := corrections_cost c x c.iterations C hh.2
          have hvCost := hh.1 x
          simp only [run, hv, hf, ↓reduceIte]
          nlinarith
        · simpa [run, hv, hf] using hh.1 x
      · simpa [run, hv] using hh.1 x

theorem run_work_budget {Code : Type*} (cs : List (Chart Code)) (fuel : ℕ) (x : Code)
    (C : ℕ) (hC : 1 ≤ C)
    (hc : ∀ c ∈ cs, (∀ y, c.validateCost y ≤ C) ∧ (∀ y, c.updateCost y ≤ C)) :
    (run cs fuel x).work ≤ fuel * C :=
  (run_work cs fuel x C hC hc).trans (Nat.mul_le_mul_right C (run_bounds cs fuel x).1)

/-- A successful trace records validation of the actual corrected states. -/
inductive Completes {Code : Type*} : List (Chart Code) → Code → Code → ℕ → ℕ → Prop
  | done (x : Code) : Completes [] x x 1 0
  | next {c cs x output ticks repairs}
      (valid : c.validate x = true)
      (tail : Completes cs (corrections c x c.iterations).1 output ticks repairs) :
      Completes (c :: cs) x output (1 + c.iterations + ticks)
        (repairCharge c.repair + repairs)

theorem complete {Code : Type*} {cs : List (Chart Code)} {x output : Code}
    {ticks repairs : ℕ} (trace : Completes cs x output ticks repairs)
    (fuel : ℕ) (hf : ticks ≤ fuel) :
    (run cs fuel x).answer = some output ∧
    (run cs fuel x).ticks = ticks ∧ (run cs fuel x).repairs = repairs := by
  induction trace generalizing fuel with
  | done x =>
    cases fuel with
    | zero => omega
    | succ fuel => simp [run]
  | @next c cs x output ticks repairs hv tail ih =>
    cases fuel with
    | zero => omega
    | succ fuel =>
      have hc : c.iterations ≤ fuel := by omega
      have ht := ih (fuel - c.iterations) (by omega)
      simpa [run, hv, hc, ht.1, ht.2.1, ht.2.2] using ht.1

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

/-- No real-valued update simulation is needed: the bound applies directly to
the decoded, finite encoded corrections. -/
theorem correction_bounds {Code : Type*} (c : Chart Code) (decode : Code → E)
    (q : E) (r δ : ℝ) (hr : 0 ≤ r) (hδ : 0 ≤ δ) (hbudget : δ ≤ r / 8)
    (hstep : ∀ y, ‖decode y - q‖ ≤ r →
      ‖decode (c.update y) - q‖ ≤ ‖decode y - q‖ / 4 + δ)
    (x : Code) (hx : ‖decode x - q‖ ≤ r) (k : ℕ) :
    ‖decode (corrections c x k).1 - q‖ ≤ r ∧
    ‖decode (corrections c x k).1 - q‖ ≤ (1/2 : ℝ)^k * r + 2*δ := by
  induction k with
  | zero => simp only [corrections]; exact ⟨hx, by simpa using (by linarith :
      ‖decode x - q‖ ≤ r + 2*δ)⟩
  | succ k ih =>
    have hs := hstep (corrections c x k).1 ih.1
    have hn : 0 ≤ (1/2 : ℝ)^k * r := mul_nonneg (pow_nonneg (by norm_num) _) hr
    simp only [corrections, pow_succ]
    constructor <;> nlinarith [ih.1, ih.2]

theorem correction_half {Code : Type*} (c : Chart Code) (decode : Code → E)
    (q : E) (r δ : ℝ) (hr : 0 ≤ r) (hδ : 0 ≤ δ) (hbudget : δ ≤ r / 8)
    (hstep : ∀ y, ‖decode y - q‖ ≤ r →
      ‖decode (c.update y) - q‖ ≤ ‖decode y - q‖ / 4 + δ)
    (x : Code) (hx : ‖decode x - q‖ ≤ r) (hk : 1 ≤ c.iterations) :
    ‖decode (corrections c x c.iterations).1 - q‖ ≤ r/2 := by
  obtain ⟨k, he⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : c.iterations ≠ 0)
  rw [he]
  have hb := (correction_bounds c decode q r δ hr hδ hbudget hstep x hx k).1
  have hs := hstep _ hb
  simp only [corrections]
  linarith

/-- Semantic validation contract for a supplied chart sequence. Overlap is
quantitative; branch identity and terminal-face membership are in Selected.
The certificate is a proof object, not part of the executable chart data. -/
inductive CertifiedPlan {Code : Type*} (decode : Code → E)
    (Selected : E → Prop) (r δ ε : ℝ) : List (Chart Code) → E → Prop
  | terminal {q} (selected : Selected q) (small : r/2 ≤ ε) :
      CertifiedPlan decode Selected r δ ε [] q
  | last {c q next}
      (move : ‖q - next‖ ≤ r/2)
      (checked : ∀ x, ‖decode x - q‖ ≤ r/2 → c.validate x = true →
        ∀ y, ‖decode y - next‖ ≤ r →
          ‖decode (c.update y) - next‖ ≤ ‖decode y - next‖/4 + δ)
      (accuracy : (1/2 : ℝ)^c.iterations * r + 2*δ ≤ ε)
      (selected : Selected next) :
      CertifiedPlan decode Selected r δ ε [c] q
  | chart {c cs q next}
      (move : ‖q - next‖ ≤ r/2) (positive : 1 ≤ c.iterations)
      (checked : ∀ x, ‖decode x - q‖ ≤ r/2 → c.validate x = true →
        ∀ y, ‖decode y - next‖ ≤ r →
          ‖decode (c.update y) - next‖ ≤ ‖decode y - next‖/4 + δ)
      (tail : CertifiedPlan decode Selected r δ ε cs next) :
      CertifiedPlan decode Selected r δ ε (c :: cs) q

theorem sound {Code : Type*} (decode : Code → E) (Selected : E → Prop)
    (r δ ε : ℝ) (hr : 0 ≤ r) (hδ : 0 ≤ δ) (hbudget : δ ≤ r/8)
    {cs : List (Chart Code)} {q : E}
    (plan : CertifiedPlan decode Selected r δ ε cs q)
    (fuel : ℕ) (x output : Code) (hx : ‖decode x - q‖ ≤ r/2)
    (hout : (run cs fuel x).answer = some output) :
    ∃ endpoint, Selected endpoint ∧ ‖decode output - endpoint‖ ≤ ε := by
  induction plan generalizing fuel x with
  | @terminal q hselected hsmall =>
    cases fuel with
    | zero => simp [run] at hout
    | succ fuel =>
      have he : x = output := by simpa [run] using hout
      subst output
      exact ⟨q, hselected, hx.trans hsmall⟩
  | @last c q next hmove checked accuracy selected =>
    cases fuel with
    | zero => simp [run] at hout
    | succ fuel =>
      by_cases hv : c.validate x = true
      · by_cases hf : c.iterations ≤ fuel
        · have hwarm : ‖decode x - next‖ ≤ r :=
            (norm_sub_le_norm_sub_add_norm_sub _ _ _).trans (by linarith)
          have hs := (correction_bounds c decode next r δ hr hδ hbudget
            (checked x hx hv) x hwarm c.iterations).2
          have hout' : (run [] (fuel - c.iterations)
              (corrections c x c.iterations).1).answer = some output := by
            simpa [run, hv, hf] using hout
          cases he : fuel - c.iterations with
          | zero => simp [he, run] at hout'
          | succ k =>
            have houtEq : (corrections c x c.iterations).1 = output := by
              simpa [he, run] using hout'
            exact ⟨next, selected, houtEq ▸ hs.trans accuracy⟩
        · simp [run, hv, hf] at hout
      · simp [run, hv] at hout
  | @chart c cs q next hmove hm checked tail ih =>
    cases fuel with
    | zero => simp [run] at hout
    | succ fuel =>
      by_cases hv : c.validate x = true
      · by_cases hf : c.iterations ≤ fuel
        · have hwarm : ‖decode x - next‖ ≤ r :=
            (norm_sub_le_norm_sub_add_norm_sub _ _ _).trans (by linarith)
          have hs := correction_half c decode next r δ hr hδ hbudget
            (checked x hx hv) x hwarm hm
          apply ih (fuel - c.iterations) (corrections c x c.iterations).1 hs
          simpa [run, hv, hf] using hout
        · simp [run, hv, hf] at hout
      · simp [run, hv] at hout

theorem terminal_precision {Code : Type*} (decode : Code → E) (Selected : E → Prop)
    (c : Chart Code) (q next : E) (r δ : ℝ) (b ell : ℕ)
    (hm : c.iterations = b + ell + 2)
    (hrsize : r ≤ (2 : ℝ)^ell) (hbits : δ ≤ (1/2 : ℝ)^(b+2))
    (hmove : ‖q - next‖ ≤ r/2)
    (checked : ∀ x, ‖decode x - q‖ ≤ r/2 → c.validate x = true →
      ∀ y, ‖decode y - next‖ ≤ r →
        ‖decode (c.update y) - next‖ ≤ ‖decode y - next‖/4 + δ)
    (selected : Selected next) :
    CertifiedPlan decode Selected r δ ((1/2 : ℝ)^b) [c] q := by
  apply CertifiedPlan.last hmove checked _ selected
  rw [hm]
  exact LLEN.CertifiedTracker.precision_schedule r δ b ell hrsize hbits

variable {Y : Type*} [NormedAddCommGroup Y] [NormedSpace ℝ Y]

/-- The nonlinear equation and phase equation share a square bordered solve,
but their codomain need not be definitionally the state space. -/
def augmented (H : E → Y) (phase : E →L[ℝ] ℝ) (center : E) (a : ℝ) (z : E) :
    Y × ℝ := (H z, phase (z - center) - a)

theorem augmented_root (H : E → Y) (phase : E →L[ℝ] ℝ) (center q : E) (a : ℝ)
    (hH : H q = 0) (hp : phase (q - center) = a) :
    augmented H phase center a q = 0 := by simp [augmented, hH, hp]

theorem bordered_newton_error (F : E → Y) (J : E →L[ℝ] Y) (R : Y →L[ℝ] E)
    (x q step round : E) (K H η ζ : ℝ)
    (hroot : F q = 0) (hinv : ∀ v, R (J v) = v) (hR : ‖R‖ ≤ K)
    (htaylor : ‖F q - F x - J (q - x)‖ ≤ H * ‖x - q‖ ^ 2)
    (hsolve : ‖J step + F x‖ ≤ η) (hround : ‖round‖ ≤ ζ) :
    ‖x + step + round - q‖ ≤ K * H * ‖x - q‖ ^ 2 + K * η + ζ := by
  have hk : 0 ≤ K := (norm_nonneg _).trans hR
  have he : x + step - q =
      R (F q - F x - J (q - x)) + R (J step + F x) := by
    rw [← map_add, hroot]
    have hs : 0 - F x - J (q-x) + (J step + F x) = J (x+step-q) := by
      simp only [map_add, map_sub]
      abel
    rw [hs, hinv]
  calc
    _ ≤ ‖x + step - q‖ + ‖round‖ := by
      convert norm_add_le (x + step - q) round using 1 <;> abel
    _ ≤ ‖R (F q - F x - J (q - x))‖ + ‖R (J step + F x)‖ + ζ := by
      rw [he]
      exact add_le_add (norm_add_le _ _) hround
    _ ≤ K * (H * ‖x - q‖ ^ 2) + K * η + ζ := by
      exact add_le_add (add_le_add
        ((R.le_opNorm _).trans (mul_le_mul hR htaylor (norm_nonneg _) hk))
        ((R.le_opNorm _).trans (mul_le_mul hR hsolve (norm_nonneg _) hk))) le_rfl
    _ = _ := by ring

/-- Instantiates the numerical hypothesis of CertifiedPlan from an actual
encoded rounded update and a certified bordered solve. -/
theorem encoded_newton_quarter {Code : Type*} (decode : Code → E)
    (update : Code → Code) (code : Code)
    (F : E → Y) (J : E →L[ℝ] Y) (R : Y →L[ℝ] E)
    (q step round : E) (K H η ζ r δ : ℝ)
    (hupdate : decode (update code) = decode code + step + round)
    (hroot : F q = 0) (hinv : ∀ v, R (J v) = v) (hR : ‖R‖ ≤ K)
    (htaylor : ‖F q - F (decode code) - J (q - decode code)‖ ≤
      H * ‖decode code - q‖ ^ 2)
    (hsolve : ‖J step + F (decode code)‖ ≤ η) (hround : ‖round‖ ≤ ζ)
    (hKH : 0 ≤ K * H) (hsmall : K * H * r ≤ 1/4)
    (hx : ‖decode code - q‖ ≤ r) (hbudget : K * η + ζ ≤ δ) :
    ‖decode (update code) - q‖ ≤ ‖decode code - q‖/4 + δ := by
  rw [hupdate]
  have he := bordered_newton_error F J R (decode code) q step round K H η ζ
    hroot hinv hR htaylor hsolve hround
  have ha : K * H * ‖decode code - q‖ ≤ 1/4 :=
    (mul_le_mul_of_nonneg_left hx hKH).trans hsmall
  nlinarith [mul_le_mul_of_nonneg_right ha (norm_nonneg (decode code - q))]

def requiredFuel {Code : Type*} : List (Chart Code) → ℕ
  | [] => 1
  | c :: cs => 1 + c.iterations + requiredFuel cs

def repairs {Code : Type*} : List (Chart Code) → ℕ
  | [] => 0
  | c :: cs => repairCharge c.repair + repairs cs

/-- Successful validation on the actual numerical trace, not merely existence
of some chart certificate that the executable checker never accepts. -/
def AllValid {Code : Type*} : List (Chart Code) → Code → Prop
  | [], _ => True
  | c :: cs, x => c.validate x = true ∧ AllValid cs (corrections c x c.iterations).1

theorem available_trace {Code : Type*} (cs : List (Chart Code)) (x : Code)
    (hv : AllValid cs x) :
    ∃ output, Completes cs x output (requiredFuel cs) (repairs cs) := by
  induction cs generalizing x with
  | nil => exact ⟨x, Completes.done x⟩
  | cons c cs ih =>
    obtain ⟨output, ht⟩ := ih (corrections c x c.iterations).1 hv.2
    exact ⟨output, Completes.next hv.1 ht⟩

theorem succeeds {Code : Type*} (cs : List (Chart Code)) (x : Code)
    (hv : AllValid cs x) (fuel : ℕ) (hf : requiredFuel cs ≤ fuel) :
    ∃ output, (run cs fuel x).answer = some output ∧
      (run cs fuel x).ticks = requiredFuel cs ∧ (run cs fuel x).repairs = repairs cs := by
  obtain ⟨output, trace⟩ := available_trace cs x hv
  exact ⟨output, complete trace fuel hf⟩

theorem requiredFuel_bound {Code : Type*} (cs : List (Chart Code)) (m : ℕ)
    (hm : ∀ c ∈ cs, c.iterations ≤ m) : requiredFuel cs ≤ cs.length * (m+1) + 1 := by
  induction cs with
  | nil => simp [requiredFuel]
  | cons c cs ih =>
    have hhead := hm c (by simp)
    have htail := ih (by intro d hd; exact hm d (by simp [hd]))
    simp only [requiredFuel, List.length_cons]
    nlinarith

theorem zero_repairs {Code : Type*} (cs : List (Chart Code))
    (h : ∀ c ∈ cs, c.repair = false) : repairs cs = 0 := by
  induction cs with
  | nil => rfl
  | cons c cs ih =>
    have hh := h c (by simp)
    have ht := ih (by intro d hd; exact h d (by simp [hd]))
    simp [repairs, repairCharge, hh, ht]

/-- Combined finite-program guarantee. Polynomial bit complexity follows when
the number of charts, iteration bound, and truthful primitive work bound C
are polynomial in encoded input size and requested precision. -/
theorem certified_run {Code : Type*} (decode : Code → E) (Selected : E → Prop)
    (r δ ε : ℝ) (hr : 0 ≤ r) (hδ : 0 ≤ δ) (hbudget : δ ≤ r/8)
    (cs : List (Chart Code)) (q : E)
    (plan : CertifiedPlan decode Selected r δ ε cs q)
    (x : Code) (hx : ‖decode x - q‖ ≤ r/2) (hv : AllValid cs x)
    (m C : ℕ) (hm : ∀ c ∈ cs, c.iterations ≤ m) (hC : 1 ≤ C)
    (hc : ∀ c ∈ cs, (∀ y, c.validateCost y ≤ C) ∧ (∀ y, c.updateCost y ≤ C)) :
    ∃ output endpoint,
      (run cs (cs.length * (m+1) + 1) x).answer = some output ∧
      Selected endpoint ∧ ‖decode output - endpoint‖ ≤ ε ∧
      (run cs (cs.length * (m+1) + 1) x).work ≤ (cs.length * (m+1) + 1) * C ∧
      (run cs (cs.length * (m+1) + 1) x).repairs = repairs cs := by
  obtain ⟨output, hout, hticks, hrepairs⟩ := succeeds cs x hv
    (cs.length * (m+1) + 1) (requiredFuel_bound cs m hm)
  obtain ⟨endpoint, hselected, herror⟩ := sound decode Selected r δ ε hr hδ hbudget
    plan (cs.length * (m+1) + 1) x output hx hout
  exact ⟨output, endpoint, hout, hselected, herror,
    run_work_budget cs _ x C hC hc, hrepairs⟩

end LLEN.FoldTracker

end SubmissionModule31


/- ===== Original source: LLENLean/TanhBoxValidator.lean ===== -/
section SubmissionModule32

/-! Local rational-box validation for x = tanh (2*x+u), with phase x=a.
The checker computes rational tanh enclosures and certifies a root in an
inner interval and a contractive correction on the outer interval.
No root or derivative oracle is an input to the executable checker. -/

set_option linter.style.header false
set_option maxRecDepth 4096

namespace LLEN.TanhBoxValidator

open LLEN.TanhBackend Set

structure Box where
  phase : ℚ
  center : ℚ
  radius : ℚ
  precision : ℕ
  deriving Repr

def error (p : ℕ) : ℚ := (1/2)^(p+2)
def gain (B : Box) : ℚ := 1 / (1 - B.phase^2)
def residualBound (B : Box) : ℚ :=
  |value (2*B.phase+B.center) B.precision - B.phase| + error B.precision
def spread (B : Box) : ℚ := residualBound B + B.radius
def rootRadius (B : Box) : ℚ := (4/3) * gain B * residualBound B

def accepts (B : Box) : Bool := decide (
  0 < B.radius ∧ |B.phase| ≤ 4/5 ∧ |2*B.phase+B.center| + B.radius ≤ 4 ∧
  value (2*B.phase+B.center-B.radius/4) B.precision + error B.precision ≤ B.phase ∧
  B.phase ≤ value (2*B.phase+B.center+B.radius/4) B.precision - error B.precision ∧
  2 * gain B * spread B ≤ 1/4)

def update (B : Box) (p : ℕ) (u : ℚ) : ℚ :=
  u - gain B * (value (2*B.phase+u) p - B.phase)

/-- Fixed-denominator rounding prevents fraction sizes from accumulating
through repeated Taylor evaluations. Both evaluation and rounding are charged. -/
def roundedUpdate (B : Box) (p : ℕ) (u : ℚ) : ℚ :=
  LLEN.DyadicDEQ.round (update B p u) (p+2)

def errorBudget (B : Box) (p : ℕ) : ℚ := (gain B + 1) * error p

noncomputable def exactUpdate (B : Box) (u : ℝ) : ℝ :=
  u - (gain B : ℝ) * (Real.tanh (2*(B.phase : ℝ)+u) - B.phase)

theorem error_cast (p : ℕ) : (error p : ℝ) = (1/2 : ℝ)^(p+2) := by
  simp [error]

theorem facts (B : Box) (h : accepts B = true) :
    0 < B.radius ∧ |B.phase| ≤ 4/5 ∧ |2*B.phase+B.center| + B.radius ≤ 4 ∧
    value (2*B.phase+B.center-B.radius/4) B.precision + error B.precision ≤ B.phase ∧
    B.phase ≤ value (2*B.phase+B.center+B.radius/4) B.precision - error B.precision ∧
    2 * gain B * spread B ≤ 1/4 := by simpa [accepts] using h

theorem gain_properties (B : Box) (h : accepts B = true) :
    0 < (gain B : ℝ) ∧ (gain B : ℝ) * (1-(B.phase : ℝ)^2) = 1 := by
  have ha' : ((|B.phase| : ℚ) : ℝ) ≤ ((4/5 : ℚ) : ℝ) := by
    exact_mod_cast (facts B h).2.1
  have ha : |(B.phase : ℝ)| ≤ 4/5 := by simpa using ha'
  have hab := abs_le.mp ha
  have hd : 0 < 1 - (B.phase : ℝ)^2 := by nlinarith
  simp only [gain, Rat.cast_div, Rat.cast_one, Rat.cast_sub, Rat.cast_pow]
  exact ⟨by positivity, div_mul_cancel₀ 1 (ne_of_gt hd)⟩

theorem preactivation_bound (B : Box) (h : accepts B = true) (u : ℝ)
    (hu : |u - (B.center : ℝ)| ≤ B.radius) :
    |2*(B.phase : ℝ)+u| ≤ 4 := by
  have hc : |2*(B.phase : ℝ)+(B.center : ℝ)| + (B.radius : ℝ) ≤ 4 := by
    exact_mod_cast (facts B h).2.2.1
  calc
    _ = |(2*(B.phase : ℝ)+(B.center : ℝ)) + (u-(B.center : ℝ))| := by congr 1; ring
    _ ≤ |2*(B.phase : ℝ)+(B.center : ℝ)| + |u-(B.center : ℝ)| := abs_add_le _ _
    _ ≤ 4 := by linarith

theorem tanh_lipschitz (x y : ℝ) : |Real.tanh x - Real.tanh y| ≤ |x-y| := by
  have hd : ∀ z ∈ (Set.univ : Set ℝ),
      HasDerivWithinAt Real.tanh (1-Real.tanh z^2) Set.univ z := by
    intro z hz
    exact (LLEN.CertifiedEvaluation.tanh_derivative z).hasDerivWithinAt
  have hb : ∀ z ∈ (Set.univ : Set ℝ), ‖1-Real.tanh z^2‖ ≤ (1 : ℝ) := by
    intro z hz
    have ht := abs_le.mp (LLEN.ConcreteDEQBackend.tanh_range z)
    rw [Real.norm_eq_abs, abs_le]
    constructor <;> nlinarith [sq_nonneg (Real.tanh z)]
  have hs := (convex_univ : Convex ℝ (Set.univ : Set ℝ)).norm_image_sub_le_of_norm_hasDerivWithin_le
    hd hb (Set.mem_univ y) (Set.mem_univ x)
  simpa [Real.norm_eq_abs] using hs

theorem center_residual (B : Box) (h : accepts B = true) :
    |Real.tanh (2*(B.phase : ℝ)+(B.center : ℝ)) - B.phase| ≤ (residualBound B : ℝ) := by
  have hr : 0 < (B.radius : ℝ) := by exact_mod_cast (facts B h).1
  have hz : |2*B.phase+B.center| ≤ 4 := by linarith [(facts B h).2.2.1, (facts B h).1]
  have hv := value_error (2*B.phase+B.center) hz B.precision
  have hb := abs_sub_le (Real.tanh (2*(B.phase : ℝ)+(B.center : ℝ)))
    (value (2*B.phase+B.center) B.precision : ℝ) (B.phase : ℝ)
  simp only [Rat.cast_add, Rat.cast_mul, Rat.cast_ofNat] at hv
  rw [abs_sub_comm (value _ _ : ℝ)] at hv
  simp only [residualBound, Rat.cast_add, Rat.cast_abs, Rat.cast_sub, error_cast]
  linarith

theorem activation_spread (B : Box) (h : accepts B = true) (u : ℝ)
    (hu : |u-(B.center : ℝ)| ≤ B.radius) :
    |Real.tanh (2*(B.phase : ℝ)+u) - B.phase| ≤ (spread B : ℝ) := by
  have hl := tanh_lipschitz (2*(B.phase : ℝ)+u) (2*(B.phase : ℝ)+(B.center : ℝ))
  have he : 2*(B.phase : ℝ)+u-(2*(B.phase : ℝ)+(B.center : ℝ)) = u-B.center := by ring
  rw [he] at hl
  have ht := abs_sub_le (Real.tanh (2*(B.phase : ℝ)+u))
    (Real.tanh (2*(B.phase : ℝ)+(B.center : ℝ))) (B.phase : ℝ)
  have hc := center_residual B h
  simp only [spread, Rat.cast_add]
  linarith

theorem derivative_defect (B : Box) (h : accepts B = true) (u : ℝ)
    (hu : |u-(B.center : ℝ)| ≤ B.radius) :
    |1-(gain B : ℝ)*(1-Real.tanh (2*(B.phase : ℝ)+u)^2)| ≤ 1/4 := by
  have hg := gain_properties B h
  have ha : |(B.phase : ℝ)| ≤ 1 := by
    have ha' : ((|B.phase| : ℚ) : ℝ) ≤ ((4/5 : ℚ) : ℝ) := by
      exact_mod_cast (facts B h).2.1
    have : |(B.phase : ℝ)| ≤ 4/5 := by simpa using ha'
    linarith
  have hs := activation_spread B h u hu
  have he := LLEN.CertifiedEvaluation.activation_derivative_error
    (Real.tanh (2*(B.phase : ℝ)+u)) (B.phase : ℝ) (spread B : ℝ)
    (LLEN.ConcreteDEQBackend.tanh_range _) ha (by rwa [abs_sub_comm])
  have hi : 1-(gain B : ℝ)*(1-Real.tanh (2*(B.phase : ℝ)+u)^2) =
      (gain B : ℝ)*((1-(B.phase : ℝ)^2)-(1-Real.tanh (2*(B.phase : ℝ)+u)^2)) := by
    nlinarith [hg.2]
  rw [hi, abs_mul, abs_of_pos hg.1]
  have hb' : ((2*gain B*spread B : ℚ) : ℝ) ≤ ((1/4 : ℚ) : ℝ) := by
    exact_mod_cast (facts B h).2.2.2.2.2
  have hb : 2*(gain B : ℝ)*(spread B : ℝ) ≤ 1/4 := by simpa using hb'
  nlinarith [mul_le_mul_of_nonneg_left he hg.1.le]

theorem input_derivative_lower (B : Box) (h : accepts B = true) (u : ℝ)
    (hu : |u-(B.center : ℝ)| ≤ B.radius) :
    27/100 ≤ 1-Real.tanh (2*(B.phase : ℝ)+u)^2 := by
  have hg := gain_properties B h
  have hd := (abs_le.mp (derivative_defect B h u hu)).2
  have ha' : ((|B.phase| : ℚ) : ℝ) ≤ ((4/5 : ℚ) : ℝ) := by
    exact_mod_cast (facts B h).2.1
  have ha : |(B.phase : ℝ)| ≤ 4/5 := by simpa using ha'
  have hm := LLEN.FoldContinuation.scalar_uniform_margin (B.phase : ℝ) ha
  have hb : 3/4 ≤ (gain B : ℝ)*(1-Real.tanh (2*(B.phase : ℝ)+u)^2) := by linarith
  have hp := mul_le_mul_of_nonneg_right hb (show 0 ≤ 1-(B.phase : ℝ)^2 by linarith)
  have hi : (gain B : ℝ)*(1-Real.tanh (2*(B.phase : ℝ)+u)^2)*(1-(B.phase : ℝ)^2) =
      1-Real.tanh (2*(B.phase : ℝ)+u)^2 := by
    calc
      _ = ((gain B : ℝ)*(1-(B.phase : ℝ)^2))*(1-Real.tanh (2*(B.phase : ℝ)+u)^2) := by ring
      _ = _ := by rw [hg.2, one_mul]
  rw [hi] at hp
  linarith

theorem exactUpdate_derivative (B : Box) (u : ℝ) :
    HasDerivAt (exactUpdate B) (1-(gain B : ℝ)*(1-Real.tanh (2*(B.phase : ℝ)+u)^2)) u := by
  have ht := (LLEN.CertifiedEvaluation.tanh_derivative (2*(B.phase : ℝ)+u)).comp u
    ((hasDerivAt_id u).const_add (2*(B.phase : ℝ)))
  convert! (hasDerivAt_id u).sub ((ht.sub_const (B.phase : ℝ)).const_mul (gain B : ℝ))
    using 1 <;> try rfl
  all_goals ring

theorem exactUpdate_contracts (B : Box) (h : accepts B = true) (u v : ℝ)
    (hu : |u-(B.center : ℝ)| ≤ B.radius) (hv : |v-(B.center : ℝ)| ≤ B.radius) :
    |exactUpdate B u - exactUpdate B v| ≤ (1/4)*|u-v| := by
  let S := Set.Icc ((B.center : ℝ)-B.radius) ((B.center : ℝ)+B.radius)
  have hm (z : ℝ) : z ∈ S ↔ |z-(B.center : ℝ)| ≤ B.radius := by
    simp only [S, Set.mem_Icc, abs_le]
    constructor <;> intro hz <;> constructor <;> linarith [hz.1, hz.2]
  have hd := fun z (_ : z ∈ S) => (exactUpdate_derivative B z).hasDerivWithinAt (s := S)
  have hb : ∀ z ∈ S, ‖1-(gain B : ℝ)*(1-Real.tanh (2*(B.phase : ℝ)+z)^2)‖ ≤ (1/4 : ℝ) := by
    intro z hz
    rw [Real.norm_eq_abs]
    exact derivative_defect B h z ((hm z).mp hz)
  have ht := (convex_Icc _ _).norm_image_sub_le_of_norm_hasDerivWithin_le hd hb
    ((hm v).mpr hv) ((hm u).mpr hu)
  simpa [Real.norm_eq_abs] using ht

theorem root_exists (B : Box) (h : accepts B = true) :
    ∃ q : ℝ, |q-(B.center : ℝ)| ≤ (B.radius : ℝ)/4 ∧
      Real.tanh (2*(B.phase : ℝ)+q) = B.phase := by
  rcases facts B h with ⟨hr, ha, hc, hl, hu, hd⟩
  have hca := abs_le.mp (show |2*B.phase+B.center| ≤ 4-B.radius by linarith)
  have hzl : |2*B.phase+B.center-B.radius/4| ≤ 4 := by
    rw [abs_le]; constructor <;> linarith [hca.1, hca.2]
  have hzu : |2*B.phase+B.center+B.radius/4| ≤ 4 := by
    rw [abs_le]; constructor <;> linarith [hca.1, hca.2]
  have el := value_error _ hzl B.precision
  have eu := value_error _ hzu B.precision
  have hlR : (value (2*B.phase+B.center-B.radius/4) B.precision : ℝ) +
      (error B.precision : ℝ) ≤ B.phase := by exact_mod_cast hl
  have huR : (B.phase : ℝ) ≤ (value (2*B.phase+B.center+B.radius/4) B.precision : ℝ) -
      (error B.precision : ℝ) := by exact_mod_cast hu
  rw [error_cast] at hlR huR
  simp only [Rat.cast_sub, Rat.cast_add, Rat.cast_mul, Rat.cast_div, Rat.cast_ofNat] at el eu
  have hleft : Real.tanh (2*(B.phase : ℝ)+((B.center : ℝ)-B.radius/4)) ≤ B.phase := by
    have he := abs_le.mp el
    rw [show 2*(B.phase : ℝ)+((B.center : ℝ)-B.radius/4) =
      2*(B.phase : ℝ)+(B.center : ℝ)-B.radius/4 by ring]
    linarith [he.1]
  have hright : (B.phase : ℝ) ≤ Real.tanh (2*(B.phase : ℝ)+((B.center : ℝ)+B.radius/4)) := by
    have he := abs_le.mp eu
    rw [show 2*(B.phase : ℝ)+((B.center : ℝ)+B.radius/4) =
      2*(B.phase : ℝ)+(B.center : ℝ)+B.radius/4 by ring]
    linarith [he.2]
  have hrR : 0 < (B.radius : ℝ) := by exact_mod_cast hr
  have ht : Continuous Real.tanh := continuous_iff_continuousAt.mpr
    (fun x => (LLEN.CertifiedEvaluation.tanh_derivative x).continuousAt)
  have hcont : Continuous (fun u : ℝ => Real.tanh (2*(B.phase : ℝ)+u)) :=
    ht.comp (continuous_const.add continuous_id)
  obtain ⟨q, hq, he⟩ := intermediate_value_Icc
    (show (B.center : ℝ)-B.radius/4 ≤ (B.center : ℝ)+B.radius/4 by linarith)
    hcont.continuousOn (show (B.phase : ℝ) ∈ Set.Icc _ _ from ⟨hleft, hright⟩)
  refine ⟨q, ?_, he⟩
  rw [abs_le]
  constructor <;> linarith [hq.1, hq.2]

theorem root_unique (B : Box) (h : accepts B = true) (q v : ℝ)
    (hq : |q-(B.center : ℝ)| ≤ B.radius) (hv : |v-(B.center : ℝ)| ≤ B.radius)
    (hqroot : Real.tanh (2*(B.phase : ℝ)+q) = B.phase)
    (hvroot : Real.tanh (2*(B.phase : ℝ)+v) = B.phase) : v = q := by
  have hc := exactUpdate_contracts B h v q hv hq
  simp only [exactUpdate, hqroot, hvroot, sub_self, mul_zero, sub_zero] at hc
  have he : |v-q| = 0 := by linarith [abs_nonneg (v-q)]
  exact sub_eq_zero.mp (abs_eq_zero.mp he)

theorem accepts_sound (B : Box) (h : accepts B = true) :
    ∃ q : ℝ, |q-(B.center : ℝ)| ≤ (B.radius : ℝ)/4 ∧
      Real.tanh (2*(B.phase : ℝ)+q) = B.phase ∧
      ∀ v : ℝ, |v-(B.center : ℝ)| ≤ B.radius →
        Real.tanh (2*(B.phase : ℝ)+v) = B.phase → v = q := by
  obtain ⟨q, hq, he⟩ := root_exists B h
  have hr : 0 < (B.radius : ℝ) := by exact_mod_cast (facts B h).1
  exact ⟨q, hq, he, fun v hv hve => root_unique B h q v (by linarith) hv he hve⟩

/-- A sharper, computable enclosure useful for checking overlaps between charts. -/
theorem root_residual_enclosure (B : Box) (h : accepts B = true) (q : ℝ)
    (hq : |q-(B.center : ℝ)| ≤ B.radius)
    (hroot : Real.tanh (2*(B.phase : ℝ)+q) = B.phase) :
    |q-(B.center : ℝ)| ≤ (rootRadius B : ℝ) := by
  have hr : 0 < (B.radius : ℝ) := by exact_mod_cast (facts B h).1
  have hc := exactUpdate_contracts B h q B.center hq (by simpa using hr.le)
  have hfix : exactUpdate B q = q := by simp [exactUpdate, hroot]
  rw [hfix] at hc
  have hg := (gain_properties B h).1
  have he : |exactUpdate B B.center-(B.center : ℝ)| ≤
      (gain B : ℝ)*(residualBound B : ℝ) := by
    have hi : exactUpdate B B.center-(B.center : ℝ) =
        -(gain B : ℝ)*(Real.tanh (2*(B.phase : ℝ)+(B.center : ℝ)) - B.phase) := by
      unfold exactUpdate
      ring
    rw [hi, abs_mul, abs_neg, abs_of_pos hg]
    exact mul_le_mul_of_nonneg_left (center_residual B h) hg.le
  have ht := abs_sub_le q (exactUpdate B B.center) (B.center : ℝ)
  simp only [rootRadius, Rat.cast_mul, Rat.cast_div, Rat.cast_ofNat]
  linarith

theorem root_overlap_bound (B C : Box) (hB : accepts B = true) (hC : accepts C = true)
    (q v : ℝ) (hq : |q-(B.center : ℝ)| ≤ B.radius)
    (hv : |v-(C.center : ℝ)| ≤ C.radius)
    (hqroot : Real.tanh (2*(B.phase : ℝ)+q) = B.phase)
    (hvroot : Real.tanh (2*(C.phase : ℝ)+v) = C.phase) :
    |q-v| ≤ ((rootRadius B + |B.center-C.center| + rootRadius C : ℚ) : ℝ) := by
  have hb := root_residual_enclosure B hB q hq hqroot
  have hc := root_residual_enclosure C hC v hv hvroot
  have ht := abs_sub_le q (B.center : ℝ) v
  have hs := abs_sub_le (B.center : ℝ) (C.center : ℝ) v
  rw [abs_sub_comm (C.center : ℝ) v] at hs
  simp only [Rat.cast_add, Rat.cast_abs, Rat.cast_sub]
  linarith

theorem update_error (B : Box) (h : accepts B = true) (p : ℕ) (u : ℚ)
    (hu : |(u : ℝ)-(B.center : ℝ)| ≤ B.radius) :
    |(update B p u : ℝ)-exactUpdate B u| ≤ (gain B : ℝ)*(error p : ℝ) := by
  have hp : |2*B.phase+u| ≤ 4 := by exact_mod_cast preactivation_bound B h u hu
  have he := value_error _ hp p
  have hg := (gain_properties B h).1
  have hi : (update B p u : ℝ)-exactUpdate B u =
      -(gain B : ℝ)*((value (2*B.phase+u) p : ℝ)-Real.tanh (2*(B.phase : ℝ)+u)) := by
    simp only [update, exactUpdate, Rat.cast_sub, Rat.cast_mul]
    ring
  rw [hi, abs_mul, abs_neg, abs_of_pos hg, error_cast]
  apply mul_le_mul_of_nonneg_left _ hg.le
  simpa only [Rat.cast_add, Rat.cast_mul, Rat.cast_ofNat] using he

theorem corrector_contract (B : Box) (h : accepts B = true) (p : ℕ) (q : ℝ)
    (hq : |q-(B.center : ℝ)| ≤ (B.radius : ℝ)/4)
    (hroot : Real.tanh (2*(B.phase : ℝ)+q) = B.phase) (u : ℚ)
    (hu : |(u : ℝ)-q| ≤ (B.radius : ℝ)/2) :
    |(update B p u : ℝ)-q| ≤ |(u : ℝ)-q|/4 + (gain B : ℝ)*(error p : ℝ) := by
  have hr : 0 < (B.radius : ℝ) := by exact_mod_cast (facts B h).1
  have hub : |(u : ℝ)-(B.center : ℝ)| ≤ B.radius :=
    (abs_sub_le (u : ℝ) q (B.center : ℝ)).trans (by linarith)
  have hc := exactUpdate_contracts B h u q hub (by linarith)
  have he := update_error B h p u hub
  have hfix : exactUpdate B q = q := by simp [exactUpdate, hroot]
  rw [hfix] at hc
  have ht := abs_sub_le (update B p u : ℝ) (exactUpdate B u) q
  linarith

theorem rounded_contract (B : Box) (h : accepts B = true) (p : ℕ) (q : ℝ)
    (hq : |q-(B.center : ℝ)| ≤ (B.radius : ℝ)/4)
    (hroot : Real.tanh (2*(B.phase : ℝ)+q) = B.phase) (u : ℚ)
    (hu : |(u : ℝ)-q| ≤ (B.radius : ℝ)/2) :
    |(roundedUpdate B p u : ℝ)-q| ≤ |(u : ℝ)-q|/4 + (errorBudget B p : ℝ) := by
  have hc := corrector_contract B h p q hq hroot u hu
  have hrQ : |roundedUpdate B p u - update B p u| ≤ error p :=
    LLEN.DyadicDEQ.round_error (update B p u) (p+2)
  have hrR : |(roundedUpdate B p u : ℝ)-(update B p u : ℝ)| ≤ (error p : ℝ) := by
    exact_mod_cast hrQ
  have ht := abs_sub_le (roundedUpdate B p u : ℝ) (update B p u : ℝ) q
  simp only [errorBudget, Rat.cast_mul, Rat.cast_add, Rat.cast_one]
  nlinarith

/-- Test work units count tanh evaluations, not machine-level bit operations.
The tracker bit-cost theorem requires a separately justified cost model. -/
def chart (B : Box) (p iterations : ℕ) : LLEN.FoldTracker.Chart ℚ where
  validate u := accepts B && decide (|u-B.center| ≤ B.radius/4)
  update := roundedUpdate B p
  iterations := iterations
  repair := true
  validateCost _ := 3
  updateCost _ := 1

theorem center_accepted (B : Box) (h : accepts B = true) (p m : ℕ) :
    (chart B p m).validate B.center = true := by
  have hr := (facts B h).1
  simp [chart, h, show (0 : ℚ) ≤ B.radius/4 by positivity]

/-- Terminal refinement of one fixed-phase chart. This does not certify a
crossing of a separately prescribed original input u=u*. -/
theorem terminal_plan (B : Box) (h : accepts B = true) (p b ell : ℕ)
    (hsize : (B.radius : ℝ)/2 ≤ (2 : ℝ)^ell)
    (hbits : (errorBudget B p : ℝ) ≤ (1/2 : ℝ)^(b+2)) :
    ∃ q : ℝ, |q-(B.center : ℝ)| ≤ (B.radius : ℝ)/4 ∧
      LLEN.FoldTracker.CertifiedPlan (fun c : ℚ => (c : ℝ))
        (fun v => |v-(B.center : ℝ)| ≤ (B.radius : ℝ)/4 ∧
          Real.tanh (2*(B.phase : ℝ)+v) = B.phase)
        ((B.radius : ℝ)/2) (errorBudget B p : ℝ) ((1/2 : ℝ)^b)
        [chart B p (b+ell+2)] q := by
  obtain ⟨q, hq, he⟩ := root_exists B h
  have hr : 0 < (B.radius : ℝ) := by exact_mod_cast (facts B h).1
  refine ⟨q, hq, ?_⟩
  apply LLEN.FoldTracker.terminal_precision (next := q) (b := b) (ell := ell)
  · rfl
  · exact hsize
  · exact hbits
  · simp only [sub_self, norm_zero]
    positivity
  · intro x hx hv y hy
    simpa only [chart, Real.norm_eq_abs] using rounded_contract B h p q hq he y hy
  · exact ⟨hq, he⟩

theorem local_solver (B : Box) (h : accepts B = true) (p b ell : ℕ)
    (hsize : (B.radius : ℝ)/2 ≤ (2 : ℝ)^ell)
    (hbits : (errorBudget B p : ℝ) ≤ (1/2 : ℝ)^(b+2))
    (hround : (errorBudget B p : ℝ) ≤ (B.radius : ℝ)/16) :
    ∃ output : ℚ, ∃ q : ℝ,
      (LLEN.FoldTracker.run [chart B p (b+ell+2)] (b+ell+4) B.center).answer = some output ∧
      |q-(B.center : ℝ)| ≤ (B.radius : ℝ)/4 ∧
      Real.tanh (2*(B.phase : ℝ)+q) = B.phase ∧ |(output : ℝ)-q| ≤ (1/2 : ℝ)^b := by
  obtain ⟨q, hq, plan⟩ := terminal_plan B h p b ell hsize hbits
  have hr : 0 < (B.radius : ℝ) := by exact_mod_cast (facts B h).1
  have hg := (gain_properties B h).1
  have he : 0 ≤ (error p : ℝ) := by rw [error_cast]; positivity
  have hbudget : 0 ≤ (errorBudget B p : ℝ) := by
    simp only [errorBudget, Rat.cast_mul, Rat.cast_add, Rat.cast_one]
    positivity
  obtain ⟨output, hout, hticks, hrepairs⟩ := LLEN.FoldTracker.succeeds
    [chart B p (b+ell+2)] B.center
    (show LLEN.FoldTracker.AllValid [chart B p (b+ell+2)] B.center from
      ⟨center_accepted B h p _, trivial⟩) (b+ell+4)
    (by simp [LLEN.FoldTracker.requiredFuel, chart]; omega)
  have hx : ‖(B.center : ℝ)-q‖ ≤ ((B.radius : ℝ)/2)/2 := by
    rw [Real.norm_eq_abs, abs_sub_comm]
    linarith
  obtain ⟨endpoint, hroot, herror⟩ := LLEN.FoldTracker.sound
    (fun c : ℚ => (c : ℝ)) _ ((B.radius : ℝ)/2) (errorBudget B p : ℝ)
    ((1/2 : ℝ)^b) (by positivity) hbudget (by linarith)
    plan (b+ell+4) B.center output hx hout
  exact ⟨output, endpoint, hout, hroot.1, hroot.2,
    by simpa only [Real.norm_eq_abs] using herror⟩

def ready (B : Box) (p b : ℕ) : Bool := accepts B && decide (
  B.radius/2 ≤ 1 ∧ errorBudget B p ≤ (1/2 : ℚ)^(b+2) ∧ errorBudget B p ≤ B.radius/16)

/-- Fully rational local solver: geometric and precision checks are performed
before entering the verified tracker. None means this certificate was not accepted. -/
def solve (B : Box) (p b : ℕ) : Option ℚ :=
  if ready B p b then
    (LLEN.FoldTracker.run [chart B p (b+2)] (b+4) B.center).answer
  else none

theorem solve_certified (B : Box) (p b : ℕ) (h : ready B p b = true) :
    ∃ output : ℚ, ∃ q : ℝ, solve B p b = some output ∧
      |q-(B.center : ℝ)| ≤ (B.radius : ℝ)/4 ∧
      Real.tanh (2*(B.phase : ℝ)+q) = B.phase ∧ |(output : ℝ)-q| ≤ (1/2 : ℝ)^b := by
  have hh : accepts B = true ∧ B.radius/2 ≤ 1 ∧
      errorBudget B p ≤ (1/2 : ℚ)^(b+2) ∧ errorBudget B p ≤ B.radius/16 := by
    simpa only [ready, Bool.and_eq_true, decide_eq_true_eq] using h
  have hs' : ((B.radius/2 : ℚ) : ℝ) ≤ ((1 : ℚ) : ℝ) := by exact_mod_cast hh.2.1
  have hb' : (errorBudget B p : ℝ) ≤ (((1/2 : ℚ)^(b+2)) : ℝ) := by
    exact_mod_cast hh.2.2.1
  have hr' : (errorBudget B p : ℝ) ≤ ((B.radius/16 : ℚ) : ℝ) := by
    exact_mod_cast hh.2.2.2
  obtain ⟨output, q, hout, hq, hroot, herr⟩ := local_solver B hh.1 p b 0
    (by simpa using hs') (by simpa using hb') (by simpa using hr')
  exact ⟨output, q, by simpa [solve, h] using hout, hq, hroot, herr⟩

theorem solve_sound (B : Box) (p b : ℕ) (output : ℚ)
    (houtput : solve B p b = some output) :
    ∃ q : ℝ, |q-(B.center : ℝ)| ≤ (B.radius : ℝ)/4 ∧
      Real.tanh (2*(B.phase : ℝ)+q) = B.phase ∧ |(output : ℝ)-q| ≤ (1/2 : ℝ)^b := by
  by_cases h : ready B p b = true
  · obtain ⟨other, q, hout, hq, hroot, herr⟩ := solve_certified B p b h
    have he : other = output := Option.some.inj (hout.symm.trans houtput)
    subst other
    exact ⟨q, hq, hroot, herr⟩
  · simp [solve, h] at houtput

theorem outer_magnitude (B : Box) (h : accepts B = true) (u : ℝ)
    (hu : |u-(B.center : ℝ)| ≤ B.radius) : |u| ≤ 6 := by
  have hp := preactivation_bound B h u hu
  have ha' : ((|B.phase| : ℚ) : ℝ) ≤ ((4/5 : ℚ) : ℝ) := by
    exact_mod_cast (facts B h).2.1
  have ha : |(B.phase : ℝ)| ≤ 4/5 := by simpa using ha'
  have ht := abs_sub_le (2*(B.phase : ℝ)+u) (0 : ℝ) (2*(B.phase : ℝ))
  have hi : 2*(B.phase : ℝ)+u-2*(B.phase : ℝ) = u := by ring
  rw [hi, sub_zero, zero_sub, abs_neg, abs_mul] at ht
  norm_num at ht
  linarith

theorem stored_state_bound (B : Box) (h : accepts B = true) (p : ℕ) (q : ℝ)
    (hq : |q-(B.center : ℝ)| ≤ (B.radius : ℝ)/4)
    (hroot : Real.tanh (2*(B.phase : ℝ)+q) = B.phase) (u : ℚ)
    (hu : |(u : ℝ)-q| ≤ (B.radius : ℝ)/2)
    (hround : (errorBudget B p : ℝ) ≤ (B.radius : ℝ)/16) :
    |roundedUpdate B p u| ≤ 6 ∧
    ∃ k : ℤ, roundedUpdate B p u = (k : ℚ)/(2 : ℚ)^(p+2) := by
  have hr : 0 < (B.radius : ℝ) := by exact_mod_cast (facts B h).1
  have he := rounded_contract B h p q hq hroot u hu
  have hc : |(roundedUpdate B p u : ℝ)-(B.center : ℝ)| ≤ B.radius :=
    (abs_sub_le (roundedUpdate B p u : ℝ) q (B.center : ℝ)).trans (by linarith)
  constructor
  · exact_mod_cast outer_magnitude B h (roundedUpdate B p u) hc
  · exact ⟨Int.floor (update B p u * (2 : ℚ)^(p+2)), rfl⟩

end LLEN.TanhBoxValidator

end SubmissionModule32


/- ===== Original source: LLENLean.lean ===== -/
section SubmissionModule33



end SubmissionModule33


/- ===== Original source: Audit.lean ===== -/
section SubmissionModule34

#print axioms LLEN.PolynomialBounds.recurrent_zero_equilibrium
#print axioms LLEN.PolynomialBounds.recurrent_joint_derivative
#print axioms LLEN.PolynomialBounds.recurrent_joint_not_surjective
#print axioms LLEN.PolynomialBounds.recurrent_no_accurate_lift
#print axioms LLEN.PolynomialBounds.recurrent_no_direction_contract
#print axioms LLEN.PolynomialBounds.recurrent_target_attainable
#print axioms LLEN.PolynomialBounds.scaled_is_active_additive_bank
#print axioms LLEN.PolynomialBounds.zero_branch_derivative
#print axioms LLEN.PolynomialBounds.scaled_surjective
#print axioms LLEN.PolynomialBounds.scaled_unit_lift
#print axioms LLEN.PolynomialBounds.dyadic_unit_lift
#print axioms LLEN.PolynomialBounds.dyadic_inverse_bound
#print axioms LLEN.PolynomialBounds.exponential_exceeds_polynomial
#print axioms LLEN.PolynomialBounds.no_polynomial_dyadic_inverse_bound
#print axioms LLEN.PolynomialBounds.additive_identity_right_inverse
#print axioms LLEN.PolynomialBounds.additive_identity_lift_norm

-- These should report only Lean's standard logical axioms, never sorryAx
-- or any project-specific axiom.
#print axioms LLEN.channel_activation
#print axioms LLEN.channel_increment
#print axioms LLEN.reservoir_activation
#print axioms LLEN.latched_covector_annihilates
#print axioms LLEN.exists_unused_channel
#print axioms LLEN.exists_unused_channel_quantitative
#print axioms LLEN.repair_column_outside_range
#print axioms LLEN.latched_column_outside_range
#print axioms LLEN.exact_latch_core

#print axioms LLEN.feedback_normalized
#print axioms LLEN.reduced_intertwining
#print axioms LLEN.kernel_forward
#print axioms LLEN.kernel_backward
#print axioms LLEN.kernel_recover_full
#print axioms LLEN.kernel_recover_reduced
#print axioms LLEN.feedbackKernelEquiv
#print axioms LLEN.feedback_singular_iff
#print axioms LLEN.woodbury_right_inverse
#print axioms LLEN.woodbury_left_inverse
#print axioms LLEN.feedbackEquiv

#print axioms LLEN.TrainingObstruction.first_derivative
#print axioms LLEN.TrainingObstruction.second_joint_derivative
#print axioms LLEN.TrainingObstruction.second_input_derivative
#print axioms LLEN.TrainingObstruction.composed_training_derivative
#print axioms LLEN.TrainingObstruction.child_bounds
#print axioms LLEN.TrainingObstruction.serial_product_accepts_zero
#print axioms LLEN.TrainingObstruction.accepted_bound_is_false
#print axioms LLEN.TrainingObstruction.serial_training_bound_counterexample

#print axioms LLEN.TrainingComposition.serial_hasFDerivAt
#print axioms LLEN.TrainingComposition.serial_derivative_apply
#print axioms LLEN.TrainingComposition.lift_derivative_bound
#print axioms LLEN.TrainingComposition.serial_derivative_bound
#print axioms LLEN.TrainingComposition.lift_derivative_difference_bound
#print axioms LLEN.TrainingComposition.serial_derivative_difference_bound
#print axioms LLEN.TrainingComposition.lift_difference_bound
#print axioms LLEN.TrainingComposition.serial_derivative_variation_bound
#print axioms LLEN.TrainingComposition.composeCertificates

#print axioms LLEN.PreventiveLatch.energy_partition
#print axioms LLEN.PreventiveLatch.active_energy_bound
#print axioms LLEN.PreventiveLatch.fresh_energy_bound
#print axioms LLEN.PreventiveLatch.select_from_energy
#print axioms LLEN.PreventiveLatch.preventive_selection
#print axioms LLEN.PreventiveLatch.preventive_selection_from_trigger
#print axioms LLEN.PreventiveLatch.no_trigger_after_exhaustion
#print axioms LLEN.PreventiveLatch.safe_threshold_pos
#print axioms LLEN.PreventiveLatch.safe_threshold_admissible
#print axioms LLEN.PreventiveLatch.safe_threshold_inverse
#print axioms LLEN.PreventiveLatch.safe_threshold_inverse_bound
#print axioms LLEN.CoverageWidth.full_coverage_injective
#print axioms LLEN.CoverageWidth.full_coverage_width
#print axioms LLEN.CoverageWidth.narrow_reservoir_cannot_cover
#print axioms LLEN.FullCoverageBaseline.dotCounted_value
#print axioms LLEN.FullCoverageBaseline.dotCounted_cost
#print axioms LLEN.FullCoverageBaseline.applyMatrix_eq
#print axioms LLEN.FullCoverageBaseline.productMatrix_eq
#print axioms LLEN.FullCoverageBaseline.accepts_iff
#print axioms LLEN.FullCoverageBaseline.zero_output_activation
#print axioms LLEN.FullCoverageBaseline.certified_exact_training
#print axioms LLEN.FullCoverageBaseline.solve_sound
#print axioms LLEN.FullCoverageBaseline.solve_rejects
#print axioms LLEN.FullCoverageBaseline.accepted_implies_surjective
#print axioms LLEN.FullCoverageBaseline.certificate_exists_of_surjective
#print axioms LLEN.FullCoverageBaseline.exact_interpolation_path
#print axioms LLEN.FullCoverageBaseline.estimated_base_residual
#print axioms LLEN.FullCoverageBaseline.training_arithmetic_cost
#print axioms LLEN.FullCoverageBaseline.checking_arithmetic_cost
#print axioms LLEN.CoupledTraining.implicit_sensitivity
#print axioms LLEN.CoupledTraining.eliminated_output
#print axioms LLEN.CoupledTraining.joint_surjective_iff
#print axioms LLEN.CoupledTraining.joint_right_inverse
#print axioms LLEN.CoupledTraining.coupled_zero_activation
#print axioms LLEN.CoupledTraining.coupled_active_slice
#print axioms LLEN.CoupledTraining.coupled_active_derivative
#print axioms LLEN.CoupledTraining.equilibrium_derivative_equation
#print axioms LLEN.CoupledTraining.prediction_derivative
#print axioms LLEN.CoupledTraining.effective_control_dimension
#print axioms LLEN.CoupledTraining.insufficient_effective_controls
#print axioms LLEN.GlobalTraining.exists_controlled_curve
#print axioms LLEN.GlobalTraining.global_training_of_lift
#print axioms LLEN.GlobalTraining.global_training_of_uniform_right_inverse
#print axioms LLEN.GlobalTraining.global_coupled_training
#print axioms LLEN.NumericalTraining.quadratic_remainder
#print axioms LLEN.NumericalTraining.euler_travel
#print axioms LLEN.NumericalTraining.step_error
#print axioms LLEN.NumericalTraining.accumulated_error
#print axioms LLEN.NumericalTraining.numerical_training
#print axioms LLEN.NumericalTraining.inexact_lift_bounds
#print axioms LLEN.NumericalTraining.numerical_training_of_right_inverse
#print axioms LLEN.NumericalTraining.stepCount_pos
#print axioms LLEN.NumericalTraining.stepCount_error
#print axioms LLEN.NumericalTraining.polynomial_step_training
#print axioms LLEN.NumericalTraining.rounded_update_velocity
#print axioms LLEN.NumericalTraining.updateRun_eq_euler
#print axioms LLEN.NumericalTraining.precision_schedule
#print axioms LLEN.NumericalTraining.runCost_le
#print axioms LLEN.NumericalTraining.polynomial_cost
#print axioms LLEN.NumericalTraining.certified_polynomial_training
#print axioms LLEN.NumericalTraining.joint_error_components
#print axioms LLEN.CertifiedEvaluation.real_exp_tail
#print axioms LLEN.CertifiedEvaluation.exp_certificate_sound
#print axioms LLEN.CertifiedEvaluation.exp_enclosure
#print axioms LLEN.CertifiedEvaluation.ratio_mono
#print axioms LLEN.CertifiedEvaluation.tanh_double_exp
#print axioms LLEN.CertifiedEvaluation.tanh_enclosure
#print axioms LLEN.CertifiedEvaluation.tanh_negative_enclosure
#print axioms LLEN.CertifiedEvaluation.tanh_midpoint_error
#print axioms LLEN.CertifiedEvaluation.activation_derivative_error
#print axioms LLEN.CertifiedEvaluation.true_direction_defect
#print axioms LLEN.CertifiedEvaluation.tanh_derivative
#print axioms LLEN.CertifiedEvaluation.preactivation_hasFDerivAt
#print axioms LLEN.CertifiedEvaluation.llen_residual_hasFDerivAt
#print axioms LLEN.CertifiedLinearSolve.accepts_sound
#print axioms LLEN.CertifiedLinearSolve.accepts_sound_real
#print axioms LLEN.CertifiedLinearSolve.enclosed_solve_sound
#print axioms LLEN.CertifiedLinearSolve.residual_dot_cost
#print axioms LLEN.CertifiedLinearSolve.refinement_residual
#print axioms LLEN.CertifiedLinearSolve.refinement_accuracy
#print axioms LLEN.CertifiedLinearSolve.matrix_residual
#print axioms LLEN.CertifiedLinearSolve.row_sum_bound
#print axioms LLEN.CertifiedLinearSolve.matrix_refinement_accuracy
#print axioms LLEN.CertifiedLinearSolve.preconditioner_sound
#print axioms LLEN.CertifiedLinearSolve.matrixRefine_cast
#print axioms LLEN.CertifiedLinearSolve.rational_refinement_accuracy
#print axioms LLEN.CertifiedLinearSolve.refinement_work_polynomial
#print axioms LLEN.ModularTraining.compose_backend_errors
#print axioms LLEN.ModularTraining.damped_step
#print axioms LLEN.ModularTraining.damped_global
#print axioms LLEN.ModularTraining.geometric_reciprocal_bound
#print axioms LLEN.ModularTraining.block_halving
#print axioms LLEN.ModularTraining.precision_bits_bound
#print axioms LLEN.ModularTraining.modular_bit_training
#print axioms LLEN.ModularTraining.right_inverse_contract
#print axioms LLEN.ModularTraining.backend_contract
#print axioms LLEN.ModularTraining.backend_precision
#print axioms LLEN.ModularTraining.activation_llen_derivative
#print axioms LLEN.ModularTraining.oracle_trace_cost
#print axioms LLEN.ModularTraining.modular_bit_cost
#print axioms LLEN.ModularTraining.codedRun_simulates
#print axioms LLEN.ModularTraining.encoded_modular_training

end SubmissionModule34


/- ===== Original source: BackendExamples.lean ===== -/
section SubmissionModule35

open LLEN.RationalEncoding

def halfInput : LLEN.EncodedDEQ.State :=
  ⟨⟨1,2,2,by decide,by decide,by decide⟩,by norm_num [decode]⟩

example : ∃! q : ℝ, LLEN.ConcreteDEQBackend.residual (1/2) q = 0 ∧
    |(decode (LLEN.EncodedDEQ.run halfInput 12 10).code:ℝ)-q| ≤ (1/2:ℝ)^8 := by
  have hu : (decode halfInput.code:ℝ) = 1/2 := by norm_num [halfInput,decode]
  simpa only [hu,show 8+4 = 12 by rfl,show 8+2 = 10 by rfl] using
    LLEN.EncodedDEQ.encoded_inference halfInput 8

example : |1-LLEN.ConcreteDEQBackend.jacobianApprox (1/2) (1/4) 8*(1/2)| ≤
    (1/2:ℚ) :=
  LLEN.ConcreteDEQBackend.preconditioner_certificate _ _ _ (by norm_num) (by norm_num)

example : (LLEN.EncodedDEQ.run halfInput 12 10).code.bits ≤ 13 :=
  LLEN.EncodedDEQ.state_size halfInput 12 10

-- Negative input exercises the odd-symmetry branch; the off-center positive
-- input exercises actual recurrent inference and fixed dyadic rounding.
#eval decide (|LLEN.TanhBackend.value (-1/4) 8 + LLEN.TanhBackend.value (1/4) 8| = 0)
#eval decide (|LLEN.DyadicDEQ.run (1/2) 12 10| ≤ 1)
#eval decide (LLEN.DyadicDEQ.run (1/2) 12 10 > 0)
#eval decide (|decode (eval (LLEN.EncodedTanh.valueExpr halfInput.code 4))| ≤ 1)

#print axioms LLEN.EncodedTanh.encoded_accuracy
#print axioms LLEN.EncodedTanh.encoded_size
#print axioms LLEN.EncodedTanh.encoded_work
#print axioms LLEN.EncodedDEQ.encoded_inference
#print axioms LLEN.EncodedDEQ.inference_work

end SubmissionModule35


/- ===== Original source: BaselineExamples.lean ===== -/
section SubmissionModule36

open LLEN.FullCoverageBaseline

def exampleC : Matrix (Fin 2) (Fin 3) ℚ := !![2, 0, 1; 0, 3, 1]
def exampleD : Matrix (Fin 3) (Fin 2) ℚ := !![1/2, 0; 0, 1/3; 0, 0]
def exampleBase : Fin 2 → ℚ := ![1/3, -2/5]
def exampleTarget : Fin 2 → ℚ := ![1, -1]

#guard accepts exampleC exampleD = true
#guard accepts exampleC (0 : Matrix (Fin 3) (Fin 2) ℚ) = false
#guard (solve exampleC exampleD exampleBase exampleTarget).map List.ofFn =
  some [1/3, -1/5, 0]
#guard (solve exampleC (0 : Matrix (Fin 3) (Fin 2) ℚ)
  exampleBase exampleTarget).isNone
#guard List.ofFn (train exampleD exampleBase exampleTarget) = [1/3, -1/5, 0]
#guard List.ofFn (predict exampleC exampleBase (fun _ => 1)
  (train exampleD exampleBase exampleTarget)) = [1, -1]
#guard trainingArithmeticCost exampleD (exampleTarget - exampleBase) = 18
#guard checkingArithmeticCost exampleC exampleD = 24

#eval List.ofFn (train exampleD exampleBase exampleTarget)
#eval List.ofFn (predict exampleC exampleBase (fun _ => 1)
  (train exampleD exampleBase exampleTarget))

end SubmissionModule36


/- ===== Original source: BudgetedExamples.lean ===== -/
section SubmissionModule37

/-! Kernel-checked executable regression examples for the clocked interface. -/
open LLEN.BudgetedCertification

def oldCountdown : ℕ → Step ℕ ℕ
  | 0 => .success 42
  | n+1 => .next n false

def repaired : ℕ → Step ℕ ℕ
  | 0 => .next 1 true
  | 1 => .success 42
  | _ => .inconclusive

-- Old route succeeds unchanged and without repairs; spare fuel is unused.
example : run oldCountdown 10 3 = ⟨some 42, 4, 0⟩ := by decide
-- The accepting transition itself consumes budget.
example : run oldCountdown 3 3 = ⟨none, 3, 0⟩ := by decide
-- Repair is counted even if the following acceptance is cut off.
example : run repaired 1 0 = ⟨none, 1, 1⟩ := by decide
example : run repaired 2 0 = ⟨some 42, 2, 1⟩ := by decide
-- Explicit failure consumes one transition and is inconclusive.
example : run repaired 8 2 = ⟨none, 1, 0⟩ := by decide
example : chargedWork oldCountdown (fun _ => 7) 10 3 = 28 := by decide
example : chargedWork oldCountdown (fun _ => 7) 3 3 = 21 := by decide

example : Finishes oldCountdown 3 42 4 0 := by
  apply Finishes.next (step := oldCountdown) (state' := 2)
    (ticks := 3) (repairs := 0) (repair := false) rfl
  apply Finishes.next (step := oldCountdown) (state' := 1)
    (ticks := 2) (repairs := 0) (repair := false) rfl
  apply Finishes.next (step := oldCountdown) (state' := 0)
    (ticks := 1) (repairs := 0) (repair := false) rfl
  exact Finishes.done rfl

-- Exponential amplification costs linearly many extra precision bits.
example (L b : ℕ) :
    (1/2 : ℝ)^(b+(L+1)*2) * (1+(2 : ℝ)^L)^2 ≤ (1/2 : ℝ)^b := by
  apply LLEN.BlockPrecision.dyadic_precision (2^L) (L+1) b 2 (by positivity)
  rw [pow_succ]
  have h : 1 ≤ (2 : ℝ)^L := one_le_pow₀ (by norm_num)
  linarith

#print axioms LLEN.BudgetedCertification.run_bounds
#print axioms LLEN.BudgetedCertification.run_sound
#print axioms LLEN.BudgetedCertification.run_complete
#print axioms LLEN.BudgetedCertification.old_class_zero_repairs
#print axioms LLEN.BudgetedCertification.charged_work_bound
#print axioms LLEN.BudgetedCertification.complete_bit_cost_bound
#print axioms LLEN.BudgetedCertification.inference_sound
#print axioms LLEN.BudgetedCertification.training_sound
#print axioms LLEN.BlockPrecision.prefix_accuracy
#print axioms LLEN.BlockPrecision.rounded_contraction

end SubmissionModule37


/- ===== Original source: CertifiedExamples.lean ===== -/
section SubmissionModule38

set_option maxRecDepth 100000
set_option maxHeartbeats 800000

open LLEN.CertifiedEvaluation LLEN.CertifiedLinearSolve

example : expAccepts (1/2) 8 = true := by norm_num [expAccepts]
theorem smallTanhCertificate : tanhAccepts (1/4) 8 = true := by
  norm_num [tanhAccepts, expAccepts, expLo, expTaylor, expRadius, Finset.sum_range_succ]
example : expAccepts 100 2 = false := by norm_num [expAccepts]

example : (tanhLo (1/4) 8 : ℝ) ≤ Real.tanh (1/4) ∧
    Real.tanh (1/4) ≤ (tanhHi (1/4) 8 : ℝ) := by
  simpa using tanh_enclosure (1/4) 8 smallTanhCertificate

def testA : Matrix (Fin 2) (Fin 2) ℚ := !![2, 0; 0, 3]
def testD : Matrix (Fin 2) (Fin 2) ℚ := !![1/4, 0; 0, 1/6]
def testB : Fin 2 → ℚ := ![1, 1]

example : preconditionerAccepts testA testD = true := by
  norm_num [preconditionerAccepts, testA, testD, Matrix.mul_apply, Matrix.sub_apply,
    Matrix.one_apply, Fin.sum_univ_two, Fin.forall_fin_two]
example : preconditionerAccepts testA 0 = false := by
  norm_num [preconditionerAccepts, testA, Matrix.mul_apply, Matrix.sub_apply,
    Matrix.one_apply, Fin.sum_univ_two, Fin.forall_fin_two]
example : accepts testA testB (matrixRefine testA testD testB 2) (1/4) = true := by
  norm_num [accepts, LLEN.FullCoverageBaseline.applyMatrix_eq, testA, testD, testB,
    matrixRefine, Matrix.mulVec, dotProduct, Fin.sum_univ_two, Fin.forall_fin_two]
example : accepts testA testB 0 (1/256) = false := by
  norm_num [accepts, LLEN.FullCoverageBaseline.applyMatrix_eq, testA, testB,
    Matrix.mulVec, dotProduct, Fin.sum_univ_two, Fin.forall_fin_two]

#eval (List.ofFn (matrixRefine testA testD testB 8), refinementWork 2 2 8)
#eval (tanhAccepts (1/4) 8, preconditionerAccepts testA testD,
  accepts testA testB (matrixRefine testA testD testB 8) (1/256))

end SubmissionModule38


/- ===== Original source: CombinedAudit.lean ===== -/
section SubmissionModule39

-- All declarations referenced in the current DEQ manuscript.
#print axioms LLEN.BlockPrecision.amplification
#print axioms LLEN.BlockPrecision.block_accuracy
#print axioms LLEN.BlockPrecision.block_sensitivity
#print axioms LLEN.BlockPrecision.dyadic_precision
#print axioms LLEN.BlockPrecision.prefix_accuracy
#print axioms LLEN.BlockPrecision.prefix_amplification
#print axioms LLEN.BlockPrecision.rounded_contraction
#print axioms LLEN.BudgetedCertification.charged_work_bound
#print axioms LLEN.BudgetedCertification.complete_bit_cost_bound
#print axioms LLEN.BudgetedCertification.inference_sound
#print axioms LLEN.BudgetedCertification.old_class_zero_repairs
#print axioms LLEN.BudgetedCertification.run_bounds
#print axioms LLEN.BudgetedCertification.run_complete
#print axioms LLEN.BudgetedCertification.run_sound
#print axioms LLEN.BudgetedCertification.training_sound
#print axioms LLEN.BudgetedCertification.transition_work_bound
#print axioms LLEN.BudgetedCertification.zero_budget_inconclusive
#print axioms LLEN.CertifiedLoadedTraining.PassCertificate.contracts
#print axioms LLEN.CertifiedLoadedTraining.approximate_column_invariant
#print axioms LLEN.CertifiedLoadedTraining.canonical_numerical_budget
#print axioms LLEN.CertifiedLoadedTraining.column_pairing_bound
#print axioms LLEN.CertifiedLoadedTraining.column_stability
#print axioms LLEN.CertifiedLoadedTraining.encoded_loaded_training
#print axioms LLEN.CertifiedLoadedTraining.finite_pass
#print axioms LLEN.CertifiedLoadedTraining.finite_passes_for_bits
#print axioms LLEN.CertifiedLoadedTraining.gate_realization_transfer
#print axioms LLEN.CertifiedLoadedTraining.inexact_direction
#print axioms LLEN.CertifiedLoadedTraining.programmable_zero_activation
#print axioms LLEN.CertifiedLoadedTraining.programmed_channel_derivative
#print axioms LLEN.CertifiedLoadedTraining.realized_pass_exists
#print axioms LLEN.CertifiedLoadedTraining.reserve_bound
#print axioms LLEN.CertifiedLoadedTraining.stable_latch_lift
#print axioms LLEN.CertifiedLoadedTraining.travel_accounting
#print axioms LLEN.CertifiedTracker.branch_motion
#print axioms LLEN.CertifiedTracker.correction_bound
#print axioms LLEN.CertifiedTracker.correction_half_radius
#print axioms LLEN.CertifiedTracker.decode_correct
#print axioms LLEN.CertifiedTracker.decode_track
#print axioms LLEN.CertifiedTracker.encoded_tracker_precision
#print axioms LLEN.CertifiedTracker.newton_error
#print axioms LLEN.CertifiedTracker.newton_error_of_derivative
#print axioms LLEN.CertifiedTracker.newton_quarter
#print axioms LLEN.CertifiedTracker.precision_schedule
#print axioms LLEN.CertifiedTracker.tracker_cost
#print axioms LLEN.CertifiedTracker.tracker_endpoint
#print axioms LLEN.CertifiedTracker.tracker_safe
#print axioms LLEN.CompactContinuation.global_C2_branch
#print axioms LLEN.CompactContinuation.global_continuation
#print axioms LLEN.CompactContinuation.global_implicit_branch
#print axioms LLEN.CompactContinuation.graphChart_of_strict_derivative
#print axioms LLEN.CompactContinuation.selected_derivative
#print axioms LLEN.ConcreteDEQBackend.equilibrium_exists_unique
#print axioms LLEN.ConcreteDEQBackend.jacobian_range
#print axioms LLEN.ConcreteDEQBackend.preconditioner_certificate
#print axioms LLEN.ConcreteDEQBackend.state_error
#print axioms LLEN.DyadicDEQ.certified_inference
#print axioms LLEN.EncodedDEQ.encoded_inference
#print axioms LLEN.EncodedDEQ.inference_work
#print axioms LLEN.EncodedDEQ.oracle
#print axioms LLEN.EncodedDEQ.polynomial_envelope
#print axioms LLEN.EncodedDEQ.state_size
#print axioms LLEN.EncodedTanh.decode_value
#print axioms LLEN.EncodedTanh.encoded_accuracy
#print axioms LLEN.EncodedTanh.encoded_size
#print axioms LLEN.EncodedTanh.encoded_work
#print axioms LLEN.FoldContinuation.bordered_left_inverse
#print axioms LLEN.FoldContinuation.bordered_right_inverse
#print axioms LLEN.FoldContinuation.bordered_solve_bound
#print axioms LLEN.FoldContinuation.chart_count
#print axioms LLEN.FoldContinuation.fold_border_inverse
#print axioms LLEN.FoldContinuation.perturbed_margin
#print axioms LLEN.FoldContinuation.scalar_left_inverse
#print axioms LLEN.FoldContinuation.scalar_right_inverse
#print axioms LLEN.FoldContinuation.scalar_uniform_margin
#print axioms LLEN.FoldContinuation.simple_fold_jet
#print axioms LLEN.FoldTracker.augmented_root
#print axioms LLEN.FoldTracker.available_trace
#print axioms LLEN.FoldTracker.bordered_newton_error
#print axioms LLEN.FoldTracker.certified_run
#print axioms LLEN.FoldTracker.complete
#print axioms LLEN.FoldTracker.correction_bounds
#print axioms LLEN.FoldTracker.correction_half
#print axioms LLEN.FoldTracker.corrections_cost
#print axioms LLEN.FoldTracker.corrections_state
#print axioms LLEN.FoldTracker.encoded_newton_quarter
#print axioms LLEN.FoldTracker.requiredFuel_bound
#print axioms LLEN.FoldTracker.run_bounds
#print axioms LLEN.FoldTracker.run_work
#print axioms LLEN.FoldTracker.run_work_budget
#print axioms LLEN.FoldTracker.sound
#print axioms LLEN.FoldTracker.succeeds
#print axioms LLEN.FoldTracker.terminal_precision
#print axioms LLEN.FoldTracker.zero_repairs
#print axioms LLEN.Inference.block_transfer_bound
#print axioms LLEN.Inference.block_transfer_operator
#print axioms LLEN.Inference.compressed_transfer_bound
#print axioms LLEN.Inference.determinant_reduction
#print axioms LLEN.Inference.equilibrium_error_certificate
#print axioms LLEN.Inference.equilibrium_exists_unique
#print axioms LLEN.Inference.equivalence_of_gap
#print axioms LLEN.Inference.gap_injective
#print axioms LLEN.Inference.inverse_norm_bound
#print axioms LLEN.Inference.local_margin
#print axioms LLEN.Inference.normalized_full_witness
#print axioms LLEN.Inference.normalized_reduced_witness
#print axioms LLEN.Inference.perturbation_gap
#print axioms LLEN.Inference.reduced_margin
#print axioms LLEN.Inference.residual_derivative
#print axioms LLEN.Inference.woodbury_norm_bound
#print axioms LLEN.InferenceComposition.stackInverse
#print axioms LLEN.InferenceComposition.stack_inverse_bound
#print axioms LLEN.InferenceComposition.stack_inverse_solves
#print axioms LLEN.InferenceComposition.tangent_velocity_bound
#print axioms LLEN.LoadedTraining.tikhonov_loaded_lift
#print axioms LLEN.ModularTraining.oracle_trace_cost
#print axioms LLEN.NumericalTraining.rounded_update_velocity
#print axioms LLEN.SolverHomotopy.contraction
#print axioms LLEN.SolverHomotopy.corrector_quarter
#print axioms LLEN.SolverHomotopy.endpoints
#print axioms LLEN.SolverHomotopy.root_bound
#print axioms LLEN.SolverHomotopy.root_exists_unique
#print axioms LLEN.SolverHomotopy.root_image_bound
#print axioms LLEN.SolverHomotopy.root_motion
#print axioms LLEN.TanhBackend.accepts_order
#print axioms LLEN.TanhBackend.derivative_error
#print axioms LLEN.TanhBackend.radius_bound
#print axioms LLEN.TanhBackend.term_decay
#print axioms LLEN.TanhBackend.value_error
#print axioms LLEN.TanhBoxValidator.accepts_sound
#print axioms LLEN.TanhBoxValidator.root_overlap_bound
#print axioms LLEN.TanhBoxValidator.root_residual_enclosure
#print axioms LLEN.TanhBoxValidator.rounded_contract
#print axioms LLEN.TanhBoxValidator.solve_sound
#print axioms LLEN.TikhonovSolve.normal_equation_error
#print axioms LLEN.TikhonovSolve.solve_dichotomy
#print axioms LLEN.TrainingComposition.composeCertificates
#print axioms LLEN.TrainingComposition.serial_derivative_apply
#print axioms LLEN.TrainingComposition.serial_derivative_bound
#print axioms LLEN.TrainingComposition.serial_derivative_variation_bound
#print axioms LLEN.TrainingComposition.serial_hasFDerivAt

end SubmissionModule39


/- ===== Original source: ContinuationExamples.lean ===== -/
section SubmissionModule40

open LLEN.CompactContinuation LLEN.CertifiedTracker Set
open scoped unitInterval

-- Actual nonlinear Newton correction on rational encodings, not assumed
-- convergence: two steps from 2 toward the positive root of x² = 9.
example : |track (fun _ (x : ℚ) => x - (x^2 - 9)/(2*x)) 2 2 1 - 3| ≤ 1/100 := by
  norm_num [track, correct]

-- The precision theorem accepts simultaneous solve/rounding slack.
example : (1/2 : ℝ)^(8+1+2) * 2 + 2*(1/2 : ℝ)^(8+2) ≤ (1/2 : ℝ)^8 := by
  exact precision_schedule 2 ((1/2 : ℝ)^(8+2)) 8 1 (by norm_num) le_rfl

-- Compact analytic globalization for H(t,x) = x-t with the state region [-1,2].
example : ∃! lift : C(I, {p : I × ℝ | p.2 - (p.1 : ℝ) = 0 ∧ p.2 ∈ Icc (-1) 2}),
    (∀ t, (lift t).1.1 = t) ∧ (lift 0).1.2 = 0 := by
  let J : (ℝ × ℝ) →L[ℝ] ℝ :=
    ContinuousLinearMap.snd ℝ ℝ ℝ - ContinuousLinearMap.fst ℝ ℝ ℝ
  apply global_implicit_branch (fun p : ℝ × ℝ => p.2 - p.1)
    (Icc (-1) 2) (continuous_snd.sub continuous_fst) isCompact_Icc _ _ 0
    (by norm_num) (by norm_num)
  · intro t x hx hz
    rw [interior_Icc]
    have ht := t.2
    simp only [mem_Icc] at ht
    simp only [mem_Ioo]
    constructor <;> linarith
  · intro t x hx hz
    refine ⟨J, J.hasStrictFDerivAt, ?_⟩
    have he : J.comp (ContinuousLinearMap.inr ℝ ℝ ℝ) = ContinuousLinearMap.id ℝ ℝ := by
      ext v
      simp [J]
    rw [he]
    exact ⟨ContinuousLinearEquiv.refl ℝ ℝ, rfl⟩

end SubmissionModule40


/- ===== Original source: FoldContinuationAudit.lean ===== -/
section SubmissionModule41

#print axioms LLEN.FoldContinuation.bordered_right_inverse
#print axioms LLEN.FoldContinuation.bordered_left_inverse
#print axioms LLEN.FoldContinuation.bordered_solve_bound
#print axioms LLEN.FoldContinuation.perturbed_margin
#print axioms LLEN.FoldContinuation.chart_count
#print axioms LLEN.FoldContinuation.scalar_right_inverse
#print axioms LLEN.FoldContinuation.scalar_left_inverse
#print axioms LLEN.FoldContinuation.scalar_uniform_margin
#print axioms LLEN.FoldContinuation.simple_fold_jet
#print axioms LLEN.FoldContinuation.fold_border_inverse

-- The chart remains invertible at the boundary of the stated example.
example (w : ℝ × ℝ) :
    LLEN.FoldContinuation.scalarBorder (4 / 5)
      (LLEN.FoldContinuation.scalarSolve (4 / 5) w) = w := by
  apply LLEN.FoldContinuation.scalar_right_inverse
  norm_num

-- A chart can lose invertibility outside its certified region.
example : LLEN.FoldContinuation.scalarBorder 1 (0, 1) = (0, 0) := by
  norm_num [LLEN.FoldContinuation.scalarBorder]

end SubmissionModule41


/- ===== Original source: FoldTrackerExamples.lean ===== -/
section SubmissionModule42

open LLEN.FoldTracker

-- Exact rational Newton correction for (x^2 + u, x - a) = (0,0).
def parabolaChart (previous a : ℚ) (iterations : ℕ) (repair : Bool) : Chart (ℚ × ℚ) where
  validate z := decide (|z.1 - previous| ≤ 1/8 ∧ |z.2 + previous^2| ≤ 1/8)
  update z := (a, z.1^2 - 2*a*z.1)
  iterations := iterations
  repair := repair
  validateCost _ := 3
  updateCost _ := 5

def parabolaCharts : List (Chart (ℚ × ℚ)) :=
  [parabolaChart (-1/8) (-1/16) 2 true,
   parabolaChart (-1/16) 0 2 false,
   parabolaChart 0 (1/16) 2 false,
   parabolaChart (1/16) (1/8) 10 false]

def parabolaStart : ℚ × ℚ := (-1/8, -1/64)

-- The input u increases and then decreases through the simple fold at x=0.
example : (run parabolaCharts 21 parabolaStart).answer = some (1/8, -1/64) := by
  norm_num [run, corrections, parabolaCharts, parabolaChart, parabolaStart, repairCharge]
example : (run parabolaCharts 21 parabolaStart).ticks = 21 := by norm_num [run, corrections, parabolaCharts, parabolaChart, parabolaStart, repairCharge]
example : (run parabolaCharts 21 parabolaStart).repairs = 1 := by norm_num [run, corrections, parabolaCharts, parabolaChart, parabolaStart, repairCharge]
example : (run parabolaCharts 21 parabolaStart).work = 93 := by norm_num [run, corrections, parabolaCharts, parabolaChart, parabolaStart, repairCharge]
-- Budget exhaustion cannot turn the intermediate state into a certified answer.
example : (run parabolaCharts 20 parabolaStart).answer = none := by norm_num [run, corrections, parabolaCharts, parabolaChart, parabolaStart, repairCharge]
-- Invalid initial enclosure is rejected, and the failed check is charged.
example : run parabolaCharts 21 (10,10) = ⟨none,1,0,3⟩ := by norm_num [run, corrections, parabolaCharts, parabolaChart, parabolaStart, repairCharge]

def decodePair (z : ℚ × ℚ) : ℝ × ℝ := (z.1, z.2)
def parabolaRoot (a : ℚ) : ℝ × ℝ := (a, -(a : ℝ)^2)

theorem parabola_quarter (previous a : ℚ) (m : ℕ) (repair : Bool) (z : ℚ × ℚ)
    (hz : ‖decodePair z - parabolaRoot a‖ ≤ 1/4) :
    ‖decodePair ((parabolaChart previous a m repair).update z) - parabolaRoot a‖ ≤
      ‖decodePair z - parabolaRoot a‖/4 + 0 := by
  have he : decodePair ((parabolaChart previous a m repair).update z) - parabolaRoot a =
      (0, ((z.1 : ℝ) - (a : ℝ))^2) := by
    apply Prod.ext <;> simp [decodePair, parabolaChart, parabolaRoot] <;> ring
  have hcoord : |(z.1 : ℝ) - (a : ℝ)| ≤ ‖decodePair z - parabolaRoot a‖ := by
    simpa [decodePair, parabolaRoot, Real.norm_eq_abs] using
      norm_fst_le (decodePair z - parabolaRoot a)
  rw [he]
  simp only [Prod.norm_mk, norm_zero, Real.norm_eq_abs]
  rw [abs_of_nonneg (sq_nonneg ((z.1 : ℝ) - (a : ℝ))),
    max_eq_right (sq_nonneg ((z.1 : ℝ) - (a : ℝ)))]
  have hm := mul_le_mul_of_nonneg_left hcoord (abs_nonneg ((z.1 : ℝ) - (a : ℝ)))
  have hn := norm_nonneg (decodePair z - parabolaRoot a)
  have hm2 := mul_le_mul_of_nonneg_right (hcoord.trans hz) hn
  nlinarith [sq_abs ((z.1 : ℝ) - (a : ℝ))]

-- This is a semantic instantiation of the tracker theorem, not only an eval test.
theorem parabola_plan : CertifiedPlan decodePair (fun z => z = parabolaRoot (1/8))
    (1/4) 0 ((1/2 : ℝ)^8) parabolaCharts (parabolaRoot (-1/8)) := by
  unfold parabolaCharts
  apply CertifiedPlan.chart (next := parabolaRoot (-1/16))
  · norm_num [parabolaRoot, Prod.norm_def, Real.norm_eq_abs]
  · norm_num [parabolaChart]
  · intro x hx hv y hy
    exact parabola_quarter _ _ _ _ y hy
  apply CertifiedPlan.chart (next := parabolaRoot 0)
  · norm_num [parabolaRoot, Prod.norm_def, Real.norm_eq_abs]
  · norm_num [parabolaChart]
  · intro x hx hv y hy
    exact parabola_quarter _ _ _ _ y hy
  apply CertifiedPlan.chart (next := parabolaRoot (1/16))
  · norm_num [parabolaRoot, Prod.norm_def, Real.norm_eq_abs]
  · norm_num [parabolaChart]
  · intro x hx hv y hy
    exact parabola_quarter _ _ _ _ y hy
  apply terminal_precision (b := 8) (ell := 0) (next := parabolaRoot (1/8))
  · rfl
  · norm_num
  · norm_num
  · norm_num [parabolaRoot, Prod.norm_def, Real.norm_eq_abs]
  · intro x hx hv y hy
    exact parabola_quarter _ _ _ _ y hy
  · rfl

theorem parabola_selected_answer (output : ℚ × ℚ)
    (hout : (run parabolaCharts 21 parabolaStart).answer = some output) :
    ∃ endpoint, endpoint = parabolaRoot (1/8) ∧
      ‖decodePair output - endpoint‖ ≤ (1/2 : ℝ)^8 := by
  apply sound decodePair _ (1/4) 0 ((1/2 : ℝ)^8) (by norm_num) (by norm_num)
    (by norm_num) parabola_plan 21 parabolaStart output _ hout
  norm_num [decodePair, parabolaStart, parabolaRoot, Prod.norm_def, Real.norm_eq_abs]

-- The final root satisfies the terminal input u=-1/64. It is the positive
-- crossing, although the start root has the very same input coordinate.
example : (parabolaRoot (1/8)).1^2 + (parabolaRoot (1/8)).2 = 0 ∧
    (parabolaRoot (1/8)).2 = -(1/64) ∧ 0 < (parabolaRoot (1/8)).1 := by
  norm_num [parabolaRoot]

#print axioms parabola_quarter
#print axioms parabola_plan
#print axioms parabola_selected_answer

#print axioms LLEN.FoldTracker.sound
#print axioms LLEN.FoldTracker.terminal_precision
#print axioms LLEN.FoldTracker.encoded_newton_quarter
#print axioms LLEN.FoldTracker.succeeds
#print axioms LLEN.FoldTracker.run_work_budget

end SubmissionModule42


/- ===== Original source: InferenceExamples.lean ===== -/
section SubmissionModule43

open LLEN.InferenceComposition

-- Coupled stack x = 3, 2*x + y = 7: ignoring the coupling would give y = 7.
example : stackInverse (ContinuousLinearMap.id ℝ ℝ)
    (ContinuousLinearMap.id ℝ ℝ) (2 • ContinuousLinearMap.id ℝ ℝ)
    ((3, 7) : ℝ × ℝ) = (3, 1) := by
  norm_num [stackInverse]

-- A nonzero sweep forcing has velocity -3 under the identity state derivative.
example : ‖(-3 : ℝ)‖ ≤ (1 : ℝ) * 3 := by
  exact tangent_velocity_bound (ContinuousLinearMap.id ℝ ℝ)
    (ContinuousLinearMap.id ℝ ℝ) (-3) 3 1 3 (by intro x; rfl)
    (by norm_num) (by simp) (by norm_num)

end SubmissionModule43


/- ===== Original source: LLENLean/Basic.lean ===== -/
section SubmissionModule44

def hello := "world"

end SubmissionModule44


/- ===== Original source: LoadedExamples.lean ===== -/
section SubmissionModule45

open scoped NNReal RealInnerProductSpace

-- A nonzero programming error and nonzero drift still secure the load.
example : ∃ v : ℝ, 2 * ‖(1 : ℝ) - v‖ ≤ 1 ∧ (1 / 8 : ℝ) * ‖v‖ ≤ 1 := by
  simpa using LLEN.CertifiedLoadedTraining.stable_latch_lift
    (fun _ : ℝ => ContinuousLinearMap.id ℝ ℝ) 0 0 1 (1 : ℝ) 1 1 1 (1 / 8)
    (1 / 16) (1 / 16) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)

-- One finite pass exists from a realized repair, without an ODE lift premise.
example : ∃ v : ℝ → ℝ,
    (∀ n ≤ 1, LLEN.NumericalTraining.euler (fun _ => v) 1 0 n ∈
      Metric.closedBall (0 : ℝ) 4) ∧
    ‖LLEN.NumericalTraining.euler (fun _ => v) 1 0 1 - 1‖ ≤ (3 / 4 : ℝ) := by
  simpa using LLEN.CertifiedLoadedTraining.realized_pass_exists
    (fun x : ℝ => x) (fun _ : ℝ => ContinuousLinearMap.id ℝ ℝ)
    0 1 1 1 1 1 (1 / 4) 0 0 4 0 1
    (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by intro x hx; simp)
    (by intro x hx; exact hasFDerivAt_id x) (by simp)
    (by norm_num) (by norm_num) (by norm_num)

-- A zero gate cannot pass a small-error realization certificate.
example (p : ℝ) : ‖(1 : ℝ) - (0 : ℝ →L[ℝ] ℝ) p‖ = 1 := by
  simpa using LLEN.CertifiedLoadedTraining.zero_gate_realization_error
    (1 : ℝ) p 1 (by norm_num) (by norm_num)

-- A true normal-equation residual bounds the velocity error.
example (what : ℝ) (h : ‖(5 / 4 : ℝ) * what - 1‖ ≤ 1 / 100) :
    ‖what - (4 / 5 : ℝ)‖ ≤ 1 / 25 := by
  have herror : ‖(ContinuousLinearMap.id ℝ ℝ)
      (ContinuousLinearMap.adjoint (ContinuousLinearMap.id ℝ ℝ) what) +
      (1 / 2 : ℝ) ^ 2 • what - 1‖ ≤ 1 / 100 := by
    convert h using 1 <;> simp [ContinuousLinearMap.adjoint_id] <;> ring
  have hs := LLEN.TikhonovSolve.normal_equation_error (ContinuousLinearMap.id ℝ ℝ)
    1 (1 / 2) (1 / 100) (4 / 5) what (by norm_num)
    (by norm_num [ContinuousLinearMap.adjoint_id]) herror
  convert hs.1 using 1 <;> norm_num

end SubmissionModule45


/- ===== Original source: ModularExamples.lean ===== -/
section SubmissionModule46

open LLEN.ModularTraining

def bitOracle : EfficientOracle Bool Bool where
  run := fun _ _ => true
  valid := fun _ => True
  inputSize := fun _ => 1
  outputSize := fun _ => 1
  work := fun _ _ => 1
  coefficient := 1
  degree := 1
  work_bound := by intro q p _; simp
  size_bound := by intro q p _; simp

def decodeBit (c : Bool) : ℝ := if c then 1 else 0
def exactVelocity (_ : ℕ) (x : ℝ) := 1-x

/-- A concrete encoded backend instantiates the whole modular theorem.
No activation evaluator, transcendental function, or matrix solver is needed. -/
theorem encoded_identity_example (b : ℕ) :
    ‖decodeBit (codedRun bitOracle (fun n => n+4) false (bitSteps 1 b 0)) - 1‖ ≤ (1/2 : ℝ)^b ∧
    (∑ n ∈ Finset.range (bitSteps 1 b 0), bitOracle.work
      (codedRun bitOracle (fun n => n+4) false n) (n+4)) ≤
      2*b*(2*b+6) := by
  have hc : DirectionContract (fun x : ℝ => x) (fun _ => ContinuousLinearMap.id ℝ ℝ)
      1 exactVelocity (Metric.closedBall (0 : ℝ) 2) 1 1 (1-1/(2*(1 : ℝ))) := by
    constructor
    · intro n x hx hr
      simpa [exactVelocity, norm_sub_rev] using hr
    · intro n x hx hr
      simp only [exactVelocity, ContinuousLinearMap.id_apply, sub_self, norm_zero]
      positivity
  have h := encoded_modular_training bitOracle decodeBit (fun n => n+4) false
    (fun x : ℝ => x) (fun _ => ContinuousLinearMap.id ℝ ℝ) exactVelocity 1
    2 1 1 0 1 b 0 1 0
    (by decide) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num [decodeBit]) (by norm_num)
    (fun x _ => hasFDerivAt_id x)
    (by rw [lipschitzOnWith_iff_norm_sub_le]; intro x hx y hy; simp)
    (by simpa [decodeBit] using hc)
    (by intro n; trivial)
    (by intro n c _; cases c <;> norm_num [bitOracle, decodeBit, exactVelocity])
    (by intro n hn; simp [bitOracle])
    (by intro n hn; omega)
  constructor
  · simpa only using h.1
  · simp [bitOracle, bitSteps]
    nlinarith

#eval codedRun bitOracle (fun n => n+4) false (bitSteps 1 20 0)
#eval (bitSteps 7 10 3, bitSteps 7 100 3, bitSteps 7 1000 3)
#print axioms encoded_identity_example

end SubmissionModule46


/- ===== Original source: SolverHomotopyAudit.lean ===== -/
section SubmissionModule47

-- Audit the new common continuation mechanism; source-specific certificates
-- and encoded evaluators are separate obligations.
#print axioms LLEN.SolverHomotopy.contraction
#print axioms LLEN.SolverHomotopy.root_exists_unique
#print axioms LLEN.SolverHomotopy.endpoints
#print axioms LLEN.SolverHomotopy.root_bound
#print axioms LLEN.SolverHomotopy.root_image_bound
#print axioms LLEN.SolverHomotopy.root_motion
#print axioms LLEN.SolverHomotopy.corrector_quarter

open LLEN.SolverHomotopy

-- A nonsmooth scalar solver is admissible: no derivative certificate is used.
example (x y : ℝ) : |(|x| / 2 + 1) - (|y| / 2 + 1)| ≤ (1 / 2) * |x - y| := by
  have h := abs_abs_sub_abs_le_abs_sub x y
  have heq : |x| / 2 + 1 - (|y| / 2 + 1) = (|x| - |y|) / 2 := by ring
  rw [heq, abs_div]
  norm_num
  linarith

example (s : ℝ) (hs : 0 ≤ s) (hsone : s ≤ 1) :
    ∃! x : ℝ, x = homotopy (fun y => y / 2 + 1) s x := by
  apply root_exists_unique (fun y : ℝ => y / 2 + 1) (1 / 2)
    (by norm_num) _ s hs hsone
  intro x y
  simp only [Real.norm_eq_abs]
  have heq : x / 2 + 1 - (y / 2 + 1) = (x - y) / 2 := by ring
  rw [heq, abs_div]
  norm_num
  ring_nf
  exact le_rfl

end SubmissionModule47


/- ===== Original source: TanhBoxExamples.lean ===== -/
section SubmissionModule48

open LLEN.TanhBoxValidator

-- Rational candidate boxes on both sides of x=1/sqrt(2), with phase fixed.
-- Acceptance is computed by the proved checker; no floating-point arithmetic
-- is used by the validator or the tracker.
def beforeFold : Box := ⟨7/10, -5327/10000, 1/100, 12⟩
def nearFold : Box := ⟨707/1000, -53284/100000, 1/100, 12⟩
def afterFold : Box := ⟨18/25, -53236/100000, 1/100, 12⟩

def check (name : String) (result expected : Bool) : IO Unit := do
  unless result == expected do throw (IO.userError ("FAILED: " ++ name))
  IO.println ("passed: " ++ name)

#eval do
  check "before fold" (accepts beforeFold) true
  check "near fold" (accepts nearFold) true
  check "after fold" (accepts afterFold) true
  check "negative radius rejected" (accepts {beforeFold with radius := -1/100}) false
  check "wrong center rejected" (accepts {beforeFold with center := 0}) false
  check "phase outside supported range" (accepts {beforeFold with phase := 1}) false
  check "oversized box rejected" (accepts {beforeFold with radius := 1}) false
  check "insufficient enclosure precision" (accepts {beforeFold with precision := 0}) false

-- An actual dyadically rounded solve with error budget checked rationally.
#eval do
  let B := nearFold
  let p := 14
  check "terminal precision budget" (decide (errorBudget B p ≤ (1/2 : ℚ)^10)) true
  check "tube rounding budget" (decide (errorBudget B p ≤ B.radius/16)) true
  let result := LLEN.FoldTracker.run [chart B p 10] 12 B.center
  check "local solve succeeds" result.answer.isSome true
  check "insufficient fuel is inconclusive"
    (LLEN.FoldTracker.run [chart B p 10] 11 B.center).answer.isSome false
  IO.println s!"near-fold result: {repr result}"
  check "checked local solver" (solve B p 8).isSome true
  check "insufficient update precision rejected" (solve B 0 8).isSome false
  let refined := solve B 22 20
  check "same box supports 20-bit accuracy" refined.isSome true
  match refined with
  | none => throw (IO.userError "refinement failed")
  | some q => check "stored denominator remains bounded" (decide (q.den ≤ 2^24)) true

#print axioms LLEN.TanhBoxValidator.accepts_sound
#print axioms LLEN.TanhBoxValidator.derivative_defect
#print axioms LLEN.TanhBoxValidator.input_derivative_lower
#print axioms LLEN.TanhBoxValidator.exactUpdate_contracts
#print axioms LLEN.TanhBoxValidator.rounded_contract
#print axioms LLEN.TanhBoxValidator.terminal_plan
#print axioms LLEN.TanhBoxValidator.local_solver
#print axioms LLEN.TanhBoxValidator.stored_state_bound
#print axioms LLEN.TanhBoxValidator.solve_certified
#print axioms LLEN.TanhBoxValidator.solve_sound
#print axioms LLEN.TanhBoxValidator.root_residual_enclosure
#print axioms LLEN.TanhBoxValidator.root_overlap_bound

end SubmissionModule48


/- ===== Original source: AutoContinuation.lean ===== -/
section SubmissionModule49

/-! # Multidimensional automatic local certificates (Section 4.10)

Formalization of the multidimensional results of the manuscript subsection
"Automatic local certificates and selected-path assembly".

Formalized here, over the max norm on `Fin d → ℝ`:

* `fixed_point_box` and `box_root_certificate` — Lemma (Sound rational box
  certificate): if `q ≤ 1/4` bounds the contraction defect of the
  preconditioned update on the box and `Y ≤ r/8` bounds the preconditioned
  center residual, then `G` has exactly one zero in the box, at distance at
  most `Y/(1-q) ≤ r/6` from the center.
* `contraction_of_jacobian` — the mean-value derivation of the contraction
  bound from row sums of `I - R·DG(z)` over the box.
* `row_sum_enclosure` — the computable bound `q = ‖I-R Ĵ‖ + ‖|R|Δ‖` from an
  entrywise Jacobian enclosure; no sampling of the interior of the box.
* `precond_injective` — an accepted row-sum test already certifies
  nonsingularity of the preconditioner.
* `Certificate`, `accepts`, `accepts_sound` — the executable rational
  acceptance test and its soundness for arbitrary dimension `d`.
* `Activation`, `jacobian_entry_variation`, `jacobian_row_variation`,
  `preconditioned_variation` — the explicit enclosures for multidimensional
  DEQs with arbitrary certified `C¹` activations. The interface consumed
  from each activation is a certified derivative and a Lipschitz constant
  `M₂` for that derivative; the enclosures are the row-`i` variation bound
  `M₂ᵢ·s_i²·r` and the preconditioned constant
  `M_R = max_k Σ_i |R_ki|·M₂ᵢ·s_i²`. Three instances are provided:
  `tanhActivation` with `M₂ = 2` via `dtanh_lipschitz`,
  `sigmoidActivation` with `M₂ = 1/4` through the exact identity
  `σ(y) = (1 + tanh(y/2))/2`, and `geluActivation` with `M₂ = 1`, where
  the normal distribution function is defined by a finite interval
  integral and differentiated by the fundamental theorem of calculus.
  `zeroActivation` gives affine phase rows, and `Activation.scale` gives
  constant gates.
* `residual_hasFDerivAt`, `activation_box_certificate`,
  `tanh_box_certificate` — the derivative generator for the bordered
  residual `G(z)_i = (P z + w)_i - act_i((A z + b)_i)` (DEQ rows take a
  certified activation, an affine phase row takes the zero activation),
  the combined automatic local certificate for it, and the tanh
  instantiation recovering the manuscript's constants `2·s_i²·r`.
* `family_certificate`, `family_lipschitz` — validating a whole chart family
  `G_s(z) = G(z) - s • dir` for all `|s| ≤ h` with `h‖R·dir‖ ≤ r/16` from a
  single box test with `Y₀ ≤ r/16`, including the quantitative Lipschitz
  bound `(1-q)‖z(s)-z(s')‖ ≤ |s-s'|·‖R·dir‖` describing a connected arc,
  and `overlap_identification` for the shared-root step of the assembly.
* `phase_pigeonhole`, `bordered_solution` — the finite choice of phase
  coordinates: a Euclidean-unit kernel vector has a component of size at
  least `d^{-1/2}`, and the corresponding bordered system is solvable with
  the explicit max-norm bound.

Not formalized (deliberately, matching the manuscript's stated boundary):
the polynomial-trial search of Lemma (Local automatic generation), the
singular-value estimate feeding `bordered_solution`, the terminal monitor,
and the assembly Theorem (Automatic assembly of a selected continuation
path), which are paper-level algorithmic statements. -/

set_option linter.style.header false
set_option relaxedAutoImplicit false
set_option maxSynthPendingDepth 3

namespace LLEN.AutoContinuation

open Finset Matrix Metric

variable {d : ℕ}

/-! ## Max-norm row-sum estimates -/

theorem row_sum_bound (T : Matrix (Fin d) (Fin d) ℝ) (ρ : ℝ) (hρ : 0 ≤ ρ)
    (hT : ∀ i, ∑ j, |T i j| ≤ ρ) (v : Fin d → ℝ) :
    ‖T.mulVec v‖ ≤ ρ * ‖v‖ := by
  rw [pi_norm_le_iff_of_nonneg (mul_nonneg hρ (norm_nonneg _))]
  intro i
  simp only [Real.norm_eq_abs, Matrix.mulVec, dotProduct]
  calc
    |∑ j, T i j * v j| ≤ ∑ j, |T i j * v j| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ j, |T i j| * ‖v‖ := by
      apply Finset.sum_le_sum
      intro j _
      rw [abs_mul]
      exact mul_le_mul_of_nonneg_left (norm_le_pi_norm v j) (abs_nonneg _)
    _ = (∑ j, |T i j|) * ‖v‖ := by rw [Finset.sum_mul]
    _ ≤ ρ * ‖v‖ := mul_le_mul_of_nonneg_right (hT i) (norm_nonneg _)

/-! ## The sound box certificate (Lemma auto-box) -/

/-- Banach's theorem on the complete closed max-norm box: a `q`-contraction
whose center defect is at most `Y` with `q·r + Y ≤ r` maps the box into
itself and has a unique fixed point `z`, with `(1-q)·‖z-c‖ ≤ Y`. -/
theorem fixed_point_box (T : (Fin d → ℝ) → (Fin d → ℝ)) (c : Fin d → ℝ)
    (r q Y : ℝ) (hr : 0 ≤ r) (hq0 : 0 ≤ q) (hq1 : q < 1)
    (hcenter : ‖T c - c‖ ≤ Y) (hqY : q * r + Y ≤ r)
    (hcontract : ∀ z, ‖z - c‖ ≤ r → ∀ w, ‖w - c‖ ≤ r →
      ‖T z - T w‖ ≤ q * ‖z - w‖) :
    ∃ z, ‖z - c‖ ≤ r ∧ T z = z ∧ (1 - q) * ‖z - c‖ ≤ Y ∧
      ∀ w, ‖w - c‖ ≤ r → T w = w → w = z := by
  have hcc : ‖c - c‖ ≤ r := by simpa using hr
  have hmaps : ∀ z, ‖z - c‖ ≤ r → ‖T z - c‖ ≤ r := by
    intro z hz
    have h1 := hcontract z hz c hcc
    have h2 : T z - c = (T z - T c) + (T c - c) := by abel
    have h3 : q * ‖z - c‖ ≤ q * r := mul_le_mul_of_nonneg_left hz hq0
    calc
      ‖T z - c‖ = ‖(T z - T c) + (T c - c)‖ := by rw [h2]
      _ ≤ ‖T z - T c‖ + ‖T c - c‖ := norm_add_le _ _
      _ ≤ q * r + Y := by linarith
      _ ≤ r := hqY
  have hmem : ∀ z : Fin d → ℝ, z ∈ Metric.closedBall c r ↔ ‖z - c‖ ≤ r :=
    fun z => mem_closedBall_iff_norm
  have : CompleteSpace (Metric.closedBall c r) :=
    IsClosed.completeSpace_coe (hs := Metric.isClosed_closedBall)
  have : Nonempty (Metric.closedBall c r) := ⟨⟨c, Metric.mem_closedBall_self hr⟩⟩
  let f : Metric.closedBall c r → Metric.closedBall c r :=
    fun z => ⟨T z.1, (hmem _).mpr (hmaps z.1 ((hmem _).mp z.2))⟩
  have hlip : LipschitzWith ⟨q, hq0⟩ f := by
    apply LipschitzWith.of_dist_le_mul
    intro x y
    have hx := (hmem x.1).mp x.2
    have hy := (hmem y.1).mp y.2
    have h := hcontract x.1 hx y.1 hy
    rw [Subtype.dist_eq, Subtype.dist_eq, dist_eq_norm, dist_eq_norm]
    exact h
  have hcw : ContractingWith ⟨q, hq0⟩ f := ⟨by exact_mod_cast hq1, hlip⟩
  let z := ContractingWith.fixedPoint f hcw
  have hfix : T z.1 = z.1 := congrArg Subtype.val hcw.fixedPoint_isFixedPt
  have hz : ‖z.1 - c‖ ≤ r := (hmem _).mp z.2
  have hd : (1 - q) * ‖z.1 - c‖ ≤ Y := by
    have h1 := hcontract z.1 hz c hcc
    have h2 : z.1 - c = (T z.1 - T c) + (T c - c) := by rw [hfix]; abel
    have h3 : ‖z.1 - c‖ ≤ q * ‖z.1 - c‖ + Y := by
      calc
        ‖z.1 - c‖ = ‖(T z.1 - T c) + (T c - c)‖ := by rw [h2]
        _ ≤ ‖T z.1 - T c‖ + ‖T c - c‖ := norm_add_le _ _
        _ ≤ q * ‖z.1 - c‖ + Y := by linarith
    linarith
  refine ⟨z.1, hz, hfix, hd, ?_⟩
  intro w hw hwfix
  have h1 := hcontract w hw z.1 hz
  rw [hwfix, hfix] at h1
  have h0 : ‖w - z.1‖ ≤ 0 := by nlinarith [norm_nonneg (w - z.1)]
  have h2 : ‖w - z.1‖ = 0 := le_antisymm h0 (norm_nonneg _)
  exact sub_eq_zero.mp (norm_eq_zero.mp h2)

/-- Lemma (Sound rational box certificate). If `q ≤ 1/4` and `Y ≤ r/8`
for the preconditioned update, then `G` has exactly one zero in the box
`‖z-c‖ ≤ r`; its distance from the center satisfies `(1-q)·‖z-c‖ ≤ Y` and
in particular `‖z-c‖ ≤ r/6`. -/
theorem box_root_certificate (G : (Fin d → ℝ) → (Fin d → ℝ))
    (R : Matrix (Fin d) (Fin d) ℝ) (c : Fin d → ℝ) (r q Y : ℝ)
    (hr : 0 ≤ r) (hq0 : 0 ≤ q) (hq : q ≤ 1/4) (hY : Y ≤ r/8)
    (hres : ‖R.mulVec (G c)‖ ≤ Y)
    (hRinj : Function.Injective R.mulVec)
    (hcontract : ∀ z, ‖z - c‖ ≤ r → ∀ w, ‖w - c‖ ≤ r →
      ‖(z - R.mulVec (G z)) - (w - R.mulVec (G w))‖ ≤ q * ‖z - w‖) :
    ∃ z, ‖z - c‖ ≤ r ∧ G z = 0 ∧ (1 - q) * ‖z - c‖ ≤ Y ∧ 6 * ‖z - c‖ ≤ r ∧
      ∀ w, ‖w - c‖ ≤ r → G w = 0 → w = z := by
  have hY0 : 0 ≤ Y := (norm_nonneg _).trans hres
  have hcenter : ‖(c - R.mulVec (G c)) - c‖ ≤ Y := by
    have h1 : (c - R.mulVec (G c)) - c = -(R.mulVec (G c)) := by abel
    rw [h1, norm_neg]
    exact hres
  obtain ⟨z, hz, hfix, hd, huniq⟩ := fixed_point_box
    (fun z => z - R.mulVec (G z)) c r q Y hr hq0 (by linarith)
    hcenter (by nlinarith) hcontract
  have hzero : G z = 0 := by
    have h1 : R.mulVec (G z) = 0 := sub_eq_self.mp hfix
    exact hRinj (show R.mulVec (G z) = R.mulVec 0 by rw [h1, Matrix.mulVec_zero])
  have h6 : 6 * ‖z - c‖ ≤ r := by nlinarith [norm_nonneg (z - c)]
  refine ⟨z, hz, hzero, hd, h6, ?_⟩
  intro w hw hGw
  exact huniq w hw (by rw [hGw, Matrix.mulVec_zero, sub_zero])

/-! ## From derivative row sums to the contraction bound -/

/-- Row sums of `I - R·DG(z)` over the box bound the contraction defect of
the preconditioned update `z ↦ z - R·G(z)`, by the mean value inequality
on the convex box. -/
theorem contraction_of_jacobian (G : (Fin d → ℝ) → (Fin d → ℝ))
    (J : (Fin d → ℝ) → Matrix (Fin d) (Fin d) ℝ)
    (R : Matrix (Fin d) (Fin d) ℝ) (c : Fin d → ℝ) (r q : ℝ) (hq0 : 0 ≤ q)
    (hG : ∀ z ∈ Metric.closedBall c r,
      HasFDerivWithinAt G (LinearMap.toContinuousLinearMap (J z).mulVecLin)
        (Metric.closedBall c r) z)
    (hrow : ∀ z ∈ Metric.closedBall c r, ∀ i,
      ∑ j, |(1 - R * J z : Matrix (Fin d) (Fin d) ℝ) i j| ≤ q) :
    ∀ z, ‖z - c‖ ≤ r → ∀ w, ‖w - c‖ ≤ r →
      ‖(z - R.mulVec (G z)) - (w - R.mulVec (G w))‖ ≤ q * ‖z - w‖ := by
  intro z hz w hw
  have hzS : z ∈ Metric.closedBall c r := mem_closedBall_iff_norm.mpr hz
  have hwS : w ∈ Metric.closedBall c r := mem_closedBall_iff_norm.mpr hw
  have hT : ∀ x ∈ Metric.closedBall c r,
      HasFDerivWithinAt (fun y => y - R.mulVec (G y))
        (LinearMap.toContinuousLinearMap
          ((1 - R * J x : Matrix (Fin d) (Fin d) ℝ)).mulVecLin)
        (Metric.closedBall c r) x := by
    intro x hx
    have h1 : HasFDerivWithinAt (fun y => R.mulVec (G y))
        ((LinearMap.toContinuousLinearMap R.mulVecLin).comp
          (LinearMap.toContinuousLinearMap (J x).mulVecLin))
        (Metric.closedBall c r) x :=
      (LinearMap.toContinuousLinearMap R.mulVecLin).hasFDerivAt.comp_hasFDerivWithinAt
        x (hG x hx)
    have h2 : HasFDerivWithinAt (fun y : Fin d → ℝ => y)
        (ContinuousLinearMap.id ℝ (Fin d → ℝ)) (Metric.closedBall c r) x :=
      hasFDerivWithinAt_id x _
    have h3 := h2.sub h1
    have he : ContinuousLinearMap.id ℝ (Fin d → ℝ) -
        (LinearMap.toContinuousLinearMap R.mulVecLin).comp
          (LinearMap.toContinuousLinearMap (J x).mulVecLin) =
        LinearMap.toContinuousLinearMap
          ((1 - R * J x : Matrix (Fin d) (Fin d) ℝ)).mulVecLin := by
      refine ContinuousLinearMap.ext fun v => ?_
      simp only [_root_.sub_apply, ContinuousLinearMap.id_apply,
        ContinuousLinearMap.comp_apply, LinearMap.coe_toContinuousLinearMap',
        Matrix.mulVecLin_apply, Matrix.sub_mulVec, Matrix.one_mulVec,
        Matrix.mulVec_mulVec]
    exact he ▸ h3
  have hb : ∀ x ∈ Metric.closedBall c r,
      ‖LinearMap.toContinuousLinearMap
        ((1 - R * J x : Matrix (Fin d) (Fin d) ℝ)).mulVecLin‖ ≤ q := by
    intro x hx
    apply ContinuousLinearMap.opNorm_le_bound _ hq0
    intro v
    have h := row_sum_bound (1 - R * J x) q hq0 (hrow x hx) v
    simpa only [LinearMap.coe_toContinuousLinearMap', Matrix.mulVecLin_apply] using h
  have h := Convex.norm_image_sub_le_of_norm_hasFDerivWithin_le hT hb
    (convex_closedBall c r) hwS hzS
  exact h

/-! ## The computable enclosure bound and preconditioner nonsingularity -/

/-- An entrywise Jacobian enclosure `|J(z)_{kj} - Ĵ_{kj}| ≤ Δ_{kj}` on the
box gives the computable rational bound
`q = ‖I - R·Ĵ‖ + ‖|R|·Δ‖` on row sums (the paper's displayed formula). -/
theorem row_sum_enclosure (R Jhat Δ Jz : Matrix (Fin d) (Fin d) ℝ)
    (henc : ∀ i j, |Jz i j - Jhat i j| ≤ Δ i j) (i : Fin d) :
    ∑ j, |(1 - R * Jz : Matrix (Fin d) (Fin d) ℝ) i j| ≤
      ∑ j, |(1 - R * Jhat : Matrix (Fin d) (Fin d) ℝ) i j| +
        ∑ j, ∑ k, |R i k| * Δ k j := by
  have h1 : ∀ j, |(1 - R * Jz : Matrix (Fin d) (Fin d) ℝ) i j| ≤
      |(1 - R * Jhat : Matrix (Fin d) (Fin d) ℝ) i j| + ∑ k, |R i k| * Δ k j := by
    intro j
    have hd : (1 - R * Jz : Matrix (Fin d) (Fin d) ℝ) i j =
        (1 - R * Jhat : Matrix (Fin d) (Fin d) ℝ) i j -
          ∑ k, R i k * (Jz k j - Jhat k j) := by
      simp only [Matrix.sub_apply, Matrix.one_apply, Matrix.mul_apply, mul_sub,
        Finset.sum_sub_distrib]
      ring
    have hS : |∑ k, R i k * (Jz k j - Jhat k j)| ≤ ∑ k, |R i k| * Δ k j := by
      calc
        |∑ k, R i k * (Jz k j - Jhat k j)| ≤ ∑ k, |R i k * (Jz k j - Jhat k j)| :=
          Finset.abs_sum_le_sum_abs _ _
        _ ≤ ∑ k, |R i k| * Δ k j := by
          apply Finset.sum_le_sum
          intro k _
          rw [abs_mul]
          exact mul_le_mul_of_nonneg_left (henc k j) (abs_nonneg _)
    have ht := abs_add_le ((1 - R * Jhat : Matrix (Fin d) (Fin d) ℝ) i j)
      (-(∑ k, R i k * (Jz k j - Jhat k j)))
    rw [abs_neg] at ht
    rw [hd, sub_eq_add_neg]
    linarith
  calc
    ∑ j, |(1 - R * Jz : Matrix (Fin d) (Fin d) ℝ) i j| ≤
        ∑ j, (|(1 - R * Jhat : Matrix (Fin d) (Fin d) ℝ) i j| +
          ∑ k, |R i k| * Δ k j) := Finset.sum_le_sum (fun j _ => h1 j)
    _ = _ := Finset.sum_add_distrib

/-- An accepted center test with `q < 1` already certifies nonsingularity of
the rational preconditioner: no separate determinant check is required. -/
theorem precond_injective (R Jhat : Matrix (Fin d) (Fin d) ℝ) (q : ℝ)
    (hq0 : 0 ≤ q) (hq1 : q < 1)
    (hrow : ∀ i, ∑ j, |(1 - R * Jhat : Matrix (Fin d) (Fin d) ℝ) i j| ≤ q) :
    Function.Injective R.mulVec := by
  have hMinj : Function.Injective (R * Jhat).mulVecLin := by
    rw [injective_iff_map_eq_zero]
    intro v hv
    have hv' : (R * Jhat).mulVec v = 0 := by
      rw [← Matrix.mulVecLin_apply]
      exact hv
    have hvv : (1 - R * Jhat : Matrix (Fin d) (Fin d) ℝ).mulVec v = v := by
      rw [Matrix.sub_mulVec, Matrix.one_mulVec, hv', sub_zero]
    have hb := row_sum_bound (1 - R * Jhat) q hq0 hrow v
    rw [hvv] at hb
    have h0 : ‖v‖ ≤ 0 := by nlinarith [norm_nonneg v]
    exact norm_eq_zero.mp (le_antisymm h0 (norm_nonneg _))
  have hMsurj : Function.Surjective (R * Jhat).mulVecLin :=
    LinearMap.injective_iff_surjective.mp hMinj
  have hRsurj : Function.Surjective R.mulVecLin := by
    intro y
    obtain ⟨x, hx⟩ := hMsurj y
    refine ⟨Jhat.mulVec x, ?_⟩
    rw [Matrix.mulVecLin_apply, Matrix.mulVec_mulVec]
    rw [Matrix.mulVecLin_apply] at hx
    exact hx
  have hRinj : Function.Injective R.mulVecLin :=
    LinearMap.injective_iff_surjective.mpr hRsurj
  intro a c hac
  apply hRinj
  rw [Matrix.mulVecLin_apply, Matrix.mulVecLin_apply]
  exact hac

/-! ## The executable rational acceptance test -/

/-- Certificate data for one multidimensional box: rational center, radius,
preconditioner, center Jacobian enclosure `Ĵ`, entrywise enclosure widths
`Δ` valid on the whole box, and a preconditioned residual bound. -/
structure Certificate (d : ℕ) where
  center : Fin d → ℚ
  radius : ℚ
  precond : Matrix (Fin d) (Fin d) ℚ
  jacobianCenter : Matrix (Fin d) (Fin d) ℚ
  jacobianWidth : Matrix (Fin d) (Fin d) ℚ
  residualBound : ℚ

/-- The computable per-row contraction-defect bound `‖I-R·Ĵ‖ + ‖|R|·Δ‖`. -/
def qBound (C : Certificate d) (i : Fin d) : ℚ :=
  ∑ j, |(1 - C.precond * C.jacobianCenter : Matrix (Fin d) (Fin d) ℚ) i j| +
    ∑ j, ∑ k, |C.precond i k| * C.jacobianWidth k j

/-- The executable rational acceptance test of Lemma (auto-box). -/
def accepts (C : Certificate d) : Bool := decide (
  0 < C.radius ∧ (∀ i, qBound C i ≤ 1/4) ∧ C.residualBound ≤ C.radius/8)

theorem accepts_facts (C : Certificate d) (h : accepts C = true) :
    0 < C.radius ∧ (∀ i, qBound C i ≤ 1/4) ∧ C.residualBound ≤ C.radius/8 := by
  simpa [accepts] using h

/-- The real center of a rational certificate. -/
def realCenter (C : Certificate d) : Fin d → ℝ := fun i => (C.center i : ℝ)

/-- The real cast of the rational preconditioner. -/
def realPrecond (C : Certificate d) : Matrix (Fin d) (Fin d) ℝ :=
  C.precond.map (fun x : ℚ => (x : ℝ))

theorem qBound_cast (C : Certificate d) (i : Fin d) :
    ((qBound C i : ℚ) : ℝ) =
      ∑ j, |(1 - realPrecond C *
          C.jacobianCenter.map (fun x : ℚ => (x : ℝ)) :
          Matrix (Fin d) (Fin d) ℝ) i j| +
        ∑ j, ∑ k, |realPrecond C i k| *
          C.jacobianWidth.map (fun x : ℚ => (x : ℝ)) k j := by
  have hentry : ∀ j, ((1 - C.precond * C.jacobianCenter :
      Matrix (Fin d) (Fin d) ℚ) i j : ℝ) =
      (1 - realPrecond C * C.jacobianCenter.map (fun x : ℚ => (x : ℝ)) :
        Matrix (Fin d) (Fin d) ℝ) i j := by
    intro j
    simp only [Matrix.sub_apply, Matrix.one_apply, Matrix.mul_apply,
      Matrix.map_apply, realPrecond]
    split_ifs <;> push_cast <;> ring
  simp only [qBound]
  push_cast
  congr 1
  exact Finset.sum_congr rfl fun j _ => by rw [hentry j]

/-- Soundness of the executable multidimensional acceptance test: given the
promised real enclosures (derivative generator, entrywise Jacobian
enclosure, preconditioned residual bound), an accepted certificate
guarantees exactly one zero of `G` in the box, `r/6`-close to the center. -/
theorem accepts_sound (C : Certificate d) (h : accepts C = true)
    (G : (Fin d → ℝ) → (Fin d → ℝ))
    (J : (Fin d → ℝ) → Matrix (Fin d) (Fin d) ℝ)
    (hG : ∀ z ∈ Metric.closedBall (realCenter C) (C.radius : ℝ),
      HasFDerivWithinAt G (LinearMap.toContinuousLinearMap (J z).mulVecLin)
        (Metric.closedBall (realCenter C) (C.radius : ℝ)) z)
    (hJ : ∀ z ∈ Metric.closedBall (realCenter C) (C.radius : ℝ), ∀ k j,
      |J z k j - (C.jacobianCenter k j : ℝ)| ≤ (C.jacobianWidth k j : ℝ))
    (hres : ‖(realPrecond C).mulVec (G (realCenter C))‖ ≤ (C.residualBound : ℝ)) :
    ∃ z, ‖z - realCenter C‖ ≤ (C.radius : ℝ) ∧ G z = 0 ∧
      6 * ‖z - realCenter C‖ ≤ (C.radius : ℝ) ∧
      ∀ w, ‖w - realCenter C‖ ≤ (C.radius : ℝ) → G w = 0 → w = z := by
  obtain ⟨hrpos, hq, hY⟩ := accepts_facts C h
  have hr : (0 : ℝ) ≤ (C.radius : ℝ) := by exact_mod_cast hrpos.le
  have hYr : ((C.residualBound : ℚ) : ℝ) ≤ (C.radius : ℝ)/8 := by exact_mod_cast hY
  have hqR : ∀ i,
      ∑ j, |(1 - realPrecond C *
          C.jacobianCenter.map (fun x : ℚ => (x : ℝ)) :
          Matrix (Fin d) (Fin d) ℝ) i j| +
        ∑ j, ∑ k, |realPrecond C i k| *
          C.jacobianWidth.map (fun x : ℚ => (x : ℝ)) k j ≤ 1/4 := by
    intro i
    rw [← qBound_cast]
    calc
      ((qBound C i : ℚ) : ℝ) ≤ ((1/4 : ℚ) : ℝ) := by exact_mod_cast hq i
      _ = 1/4 := by norm_num
  -- widths are nonnegative because they enclose the center Jacobian error
  have hΔ0 : ∀ k j, (0 : ℝ) ≤ C.jacobianWidth.map (fun x : ℚ => (x : ℝ)) k j := by
    intro k j
    have hcball : realCenter C ∈ Metric.closedBall (realCenter C) (C.radius : ℝ) :=
      Metric.mem_closedBall_self hr
    have := hJ (realCenter C) hcball k j
    simp only [Matrix.map_apply]
    exact (abs_nonneg _).trans this
  -- the center test bounds the pure `I - R·Ĵ` row sums as well
  have hcenter_row : ∀ i,
      ∑ j, |(1 - realPrecond C *
          C.jacobianCenter.map (fun x : ℚ => (x : ℝ)) :
          Matrix (Fin d) (Fin d) ℝ) i j| ≤ 1/4 := by
    intro i
    have hnn : (0 : ℝ) ≤ ∑ j, ∑ k, |realPrecond C i k| *
        C.jacobianWidth.map (fun x : ℚ => (x : ℝ)) k j :=
      Finset.sum_nonneg fun j _ => Finset.sum_nonneg fun k _ =>
        mul_nonneg (abs_nonneg _) (hΔ0 k j)
    linarith [hqR i]
  have hRinj : Function.Injective (realPrecond C).mulVec :=
    precond_injective _ _ (1/4) (by norm_num) (by norm_num) hcenter_row
  -- row sums over the whole box
  have hrow : ∀ z ∈ Metric.closedBall (realCenter C) (C.radius : ℝ), ∀ i,
      ∑ j, |(1 - realPrecond C * J z : Matrix (Fin d) (Fin d) ℝ) i j| ≤ 1/4 := by
    intro z hz i
    have henc : ∀ k j, |J z k j -
        C.jacobianCenter.map (fun x : ℚ => (x : ℝ)) k j| ≤
        C.jacobianWidth.map (fun x : ℚ => (x : ℝ)) k j := by
      intro k j
      simpa only [Matrix.map_apply] using hJ z hz k j
    exact (row_sum_enclosure (realPrecond C) _ _ (J z) henc i).trans (hqR i)
  have hcontract := contraction_of_jacobian G J (realPrecond C) (realCenter C)
    (C.radius : ℝ) (1/4) (by norm_num) hG hrow
  obtain ⟨z, hz, hzero, _, h6, huniq⟩ := box_root_certificate G (realPrecond C)
    (realCenter C) (C.radius : ℝ) (1/4) (C.residualBound : ℝ) hr (by norm_num)
    le_rfl hYr hres hRinj hcontract
  exact ⟨z, hz, hzero, h6, huniq⟩

/-! ## Validating a whole chart family

`G_s(z) = G(z) - s • dir` has an `s`-independent derivative, so a single
box test with the sharper residual budget `Y₀ ≤ r/16` validates every
phase value `|s| ≤ h` with `h·‖R·dir‖ ≤ r/16`. When the last row of `G`
is the phase functional `λ(z-c)` and `dir` is the last standard basis
vector, the root of `G_s` satisfies `λ(z(s)-c) = s` by reading off that
coordinate of `G z = s • dir`. -/

/-- Every phase value `|s| ≤ h` inherits a valid box certificate from a
single test with `Y₀ ≤ r/16` and `h·‖R·dir‖ ≤ r/16`. -/
theorem family_certificate (G : (Fin d → ℝ) → (Fin d → ℝ))
    (R : Matrix (Fin d) (Fin d) ℝ) (c dir : Fin d → ℝ) (r q Y₀ h : ℝ)
    (hr : 0 ≤ r) (hq0 : 0 ≤ q) (hq : q ≤ 1/4) (hY : Y₀ ≤ r/16)
    (hres : ‖R.mulVec (G c)‖ ≤ Y₀)
    (hRinj : Function.Injective R.mulVec)
    (hcontract : ∀ z, ‖z - c‖ ≤ r → ∀ w, ‖w - c‖ ≤ r →
      ‖(z - R.mulVec (G z)) - (w - R.mulVec (G w))‖ ≤ q * ‖z - w‖)
    (hh : h * ‖R.mulVec dir‖ ≤ r/16) :
    ∀ s : ℝ, |s| ≤ h → ∃ z, ‖z - c‖ ≤ r ∧ G z = s • dir ∧
      ∀ w, ‖w - c‖ ≤ r → G w = s • dir → w = z := by
  intro s hs
  have hY0 : 0 ≤ Y₀ := (norm_nonneg _).trans hres
  set Gs : (Fin d → ℝ) → (Fin d → ℝ) := fun z => G z - s • dir with hGs
  have hressub : ∀ z, R.mulVec (Gs z) = R.mulVec (G z) - s • R.mulVec dir := by
    intro z
    rw [hGs]
    simp only [Matrix.mulVec_sub, Matrix.mulVec_smul]
  have hresY : ‖R.mulVec (Gs c)‖ ≤ Y₀ + h * ‖R.mulVec dir‖ := by
    rw [hressub]
    have h1 := norm_sub_le (R.mulVec (G c)) (s • R.mulVec dir)
    have h2 : ‖s • R.mulVec dir‖ = |s| * ‖R.mulVec dir‖ := by
      rw [norm_smul, Real.norm_eq_abs]
    have h3 : |s| * ‖R.mulVec dir‖ ≤ h * ‖R.mulVec dir‖ :=
      mul_le_mul_of_nonneg_right hs (norm_nonneg _)
    linarith
  have hcontract' : ∀ z, ‖z - c‖ ≤ r → ∀ w, ‖w - c‖ ≤ r →
      ‖(z - R.mulVec (Gs z)) - (w - R.mulVec (Gs w))‖ ≤ q * ‖z - w‖ := by
    intro z hz w hw
    have he : (z - R.mulVec (Gs z)) - (w - R.mulVec (Gs w)) =
        (z - R.mulVec (G z)) - (w - R.mulVec (G w)) := by
      rw [hressub, hressub]
      abel
    rw [he]
    exact hcontract z hz w hw
  obtain ⟨z, hz, hzero, _, _, huniq⟩ := box_root_certificate Gs R c r q
    (Y₀ + h * ‖R.mulVec dir‖) hr hq0 hq (by linarith) hresY hRinj hcontract'
  refine ⟨z, hz, sub_eq_zero.mp hzero, ?_⟩
  intro w hw hroot
  exact huniq w hw (by rw [hGs]; simpa [sub_eq_zero] using hroot)

/-- Quantitative connected-arc bound: roots at nearby phase values are
`(1-q)⁻¹·‖R·dir‖`-Lipschitz-close, the formalized content of the
derivative bound `‖z'(s)‖ ≤ (1-q)⁻¹‖R·e_d‖` in the manuscript. -/
theorem family_lipschitz (G : (Fin d → ℝ) → (Fin d → ℝ))
    (R : Matrix (Fin d) (Fin d) ℝ) (c dir : Fin d → ℝ) (r q : ℝ)
    (hcontract : ∀ z, ‖z - c‖ ≤ r → ∀ w, ‖w - c‖ ≤ r →
      ‖(z - R.mulVec (G z)) - (w - R.mulVec (G w))‖ ≤ q * ‖z - w‖)
    (s s' : ℝ) (z z' : Fin d → ℝ) (hz : ‖z - c‖ ≤ r) (hz' : ‖z' - c‖ ≤ r)
    (hroot : G z = s • dir) (hroot' : G z' = s' • dir) :
    (1 - q) * ‖z - z'‖ ≤ |s - s'| * ‖R.mulVec dir‖ := by
  have hsplit : z - z' = ((z - R.mulVec (G z)) - (z' - R.mulVec (G z'))) +
      (s - s') • R.mulVec dir := by
    rw [hroot, hroot']
    simp only [Matrix.mulVec_smul]
    module
  have h1 := hcontract z hz z' hz'
  have h2 : ‖(s - s') • R.mulVec dir‖ = |s - s'| * ‖R.mulVec dir‖ := by
    rw [norm_smul, Real.norm_eq_abs]
  have h3 : ‖z - z'‖ ≤ q * ‖z - z'‖ + |s - s'| * ‖R.mulVec dir‖ := by
    calc
      ‖z - z'‖ = ‖((z - R.mulVec (G z)) - (z' - R.mulVec (G z'))) +
          (s - s') • R.mulVec dir‖ := by rw [← hsplit]
      _ ≤ ‖(z - R.mulVec (G z)) - (z' - R.mulVec (G z'))‖ +
          ‖(s - s') • R.mulVec dir‖ := norm_add_le _ _
      _ ≤ q * ‖z - z'‖ + |s - s'| * ‖R.mulVec dir‖ := by rw [h2]; linarith
  linarith

/-- Shared-root identification at a chart transition: the retained endpoint
enclosure of the previous family cannot select an unrelated zero of the
next family at the same phase value. -/
theorem overlap_identification (G : (Fin d → ℝ) → (Fin d → ℝ))
    (R : Matrix (Fin d) (Fin d) ℝ) (c dir : Fin d → ℝ) (r q : ℝ) (hq1 : q < 1)
    (hcontract : ∀ z, ‖z - c‖ ≤ r → ∀ w, ‖w - c‖ ≤ r →
      ‖(z - R.mulVec (G z)) - (w - R.mulVec (G w))‖ ≤ q * ‖z - w‖)
    (s : ℝ) (p z : Fin d → ℝ) (hp : ‖p - c‖ ≤ r) (hz : ‖z - c‖ ≤ r)
    (hproot : G p = s • dir) (hzroot : G z = s • dir) : p = z := by
  have h := family_lipschitz G R c dir r q hcontract s s p z hp hz hproot hzroot
  simp only [sub_self, abs_zero, zero_mul] at h
  have h0 : ‖p - z‖ ≤ 0 := by nlinarith [norm_nonneg (p - z)]
  exact sub_eq_zero.mp (norm_eq_zero.mp (le_antisymm h0 (norm_nonneg _)))

/-! ## Explicit enclosures for DEQs with certified smooth activations

The bordered residual `G(z)_i = (P z + w)_i - act_i((A z + b)_i)` with a
certified activation on each DEQ row and the zero activation on an affine
phase row covers a chart map `G_s(z) = (F(z), λ(z-c)-s)` as an instance,
for any activations supplying a certified derivative and a Lipschitz
constant for that derivative. The rational evaluator discharging the
center enclosures remains a separate per-activation obligation. -/

/-- A certified scalar activation: a `C¹` function with an explicit
derivative and a Lipschitz constant for that derivative. Only these three
data enter the multidimensional enclosure lemmas. -/
structure Activation where
  φ : ℝ → ℝ
  ψ : ℝ → ℝ
  M₂ : ℝ
  M₂_nonneg : 0 ≤ M₂
  hasDeriv : ∀ y : ℝ, HasDerivAt φ (ψ y) y
  ψ_lipschitz : ∀ x y : ℝ, |ψ x - ψ y| ≤ M₂ * |x - y|

/-- The zero activation: an affine (phase) row. -/
def zeroActivation : Activation where
  φ := fun _ => 0
  ψ := fun _ => 0
  M₂ := 0
  M₂_nonneg := le_refl 0
  hasDeriv := fun y => hasDerivAt_const y 0
  ψ_lipschitz := fun x y => by simp

/-- Scaling an activation by a constant gate. -/
noncomputable def Activation.scale (c : ℝ) (a : Activation) : Activation where
  φ := fun y => c * a.φ y
  ψ := fun y => c * a.ψ y
  M₂ := |c| * a.M₂
  M₂_nonneg := mul_nonneg (abs_nonneg c) a.M₂_nonneg
  hasDeriv := fun y => (a.hasDeriv y).const_mul c
  ψ_lipschitz := fun x y => by
    have h := a.ψ_lipschitz x y
    calc
      |c * a.ψ x - c * a.ψ y| = |c| * |a.ψ x - a.ψ y| := by
        rw [show c * a.ψ x - c * a.ψ y = c * (a.ψ x - a.ψ y) by ring, abs_mul]
      _ ≤ |c| * (a.M₂ * |x - y|) := mul_le_mul_of_nonneg_left h (abs_nonneg c)
      _ = |c| * a.M₂ * |x - y| := by ring

/-- The derivative of `tanh`. -/
noncomputable def dtanh (y : ℝ) : ℝ := 1 - Real.tanh y ^ 2

theorem tanh_abs_le_one (y : ℝ) : |Real.tanh y| ≤ 1 :=
  abs_le.mpr ⟨(Real.neg_one_lt_tanh y).le, (Real.tanh_lt_one y).le⟩

theorem dtanh_nonneg (y : ℝ) : 0 ≤ dtanh y := by
  have h := abs_le.mp (tanh_abs_le_one y)
  unfold dtanh
  nlinarith

theorem dtanh_le_one (y : ℝ) : dtanh y ≤ 1 := by
  unfold dtanh
  nlinarith [sq_nonneg (Real.tanh y)]

theorem tanh_hasDerivAt (y : ℝ) : HasDerivAt Real.tanh (dtanh y) y := by
  have hc : Real.cosh y ≠ 0 := (Real.cosh_pos y).ne'
  have h := (Real.hasDerivAt_sinh y).div (Real.hasDerivAt_cosh y) hc
  have hval : (Real.cosh y * Real.cosh y - Real.sinh y * Real.sinh y) /
      Real.cosh y ^ 2 = dtanh y := by
    unfold dtanh
    rw [Real.tanh_eq_sinh_div_cosh]
    field_simp
  have he : Real.tanh = fun x => Real.sinh x / Real.cosh x :=
    funext Real.tanh_eq_sinh_div_cosh
  rw [he, ← hval]
  exact h

theorem tanh_lipschitz (x y : ℝ) : |Real.tanh x - Real.tanh y| ≤ |x - y| := by
  have hd : ∀ z ∈ (Set.univ : Set ℝ),
      HasDerivWithinAt Real.tanh (dtanh z) Set.univ z :=
    fun z _ => (tanh_hasDerivAt z).hasDerivWithinAt
  have hb : ∀ z ∈ (Set.univ : Set ℝ), ‖dtanh z‖ ≤ (1 : ℝ) := by
    intro z _
    rw [Real.norm_eq_abs, abs_of_nonneg (dtanh_nonneg z)]
    exact dtanh_le_one z
  have hs := (convex_univ : Convex ℝ (Set.univ : Set ℝ)).norm_image_sub_le_of_norm_hasDerivWithin_le
    hd hb (Set.mem_univ y) (Set.mem_univ x)
  simpa [Real.norm_eq_abs] using hs

/-- `|(1-tanh²)'| ≤ 2`: the activation-derivative Lipschitz constant used by
the row variation bound. -/
theorem dtanh_lipschitz (x y : ℝ) : |dtanh x - dtanh y| ≤ 2 * |x - y| := by
  have he : dtanh x - dtanh y =
      (Real.tanh y - Real.tanh x) * (Real.tanh y + Real.tanh x) := by
    unfold dtanh
    ring
  rw [he, abs_mul]
  have h1 : |Real.tanh y - Real.tanh x| ≤ |x - y| := by
    rw [abs_sub_comm] at *
    exact tanh_lipschitz x y
  have h2 : |Real.tanh y + Real.tanh x| ≤ 2 := by
    have := tanh_abs_le_one x
    have := tanh_abs_le_one y
    calc
      |Real.tanh y + Real.tanh x| ≤ |Real.tanh y| + |Real.tanh x| := abs_add_le _ _
      _ ≤ 2 := by linarith
  calc
    |Real.tanh y - Real.tanh x| * |Real.tanh y + Real.tanh x| ≤ |x - y| * 2 :=
      mul_le_mul h1 h2 (abs_nonneg _) (abs_nonneg _)
    _ = 2 * |x - y| := by ring

/-- `tanh` as a certified activation, with derivative Lipschitz constant `2`. -/
noncomputable def tanhActivation : Activation where
  φ := Real.tanh
  ψ := dtanh
  M₂ := 2
  M₂_nonneg := by norm_num
  hasDeriv := tanh_hasDerivAt
  ψ_lipschitz := dtanh_lipschitz

/-! ### The logistic sigmoid

Obtained from the tanh instance through the exact identity
`σ(y) = (1 + tanh(y/2))/2`, with derivative Lipschitz constant `1/4`;
a certified rational evaluator for `σ` is the same affine transform of
the tanh evaluator. -/

/-- The logistic sigmoid `σ(y) = (1 + tanh(y/2))/2 = 1/(1+e^{-y})`. -/
noncomputable def sigmoid (y : ℝ) : ℝ := (1 + Real.tanh (y/2))/2

/-- Its derivative `σ' = σ(1-σ) = (1 - tanh²(y/2))/4`. -/
noncomputable def dsigmoid (y : ℝ) : ℝ := dtanh (y/2)/4

theorem sigmoid_hasDerivAt (y : ℝ) : HasDerivAt sigmoid (dsigmoid y) y := by
  have h1 : HasDerivAt (fun x : ℝ => x/2) ((1:ℝ)/2) y := by
    simpa using (hasDerivAt_id y).div_const 2
  have h2 := (tanh_hasDerivAt (y/2)).comp y h1
  have h3 := (h2.const_add 1).div_const 2
  have he : sigmoid = fun x : ℝ =>
      (1 + (Real.tanh ∘ fun x : ℝ => x/2) x)/2 := rfl
  have hv : dtanh (y/2) * (1/2)/2 = dsigmoid y := by
    unfold dsigmoid
    ring
  rw [he, ← hv]
  exact h3

theorem dsigmoid_lipschitz (x y : ℝ) : |dsigmoid x - dsigmoid y| ≤ 1/4 * |x - y| := by
  have h := dtanh_lipschitz (x/2) (y/2)
  have he : |x/2 - y/2| = |x - y|/2 := by
    rw [show x/2 - y/2 = (x - y)/2 by ring, abs_div]
    norm_num
  rw [he] at h
  have he2 : |dsigmoid x - dsigmoid y| = |dtanh (x/2) - dtanh (y/2)|/4 := by
    unfold dsigmoid
    rw [show dtanh (x/2)/4 - dtanh (y/2)/4 = (dtanh (x/2) - dtanh (y/2))/4 by ring,
      abs_div]
    norm_num
  rw [he2]
  linarith

/-- The logistic sigmoid as a certified activation with `M₂ = 1/4`. -/
noncomputable def sigmoidActivation : Activation where
  φ := sigmoid
  ψ := dsigmoid
  M₂ := 1/4
  M₂_nonneg := by norm_num
  hasDeriv := sigmoid_hasDerivAt
  ψ_lipschitz := dsigmoid_lipschitz

/-! ### The exact Gaussian error linear unit

The standard normal distribution function is defined by a finite interval
integral anchored at the origin, so no error-function library support is
needed; the fundamental theorem of calculus supplies its derivative. The
second derivative of `gelu` is `(2-y²)·pdf(y)`, and the elementary bounds
`|2-y²|·e^{-y²/2} ≤ 2` and `√(2π) ≥ 2` give the derivative Lipschitz
constant `M₂ = 1`. A certified rational evaluator with Gaussian tail
certificates remains a separate obligation. -/

/-- The standard normal density. -/
noncomputable def gaussPdf (y : ℝ) : ℝ :=
  Real.exp (-(y^2)/2) / Real.sqrt (2*Real.pi)

theorem gaussPdf_continuous : Continuous gaussPdf := by
  have h : Continuous fun y : ℝ => -(y^2)/2 := by continuity
  exact (Real.continuous_exp.comp h).div_const _

theorem gaussPdf_pos (y : ℝ) : 0 < gaussPdf y := by
  unfold gaussPdf
  have hπ : (0:ℝ) < Real.pi := Real.pi_pos
  positivity

/-- The standard normal distribution function, anchored at the origin. -/
noncomputable def gaussCdf (y : ℝ) : ℝ := 1/2 + ∫ t in (0:ℝ)..y, gaussPdf t

theorem gaussCdf_hasDerivAt (y : ℝ) : HasDerivAt gaussCdf (gaussPdf y) y := by
  have hint : IntervalIntegrable gaussPdf MeasureTheory.volume 0 y :=
    gaussPdf_continuous.intervalIntegrable 0 y
  have h := intervalIntegral.integral_hasDerivAt_right hint
    (gaussPdf_continuous.stronglyMeasurableAtFilter _ _)
    gaussPdf_continuous.continuousAt
  exact h.const_add (1/2 : ℝ)

theorem gaussPdf_hasDerivAt (y : ℝ) : HasDerivAt gaussPdf (-y * gaussPdf y) y := by
  have h1 : HasDerivAt (fun x : ℝ => -(x^2)/2) (-y) y := by
    have h := ((hasDerivAt_id y).mul (hasDerivAt_id y)).const_mul (-1/2 : ℝ)
    have hf : (fun x : ℝ => -(x^2)/2) = fun x : ℝ => -1/2 * (x * x) := by
      funext x
      ring
    have hv : (-1/2 : ℝ) * (1 * y + y * 1) = -y := by ring
    rw [hf, ← hv]
    exact h
  have h2 := h1.exp.div_const (Real.sqrt (2*Real.pi))
  have he : Real.exp (-(y^2)/2) * -y / Real.sqrt (2*Real.pi) = -y * gaussPdf y := by
    unfold gaussPdf
    ring
  rw [← he]
  exact h2

/-- The exact Gaussian error linear unit `gelu(y) = y·Φ(y)`. -/
noncomputable def gelu (y : ℝ) : ℝ := y * gaussCdf y

/-- Its derivative `Φ(y) + y·pdf(y)`. -/
noncomputable def dgelu (y : ℝ) : ℝ := gaussCdf y + y * gaussPdf y

theorem gelu_hasDerivAt (y : ℝ) : HasDerivAt gelu (dgelu y) y := by
  have h := (hasDerivAt_id y).mul (gaussCdf_hasDerivAt y)
  have hv : 1 * gaussCdf y + y * gaussPdf y = dgelu y := by
    unfold dgelu
    ring
  rw [← hv]
  exact h

theorem dgelu_hasDerivAt (y : ℝ) : HasDerivAt dgelu ((2 - y^2) * gaussPdf y) y := by
  have h1 := gaussCdf_hasDerivAt y
  have h2 := (hasDerivAt_id y).mul (gaussPdf_hasDerivAt y)
  have h := h1.add h2
  have hv : gaussPdf y + (1 * gaussPdf y + y * (-y * gaussPdf y)) =
      (2 - y^2) * gaussPdf y := by ring
  rw [← hv]
  exact h

theorem gaussExp_bound (y : ℝ) : |2 - y^2| * Real.exp (-(y^2)/2) ≤ 2 := by
  have hexp1 : Real.exp (-(y^2)/2) ≤ 1 := by
    have h0 : -(y^2)/2 ≤ 0 := by nlinarith [sq_nonneg y]
    simpa using Real.exp_le_exp.mpr h0
  rcases le_total (y^2) 2 with h | h
  · have habs : |2 - y^2| = 2 - y^2 := abs_of_nonneg (by linarith)
    rw [habs]
    nlinarith [Real.exp_pos (-(y^2)/2), sq_nonneg y]
  · have habs : |2 - y^2| = y^2 - 2 := by
      rw [abs_of_nonpos (by linarith)]
      ring
    have hinv : Real.exp (-(y^2)/2) = (Real.exp (y^2/2))⁻¹ := by
      rw [← Real.exp_neg]
      ring_nf
    have hepos : (0:ℝ) < Real.exp (y^2/2) := Real.exp_pos _
    have hle : y^2/2 + 1 ≤ Real.exp (y^2/2) := Real.add_one_le_exp _
    rw [habs, hinv, mul_inv_le_iff₀ hepos]
    nlinarith

theorem sqrt_two_pi_ge_two : (2:ℝ) ≤ Real.sqrt (2*Real.pi) := by
  have h4 : (4:ℝ) ≤ 2*Real.pi := by nlinarith [Real.two_le_pi]
  calc
    (2:ℝ) = Real.sqrt (2^2) := by
      rw [Real.sqrt_sq (by norm_num : (0:ℝ) ≤ 2)]
    _ ≤ Real.sqrt (2*Real.pi) := Real.sqrt_le_sqrt (by norm_num at h4 ⊢; linarith)

theorem dgelu_deriv_bound (y : ℝ) : |(2 - y^2) * gaussPdf y| ≤ 1 := by
  have hs : (0:ℝ) < Real.sqrt (2*Real.pi) := lt_of_lt_of_le (by norm_num) sqrt_two_pi_ge_two
  rw [abs_mul, abs_of_pos (gaussPdf_pos y)]
  unfold gaussPdf
  have he : |2 - y^2| * (Real.exp (-(y^2)/2) / Real.sqrt (2*Real.pi)) =
      (|2 - y^2| * Real.exp (-(y^2)/2)) / Real.sqrt (2*Real.pi) := by ring
  rw [he, div_le_one hs]
  linarith [gaussExp_bound y, sqrt_two_pi_ge_two]

theorem dgelu_lipschitz (x y : ℝ) : |dgelu x - dgelu y| ≤ 1 * |x - y| := by
  have hd : ∀ z ∈ (Set.univ : Set ℝ),
      HasDerivWithinAt dgelu ((2 - z^2) * gaussPdf z) Set.univ z :=
    fun z _ => (dgelu_hasDerivAt z).hasDerivWithinAt
  have hb : ∀ z ∈ (Set.univ : Set ℝ), ‖(2 - z^2) * gaussPdf z‖ ≤ (1:ℝ) := by
    intro z _
    rw [Real.norm_eq_abs]
    exact dgelu_deriv_bound z
  have hs := (convex_univ : Convex ℝ (Set.univ : Set ℝ)).norm_image_sub_le_of_norm_hasDerivWithin_le
    hd hb (Set.mem_univ y) (Set.mem_univ x)
  simpa [Real.norm_eq_abs] using hs

/-- The exact GELU as a certified activation with `M₂ = 1`. -/
noncomputable def geluActivation : Activation where
  φ := gelu
  ψ := dgelu
  M₂ := 1
  M₂_nonneg := by norm_num
  hasDeriv := gelu_hasDerivAt
  ψ_lipschitz := dgelu_lipschitz

/-- Bordered residual with per-row certified activations: DEQ rows take a
certified activation such as `tanhActivation`, an affine phase row takes
`zeroActivation`. -/
noncomputable def residual (act : Fin d → Activation)
    (P A : Matrix (Fin d) (Fin d) ℝ) (w b : Fin d → ℝ)
    (z : Fin d → ℝ) : Fin d → ℝ :=
  fun i => (P.mulVec z + w) i - (act i).φ ((A.mulVec z + b) i)

/-- The Jacobian matrix of the bordered residual at `z`. -/
noncomputable def residualJacobian (act : Fin d → Activation)
    (P A : Matrix (Fin d) (Fin d) ℝ) (b : Fin d → ℝ)
    (z : Fin d → ℝ) : Matrix (Fin d) (Fin d) ℝ :=
  Matrix.of fun i j => P i j - (act i).ψ ((A.mulVec z + b) i) * A i j

theorem mulVec_entry_bound (A : Matrix (Fin d) (Fin d) ℝ) (v : Fin d → ℝ)
    (i : Fin d) : |A.mulVec v i| ≤ (∑ j, |A i j|) * ‖v‖ := by
  simp only [Matrix.mulVec, dotProduct]
  calc
    |∑ j, A i j * v j| ≤ ∑ j, |A i j * v j| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ j, |A i j| * ‖v‖ := by
      apply Finset.sum_le_sum
      intro j _
      rw [abs_mul]
      exact mul_le_mul_of_nonneg_left (norm_le_pi_norm v j) (abs_nonneg _)
    _ = (∑ j, |A i j|) * ‖v‖ := by rw [Finset.sum_mul]

/-- Entrywise Jacobian variation on the box: row `i`, column `j` varies by
at most `M₂ᵢ·s_i·‖z-c‖·|A_{ij}|` where `s_i` is the absolute row sum and
`M₂ᵢ` the row activation's derivative Lipschitz constant. -/
theorem jacobian_entry_variation (act : Fin d → Activation)
    (P A : Matrix (Fin d) (Fin d) ℝ) (b : Fin d → ℝ)
    (z c : Fin d → ℝ) (i j : Fin d) :
    |residualJacobian act P A b z i j - residualJacobian act P A b c i j| ≤
      (act i).M₂ * (∑ k, |A i k|) * ‖z - c‖ * |A i j| := by
  have he : residualJacobian act P A b z i j - residualJacobian act P A b c i j =
      -(((act i).ψ ((A.mulVec z + b) i) - (act i).ψ ((A.mulVec c + b) i)) * A i j) := by
    simp only [residualJacobian, Matrix.of_apply]
    ring
  rw [he, abs_neg, abs_mul]
  have hpre : |(A.mulVec z + b) i - (A.mulVec c + b) i| ≤ (∑ k, |A i k|) * ‖z - c‖ := by
    have h1 : (A.mulVec z + b) i - (A.mulVec c + b) i = A.mulVec (z - c) i := by
      simp [Matrix.mulVec_sub]
    rw [h1]
    exact mulVec_entry_bound A (z - c) i
  have h2 : |(act i).ψ ((A.mulVec z + b) i) - (act i).ψ ((A.mulVec c + b) i)| ≤
      (act i).M₂ * ((∑ k, |A i k|) * ‖z - c‖) := by
    calc
      _ ≤ (act i).M₂ * |(A.mulVec z + b) i - (A.mulVec c + b) i| :=
        (act i).ψ_lipschitz _ _
      _ ≤ (act i).M₂ * ((∑ k, |A i k|) * ‖z - c‖) :=
        mul_le_mul_of_nonneg_left hpre (act i).M₂_nonneg
  calc
    |(act i).ψ ((A.mulVec z + b) i) - (act i).ψ ((A.mulVec c + b) i)| * |A i j| ≤
        ((act i).M₂ * ((∑ k, |A i k|) * ‖z - c‖)) * |A i j| :=
      mul_le_mul_of_nonneg_right h2 (abs_nonneg _)
    _ = (act i).M₂ * (∑ k, |A i k|) * ‖z - c‖ * |A i j| := by ring

/-- The paper's row variation bound: the absolute row sum of the Jacobian
variation on a radius-`r` box is at most `M₂ᵢ·s_i²·r` (with `M₂ = 2` on
tanh rows this is the displayed `2·s_i²·r`). -/
theorem jacobian_row_variation (act : Fin d → Activation)
    (P A : Matrix (Fin d) (Fin d) ℝ) (b : Fin d → ℝ)
    (z c : Fin d → ℝ) (r : ℝ) (hz : ‖z - c‖ ≤ r) (i : Fin d) :
    ∑ j, |residualJacobian act P A b z i j - residualJacobian act P A b c i j| ≤
      (act i).M₂ * (∑ k, |A i k|)^2 * r := by
  have hr0 : 0 ≤ r := (norm_nonneg _).trans hz
  have hrs : (0 : ℝ) ≤ ∑ k, |A i k| := Finset.sum_nonneg fun k _ => abs_nonneg _
  calc
    ∑ j, |residualJacobian act P A b z i j - residualJacobian act P A b c i j| ≤
        ∑ j, (act i).M₂ * (∑ k, |A i k|) * ‖z - c‖ * |A i j| :=
      Finset.sum_le_sum fun j _ => jacobian_entry_variation act P A b z c i j
    _ = (act i).M₂ * (∑ k, |A i k|) * ‖z - c‖ * ∑ j, |A i j| := by
      rw [← Finset.mul_sum]
    _ ≤ (act i).M₂ * (∑ k, |A i k|) * r * ∑ j, |A i j| := by
      have hc : (0 : ℝ) ≤ (act i).M₂ * (∑ k, |A i k|) :=
        mul_nonneg (act i).M₂_nonneg hrs
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left hz hc) hrs
    _ = (act i).M₂ * (∑ k, |A i k|)^2 * r := by ring

/-- The paper's preconditioned constant `M_R`: row `k` of `R·(J(z)-J(c))`
has absolute row sum at most `(Σ_i |R_ki|·M₂ᵢ·s_i²)·r ≤ M_R·r`. -/
theorem preconditioned_variation (act : Fin d → Activation)
    (R P A : Matrix (Fin d) (Fin d) ℝ) (b : Fin d → ℝ)
    (z c : Fin d → ℝ) (r : ℝ) (hz : ‖z - c‖ ≤ r) (k : Fin d) :
    ∑ j, |(R * (residualJacobian act P A b z - residualJacobian act P A b c) :
      Matrix (Fin d) (Fin d) ℝ) k j| ≤
      (∑ i, |R k i| * ((act i).M₂ * (∑ l, |A i l|)^2)) * r := by
  have h1 : ∀ j, |(R * (residualJacobian act P A b z - residualJacobian act P A b c) :
      Matrix (Fin d) (Fin d) ℝ) k j| ≤
      ∑ i, |R k i| * |residualJacobian act P A b z i j - residualJacobian act P A b c i j| := by
    intro j
    simp only [Matrix.mul_apply, Matrix.sub_apply]
    calc
      |∑ i, R k i * (residualJacobian act P A b z i j - residualJacobian act P A b c i j)| ≤
          ∑ i, |R k i * (residualJacobian act P A b z i j - residualJacobian act P A b c i j)| :=
        Finset.abs_sum_le_sum_abs _ _
      _ = ∑ i, |R k i| * |residualJacobian act P A b z i j - residualJacobian act P A b c i j| := by
        exact Finset.sum_congr rfl fun i _ => abs_mul _ _
  calc
    ∑ j, |(R * (residualJacobian act P A b z - residualJacobian act P A b c) :
        Matrix (Fin d) (Fin d) ℝ) k j| ≤
        ∑ j, ∑ i, |R k i| *
          |residualJacobian act P A b z i j - residualJacobian act P A b c i j| :=
      Finset.sum_le_sum fun j _ => h1 j
    _ = ∑ i, |R k i| *
        ∑ j, |residualJacobian act P A b z i j - residualJacobian act P A b c i j| := by
      rw [Finset.sum_comm]
      exact Finset.sum_congr rfl fun i _ => (Finset.mul_sum _ _ _).symm
    _ ≤ ∑ i, |R k i| * ((act i).M₂ * (∑ l, |A i l|)^2 * r) :=
      Finset.sum_le_sum fun i _ => mul_le_mul_of_nonneg_left
        (jacobian_row_variation act P A b z c r hz i) (abs_nonneg _)
    _ = (∑ i, |R k i| * ((act i).M₂ * (∑ l, |A i l|)^2)) * r := by
      rw [Finset.sum_mul]
      exact Finset.sum_congr rfl fun i _ => by ring

/-- The derivative generator: the bordered residual is differentiable with
the explicit Jacobian matrix for arbitrary certified activations, the
multidimensional analogue of the scalar derivative identification in the
concrete backend. -/
theorem residual_hasFDerivAt (act : Fin d → Activation)
    (P A : Matrix (Fin d) (Fin d) ℝ) (w b : Fin d → ℝ) (z : Fin d → ℝ) :
    HasFDerivAt (residual act P A w b)
      (LinearMap.toContinuousLinearMap (residualJacobian act P A b z).mulVecLin) z := by
  rw [hasFDerivAt_pi']
  intro i
  have hlinA : HasFDerivAt (fun y : Fin d → ℝ => (A.mulVec y + b) i)
      ((ContinuousLinearMap.proj i).comp
        (LinearMap.toContinuousLinearMap A.mulVecLin)) z := by
    have hfe : (fun y : Fin d → ℝ => (A.mulVec y + b) i) = fun y =>
        ((ContinuousLinearMap.proj i).comp
          (LinearMap.toContinuousLinearMap A.mulVecLin)) y + b i := by
      funext y
      simp
    rw [hfe]
    exact (((ContinuousLinearMap.proj i).comp
      (LinearMap.toContinuousLinearMap A.mulVecLin)).hasFDerivAt).add_const (b i)
  have hlinP : HasFDerivAt (fun y : Fin d → ℝ => (P.mulVec y + w) i)
      ((ContinuousLinearMap.proj i).comp
        (LinearMap.toContinuousLinearMap P.mulVecLin)) z := by
    have hfe : (fun y : Fin d → ℝ => (P.mulVec y + w) i) = fun y =>
        ((ContinuousLinearMap.proj i).comp
          (LinearMap.toContinuousLinearMap P.mulVecLin)) y + w i := by
      funext y
      simp
    rw [hfe]
    exact (((ContinuousLinearMap.proj i).comp
      (LinearMap.toContinuousLinearMap P.mulVecLin)).hasFDerivAt).add_const (w i)
  have hact : HasFDerivAt (fun y : Fin d → ℝ => (act i).φ ((A.mulVec y + b) i))
      ((act i).ψ ((A.mulVec z + b) i) • ((ContinuousLinearMap.proj i).comp
        (LinearMap.toContinuousLinearMap A.mulVecLin))) z := by
    exact ((act i).hasDeriv ((A.mulVec z + b) i)).comp_hasFDerivAt z hlinA
  have hsum := hlinP.sub hact
  have hcoord : (fun x => residual act P A w b x i) =
      fun y : Fin d → ℝ => (P.mulVec y + w) i - (act i).φ ((A.mulVec y + b) i) := rfl
  have hderiv : (ContinuousLinearMap.proj i).comp
      (LinearMap.toContinuousLinearMap (residualJacobian act P A b z).mulVecLin) =
      (ContinuousLinearMap.proj i).comp
        (LinearMap.toContinuousLinearMap P.mulVecLin) -
        (act i).ψ ((A.mulVec z + b) i) • ((ContinuousLinearMap.proj i).comp
          (LinearMap.toContinuousLinearMap A.mulVecLin)) := by
    refine ContinuousLinearMap.ext fun v => ?_
    simp only [_root_.sub_apply, _root_.smul_apply,
      ContinuousLinearMap.comp_apply, ContinuousLinearMap.proj_apply,
      LinearMap.coe_toContinuousLinearMap', Matrix.mulVecLin_apply,
      residualJacobian, Matrix.mulVec, dotProduct, Matrix.of_apply, smul_eq_mul,
      sub_mul, Finset.sum_sub_distrib]
    rw [Finset.mul_sum]
    congr 1
    exact Finset.sum_congr rfl fun j _ => by ring
  rw [hcoord, hderiv]
  exact hsum

/-- Combined automatic local certificate for the multidimensional residual
with arbitrary certified activations: an accepted rational test whose
widths dominate the certified center enclosure plus the analytic variation
budget guarantees exactly one zero of the bordered system in the box. -/
theorem activation_box_certificate (C : Certificate d) (act : Fin d → Activation)
    (P A : Matrix (Fin d) (Fin d) ℝ) (w b : Fin d → ℝ)
    (h : accepts C = true)
    (hcenterJ : ∀ k j, |residualJacobian act P A b (realCenter C) k j -
      (C.jacobianCenter k j : ℝ)| +
      (act k).M₂ * (∑ l, |A k l|) * (C.radius : ℝ) * |A k j| ≤
      (C.jacobianWidth k j : ℝ))
    (hres : ‖(realPrecond C).mulVec
      (residual act P A w b (realCenter C))‖ ≤ (C.residualBound : ℝ)) :
    ∃ z, ‖z - realCenter C‖ ≤ (C.radius : ℝ) ∧ residual act P A w b z = 0 ∧
      6 * ‖z - realCenter C‖ ≤ (C.radius : ℝ) ∧
      ∀ v, ‖v - realCenter C‖ ≤ (C.radius : ℝ) → residual act P A w b v = 0 → v = z := by
  apply accepts_sound C h (residual act P A w b) (residualJacobian act P A b)
  · intro z _
    exact (residual_hasFDerivAt act P A w b z).hasFDerivWithinAt
  · intro z hz k j
    have hzr : ‖z - realCenter C‖ ≤ (C.radius : ℝ) := mem_closedBall_iff_norm.mp hz
    have hvar := jacobian_entry_variation act P A b z (realCenter C) k j
    have htri := abs_sub_le (residualJacobian act P A b z k j)
      (residualJacobian act P A b (realCenter C) k j) ((C.jacobianCenter k j : ℝ))
    have hmono : (act k).M₂ * (∑ l, |A k l|) * ‖z - realCenter C‖ * |A k j| ≤
        (act k).M₂ * (∑ l, |A k l|) * (C.radius : ℝ) * |A k j| := by
      have hc : (0 : ℝ) ≤ (act k).M₂ * ∑ l, |A k l| :=
        mul_nonneg (act k).M₂_nonneg (Finset.sum_nonneg fun l _ => abs_nonneg _)
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left hzr hc) (abs_nonneg _)
    linarith [hcenterJ k j]
  · exact hres

/-- The tanh instantiation of the combined certificate: DEQ rows take the
gate `γ i = 1`, an affine phase row takes `γ i = 0`, recovering the
manuscript's constants `2·s_i²·r`. -/
theorem tanh_box_certificate (C : Certificate d) (γ : Fin d → ℝ)
    (P A : Matrix (Fin d) (Fin d) ℝ) (w b : Fin d → ℝ)
    (h : accepts C = true)
    (hcenterJ : ∀ k j,
      |residualJacobian (fun i => Activation.scale (γ i) tanhActivation)
        P A b (realCenter C) k j - (C.jacobianCenter k j : ℝ)| +
      2 * |γ k| * (∑ l, |A k l|) * (C.radius : ℝ) * |A k j| ≤
      (C.jacobianWidth k j : ℝ))
    (hres : ‖(realPrecond C).mulVec
      (residual (fun i => Activation.scale (γ i) tanhActivation) P A w b
        (realCenter C))‖ ≤ (C.residualBound : ℝ)) :
    ∃ z, ‖z - realCenter C‖ ≤ (C.radius : ℝ) ∧
      residual (fun i => Activation.scale (γ i) tanhActivation) P A w b z = 0 ∧
      6 * ‖z - realCenter C‖ ≤ (C.radius : ℝ) ∧
      ∀ v, ‖v - realCenter C‖ ≤ (C.radius : ℝ) →
        residual (fun i => Activation.scale (γ i) tanhActivation) P A w b v = 0 →
        v = z := by
  refine activation_box_certificate C (fun i => Activation.scale (γ i) tanhActivation)
    P A w b h (fun k j => ?_) hres
  have hcj := hcenterJ k j
  have heq : (Activation.scale (γ k) tanhActivation).M₂ *
      (∑ l, |A k l|) * (C.radius : ℝ) * |A k j| =
      2 * |γ k| * (∑ l, |A k l|) * (C.radius : ℝ) * |A k j| := by
    show |γ k| * 2 * (∑ l, |A k l|) * (C.radius : ℝ) * |A k j| = _
    ring
  linarith [heq.le, heq.ge]

/-! ## A finite choice of phase coordinates (Lemma auto-phase)

The pigeonhole component and the explicit bordered-system solution with
its max-norm bound. The Euclidean singular-value estimate producing the
right-inverse bound `K` remains paper-level, as stated in the manuscript. -/

/-- A Euclidean-unit vector has a coordinate with `|t_j|² ≥ 1/d`: trying
all `d` coordinate phases suffices, no grid of directions is needed. -/
theorem phase_pigeonhole (t : Fin d → ℝ) (ht : ∑ j, t j ^ 2 = 1) :
    ∃ j, 1 ≤ (d : ℝ) * t j ^ 2 := by
  by_contra hcon
  push Not at hcon
  rcases Nat.eq_zero_or_pos d with hd | hd
  · subst hd
    simp at ht
  · have hd0 : (0 : ℝ) < (d : ℝ) := by exact_mod_cast hd
    have hlt : ∀ j : Fin d, t j ^ 2 < 1 / (d : ℝ) := by
      intro j
      have := hcon j
      rw [lt_div_iff₀ hd0]
      linarith [hcon j]
    have hne : (Finset.univ : Finset (Fin d)).Nonempty := ⟨⟨0, hd⟩, Finset.mem_univ _⟩
    have hsum : ∑ j, t j ^ 2 < ∑ _j : Fin d, 1 / (d : ℝ) :=
      Finset.sum_lt_sum_of_nonempty hne fun j _ => hlt j
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
      mul_one_div, div_self hd0.ne'] at hsum
    rw [ht] at hsum
    exact lt_irrefl 1 hsum

/-- The explicit bordered solution `v = P y + t·(s - (P y)_j)/t_j` of
`A v = y`, `v_j = s`, given a kernel vector with nonvanishing phase
coordinate; this is the solution formula in the proof of Lemma auto-phase. -/
theorem bordered_solution {n : ℕ} (A : Matrix (Fin n) (Fin d) ℝ)
    (t : Fin d → ℝ) (j : Fin d) (P : (Fin n → ℝ) → (Fin d → ℝ))
    (hker : A.mulVec t = 0) (htj : t j ≠ 0)
    (hP : ∀ y, A.mulVec (P y) = y) (y : Fin n → ℝ) (s : ℝ) :
    A.mulVec (P y + ((s - P y j) / t j) • t) = y ∧
      (P y + ((s - P y j) / t j) • t) j = s := by
  constructor
  · rw [Matrix.mulVec_add, Matrix.mulVec_smul, hker, smul_zero, add_zero, hP]
  · have hc : (s - P y j) / t j * t j = s - P y j := div_mul_cancel₀ _ htj
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, hc]
    ring

/-- Max-norm bound for the bordered solution, the sup-norm content of the
displayed inverse bound in Lemma auto-phase (the conversion of the
Euclidean margin `σ` into `K` and `γ = d^{-1/2}` stays on paper). -/
theorem bordered_solution_bound {n : ℕ} (t : Fin d → ℝ) (j : Fin d)
    (v : Fin d → ℝ) (y : Fin n → ℝ) (P : (Fin n → ℝ) → (Fin d → ℝ))
    (K γ s : ℝ) (hv : v = P y + ((s - P y j) / t j) • t)
    (hK : ‖P y‖ ≤ K) (ht1 : ‖t‖ ≤ 1) (hγ : γ ≤ |t j|) (hγ0 : 0 < γ) :
    ‖v‖ ≤ K + (|s| + K) / γ := by
  have hK0 : 0 ≤ K := (norm_nonneg _).trans hK
  have htj : (0 : ℝ) < |t j| := lt_of_lt_of_le hγ0 hγ
  have hPyj : |P y j| ≤ K := (norm_le_pi_norm (P y) j).trans hK
  have hnum : |s - P y j| ≤ |s| + K := by
    calc
      |s - P y j| ≤ |s| + |P y j| := abs_sub _ _
      _ ≤ |s| + K := by linarith
  have hsmul : ‖((s - P y j) / t j) • t‖ ≤ (|s| + K) / γ := by
    rw [norm_smul, Real.norm_eq_abs, abs_div]
    calc
      |s - P y j| / |t j| * ‖t‖ ≤ |s - P y j| / |t j| * 1 := by
        apply mul_le_mul_of_nonneg_left ht1
        positivity
      _ = |s - P y j| / |t j| := mul_one _
      _ ≤ (|s| + K) / γ := by
        apply div_le_div₀ (by positivity) hnum hγ0 hγ
  calc
    ‖v‖ = ‖P y + ((s - P y j) / t j) • t‖ := by rw [hv]
    _ ≤ ‖P y‖ + ‖((s - P y j) / t j) • t‖ := norm_add_le _ _
    _ ≤ K + (|s| + K) / γ := add_le_add hK hsmul

/-! ## Executable examples

The scalar fold model `F(x,u) = x - tanh(2x+u)` bordered with the phase
row `u`, at the exactly representable center `(0,0)` where `tanh 0 = 0`
and `dtanh 0 = 1` are rational: `P = 1`, `A = !![2,1;0,0]`, `φ = ![1,0]`,
true center Jacobian `!![-1,-1;0,1]`, preconditioner its exact inverse,
and widths `2·s₀·r·|A₀ⱼ|` with row sum `s₀ = 3`. -/

/-- An accepted two-dimensional certificate for `x = tanh(2x+u)` with
phase coordinate `u` at center `(0,0)` and radius `1/100`. -/
example : accepts (d := 2)
    { center := ![0, 0]
      radius := 1/100
      precond := !![-1, -1; 0, 1]
      jacobianCenter := !![-1, -1; 0, 1]
      jacobianWidth := !![3/25, 3/50; 0, 0]
      residualBound := 0 } = true := by
  rw [accepts, decide_eq_true_eq]
  refine ⟨by norm_num, fun i => ?_, by norm_num⟩
  fin_cases i <;>
    norm_num [qBound, Fin.sum_univ_two, Matrix.mul_apply, Matrix.one_apply]

/-- The same data with an oversized radius (and the correspondingly larger
variation widths) is rejected: insufficient precision does not certify. -/
example : accepts (d := 2)
    { center := ![0, 0]
      radius := 1
      precond := !![-1, -1; 0, 1]
      jacobianCenter := !![-1, -1; 0, 1]
      jacobianWidth := !![12, 6; 0, 0]
      residualBound := 0 } = false := by
  rw [accepts, decide_eq_false_iff_not]
  intro hcon
  have h := hcon.2.1 0
  norm_num [qBound, Fin.sum_univ_two, Matrix.mul_apply, Matrix.one_apply] at h

end LLEN.AutoContinuation

/-! ## Axiom audit -/

#print axioms LLEN.AutoContinuation.box_root_certificate
#print axioms LLEN.AutoContinuation.accepts_sound
#print axioms LLEN.AutoContinuation.activation_box_certificate
#print axioms LLEN.AutoContinuation.tanh_box_certificate
#print axioms LLEN.AutoContinuation.sigmoidActivation
#print axioms LLEN.AutoContinuation.geluActivation
#print axioms LLEN.AutoContinuation.family_certificate
#print axioms LLEN.AutoContinuation.family_lipschitz
#print axioms LLEN.AutoContinuation.overlap_identification
#print axioms LLEN.AutoContinuation.phase_pigeonhole
#print axioms LLEN.AutoContinuation.bordered_solution
#print axioms LLEN.AutoContinuation.bordered_solution_bound

end SubmissionModule49


/- ===== Original source: ActivationEvaluators.lean ===== -/
section SubmissionModule50

set_option linter.style.header false

/-! # Certified sigmoid evaluation inherited from the tanh backend

The identity `σ(u) = (1 + tanh(u/2))/2` turns the bounded certified tanh
evaluator into a certified sigmoid evaluator by one affine transform: one
extra accuracy bit, and size and work envelopes equal to the tanh ones up
to fixed constants. The corresponding GELU evaluator is a paper-level
construction (termwise alternating-series integration with Gaussian tail
saturation); only its analytic activation instance is verified in the
`AutoContinuation` section. -/

namespace LLEN.ActivationEvaluators

open LLEN.TanhBackend LLEN.RationalEncoding LLEN.EncodedTanh

/-- Rational sigmoid value through the bounded tanh evaluator. -/
def sigmoidValue (u : ℚ) (p : ℕ) : ℚ := (1 + value (u/2) p)/2

/-- Rational sigmoid derivative through the bounded tanh evaluator. -/
def dsigmoidValue (u : ℚ) (p : ℕ) : ℚ := derivative (u/2) p/4

theorem half_abs_le (u : ℚ) (hu : |u| ≤ 8) : |u/2| ≤ 4 := by
  rw [abs_div, abs_two]
  linarith

theorem sigmoidValue_error (u : ℚ) (p : ℕ) (hu : |u| ≤ 8) :
    |(sigmoidValue u p : ℝ) - LLEN.AutoContinuation.sigmoid (u : ℝ)| ≤
      (1/2:ℝ)^(p+3) := by
  have h := value_error (u/2) (half_abs_le u hu) p
  have hcast : ((u/2 : ℚ) : ℝ) = (u : ℝ)/2 := by push_cast; ring
  rw [hcast] at h
  have he : (sigmoidValue u p : ℝ) - LLEN.AutoContinuation.sigmoid (u : ℝ) =
      ((value (u/2) p : ℝ) - Real.tanh ((u : ℝ)/2))/2 := by
    simp only [sigmoidValue, LLEN.AutoContinuation.sigmoid]
    push_cast
    ring
  rw [he, abs_div, abs_two,
    show ((1:ℝ)/2)^(p+3) = (1/2:ℝ)^(p+2)/2 by rw [pow_succ]; ring]
  linarith

theorem dsigmoidValue_error (u : ℚ) (p : ℕ) (hu : |u| ≤ 8) :
    |(dsigmoidValue u p : ℝ) - LLEN.AutoContinuation.dsigmoid (u : ℝ)| ≤
      (1/2:ℝ)^(p+3) := by
  have h := derivative_error (u/2) (half_abs_le u hu) p
  have hcast : ((u/2 : ℚ) : ℝ) = (u : ℝ)/2 := by push_cast; ring
  rw [hcast] at h
  have he : (dsigmoidValue u p : ℝ) - LLEN.AutoContinuation.dsigmoid (u : ℝ) =
      ((derivative (u/2) p : ℝ) - (1 - Real.tanh ((u : ℝ)/2)^2))/4 := by
    simp only [dsigmoidValue, LLEN.AutoContinuation.dsigmoid,
      LLEN.AutoContinuation.dtanh]
    push_cast
    ring
  rw [he, abs_div, show |(4:ℝ)| = 4 by norm_num,
    show ((1:ℝ)/2)^(p+3) = (1/2:ℝ)^(p+1)/4 by rw [pow_succ, pow_succ]; ring]
  linarith

/-- Halving a code costs one envelope bit. -/
def halfCode (a : Code) : Code where
  num := a.num
  den := 2*a.den
  bits := a.bits+1
  den_ne := mul_ne_zero two_ne_zero a.den_ne
  num_bound := a.num_bound.trans (Nat.pow_le_pow_right (by decide) (Nat.le_succ _))
  den_bound := by
    rw [Int.natAbs_mul]
    have h2 : (2:ℤ).natAbs = 2 := rfl
    have hd := a.den_bound
    rw [h2, pow_succ]
    omega

theorem decode_half (a : Code) : decode (halfCode a) = decode a/2 := by
  have hd : (a.den : ℚ) ≠ 0 := by exact_mod_cast a.den_ne
  simp only [decode, halfCode, Int.cast_mul, Int.cast_ofNat]
  field_simp

/-- Encoded sigmoid expression: one addition, one constant inversion, and
one multiplication beyond the bounded encoded tanh evaluator at `u/2`. -/
def sigmoidExpr (a : Code) (p : ℕ) : Expr :=
  .mul (.add (.atom one) (valueExpr (halfCode a) p)) (.inv (.atom (natCode 2)))

theorem decode_sigmoidExpr (a : Code) (p : ℕ) :
    decode (eval (sigmoidExpr a p)) = sigmoidValue (decode a) p := by
  simp only [sigmoidExpr, eval, decode_mul, decode_add, decode_inv, decode_one,
    decode_nat, decode_value, decode_half, sigmoidValue]
  ring

theorem sigmoid_encoded_accuracy (a : Code) (p : ℕ) (ha : |decode a| ≤ 8) :
    |(decode (eval (sigmoidExpr a p)) : ℝ) -
      LLEN.AutoContinuation.sigmoid ((decode a : ℚ) : ℝ)| ≤ (1/2:ℝ)^(p+3) := by
  rw [decode_sigmoidExpr]
  exact sigmoidValue_error (decode a) p ha

theorem sigmoid_encoded_height (a : Code) (p : ℕ) :
    height (sigmoidExpr a p) ≤ 202*(p+134)^3*(a.bits+9) := by
  have h := value_height (halfCode a) p
  have hhalf : (halfCode a).bits = a.bits+1 := rfl
  rw [hhalf] at h
  have hn : (natCode 2).bits = 3 := rfl
  have ho : LLEN.RationalEncoding.one.bits = 1 := rfl
  have hexp : height (sigmoidExpr a p) =
      height (valueExpr (halfCode a) p) + 9 := by
    simp only [sigmoidExpr, height, hn, ho]
    omega
  have h9 : 9 ≤ (p+134)^3*(a.bits+9) := by
    have h1 : 1 ≤ (p+134)^3 := Nat.one_le_pow _ _ (by omega)
    calc
      (9:ℕ) ≤ a.bits+9 := by omega
      _ = 1*(a.bits+9) := (one_mul _).symm
      _ ≤ (p+134)^3*(a.bits+9) := Nat.mul_le_mul_right _ h1
  have e1 : 201*(p+134)^3*(a.bits+1+8) = 201*((p+134)^3*(a.bits+9)) := by ring
  have e2 : 202*(p+134)^3*(a.bits+9) = 202*((p+134)^3*(a.bits+9)) := by ring
  rw [e1] at h
  rw [hexp, e2]
  linarith

theorem sigmoid_encoded_size (a : Code) (p : ℕ) :
    (eval (sigmoidExpr a p)).bits ≤ 202*(p+134)^3*(a.bits+9) :=
  (eval_bits _).trans (sigmoid_encoded_height a p)

theorem sigmoid_encoded_work (a : Code) (p : ℕ) :
    work (sigmoidExpr a p) ≤ 8*(202*(p+134)^3*(a.bits+9)+2)^3 := by
  have h := work_bound (sigmoidExpr a p)
  have hh := sigmoid_encoded_height a p
  calc
    _ ≤ 8*(202*(p+134)^3*(a.bits+9)+2)*(202*(p+134)^3*(a.bits+9)+2)^2 := by
      apply h.trans
      gcongr
      omega
    _ = _ := by ring

end LLEN.ActivationEvaluators

#print axioms LLEN.ActivationEvaluators.sigmoidValue_error
#print axioms LLEN.ActivationEvaluators.dsigmoidValue_error
#print axioms LLEN.ActivationEvaluators.sigmoid_encoded_accuracy
#print axioms LLEN.ActivationEvaluators.sigmoid_encoded_size
#print axioms LLEN.ActivationEvaluators.sigmoid_encoded_work

end SubmissionModule50


/- ===== Original source: GeluEvaluator.lean ===== -/
section SubmissionModule51

set_option linter.style.header false
namespace LLEN.ActivationEvaluators

/-! ## Stage A: rational π via Machin's formula -/

/-- Rational partial sum of the arctan power series. -/
def arctanPartial (x : ℚ) (n : ℕ) : ℚ :=
  ∑ k ∈ Finset.range n, (-1)^k * x^(2*k+1) / (2*k+1)

theorem arctanPartial_error (x : ℚ) (hx0 : 0 < x) (hx : x ≤ 1/5) (n : ℕ) :
    |(arctanPartial x n : ℝ) - Real.arctan x| ≤ (x:ℝ)^(2*n+1) * (25/24) := by
  set f : ℕ → ℝ := fun k => (-1)^k * (x:ℝ)^(2*k+1) / ((2*k+1 : ℕ) : ℝ) with hf
  have hx0R : (0:ℝ) < (x:ℝ) := by exact_mod_cast hx0
  have hxR : (x:ℝ) ≤ 1/5 := by
    rw [show (1/5:ℝ) = ((1/5:ℚ):ℝ) by norm_num]
    exact_mod_cast hx
  have hnorm : ‖(x:ℝ)‖ < 1 := by
    rw [Real.norm_eq_abs, abs_of_pos hx0R]
    linarith
  have hs : HasSum f (Real.arctan x) := by
    have h := Real.hasSum_arctan hnorm
    exact h
  have hsummable := hs.summable
  have hsplit := hsummable.sum_add_tsum_nat_add n
  rw [hs.tsum_eq] at hsplit
  have hcast : (arctanPartial x n : ℝ) = ∑ k ∈ Finset.range n, f k := by
    simp only [arctanPartial, hf]
    push_cast
    ring
  have hdiff : (arctanPartial x n : ℝ) - Real.arctan x = -∑' k : ℕ, f (k + n) := by
    rw [hcast]
    linarith [hsplit]
  have hx2 : (x:ℝ)^2 < 1 := by nlinarith
  have hx2' : (0:ℝ) ≤ (x:ℝ)^2 := sq_nonneg _
  have hgeom : Summable (fun k : ℕ => (x:ℝ)^(2*n+1) * ((x:ℝ)^2)^k) :=
    (summable_geometric_of_lt_one hx2' hx2).mul_left _
  have hterm : ∀ k : ℕ, ‖f (k + n)‖ ≤ (x:ℝ)^(2*n+1) * ((x:ℝ)^2)^k := by
    intro k
    have hd1 : (1:ℝ) ≤ ((2*(k+n)+1 : ℕ) : ℝ) := by
      push_cast
      linarith [Nat.cast_nonneg (α := ℝ) (k+n)]
    have hpow : (x:ℝ)^(2*(k+n)+1) = (x:ℝ)^(2*n+1) * ((x:ℝ)^2)^k := by
      rw [← pow_mul, ← pow_add]
      congr 1
      ring
    simp only [hf, Real.norm_eq_abs, abs_div, abs_mul, abs_pow, abs_neg, abs_one,
      one_pow, one_mul, abs_of_pos hx0R]
    rw [abs_of_nonneg (by positivity : (0:ℝ) ≤ ((2*(k+n)+1 : ℕ) : ℝ))]
    calc
      (x:ℝ)^(2*(k+n)+1) / ((2*(k+n)+1 : ℕ) : ℝ) ≤ (x:ℝ)^(2*(k+n)+1) / 1 := by
        apply div_le_div_of_nonneg_left (by positivity) (by norm_num) hd1
      _ = (x:ℝ)^(2*n+1) * ((x:ℝ)^2)^k := by rw [div_one, hpow]
  have hsummable' : Summable (fun k : ℕ => f (k + n)) :=
    (summable_nat_add_iff n).mpr hsummable
  have htail : |∑' k : ℕ, f (k + n)| ≤ (x:ℝ)^(2*n+1) * (25/24) := by
    have h1 : ‖∑' k : ℕ, f (k + n)‖ ≤ ∑' k : ℕ, (x:ℝ)^(2*n+1) * ((x:ℝ)^2)^k :=
      (norm_tsum_le_tsum_norm (hsummable'.norm)).trans
        (hsummable'.norm.tsum_le_tsum hterm hgeom)
    have h2 : ∑' k : ℕ, (x:ℝ)^(2*n+1) * ((x:ℝ)^2)^k =
        (x:ℝ)^(2*n+1) * (1 - (x:ℝ)^2)⁻¹ := by
      rw [tsum_mul_left, tsum_geometric_of_lt_one hx2' hx2]
    have h3 : (1 - (x:ℝ)^2)⁻¹ ≤ 25/24 := by
      rw [inv_le_iff_one_le_mul₀ (by nlinarith)]
      nlinarith
    rw [Real.norm_eq_abs] at h1
    calc
      |∑' k : ℕ, f (k + n)| ≤ (x:ℝ)^(2*n+1) * (1 - (x:ℝ)^2)⁻¹ := h2 ▸ h1
      _ ≤ (x:ℝ)^(2*n+1) * (25/24) :=
        mul_le_mul_of_nonneg_left h3 (by positivity)
  rw [hdiff, abs_neg]
  exact htail

/-- Rational π approximation from Machin's formula. -/
def piApprox (n : ℕ) : ℚ := 16 * arctanPartial (1/5) n - 4 * arctanPartial (1/239) n

theorem piApprox_error (n : ℕ) : |(piApprox n : ℝ) - Real.pi| ≤ 5 * (1/25:ℝ)^n := by
  have hmachin : Real.pi =
      16 * Real.arctan ((1/5:ℚ):ℝ) - 4 * Real.arctan ((1/239:ℚ):ℝ) := by
    have h := Real.four_mul_arctan_inv_5_sub_arctan_inv_239
    push_cast
    rw [show ((1:ℝ)/5) = 5⁻¹ by norm_num, show ((1:ℝ)/239) = 239⁻¹ by norm_num]
    linarith
  have h5 := arctanPartial_error (1/5) (by norm_num) le_rfl n
  have h239 := arctanPartial_error (1/239) (by norm_num) (by norm_num) n
  have hb239 : ((1/239:ℚ):ℝ)^(2*n+1) ≤ ((1/5:ℚ):ℝ)^(2*n+1) := by
    apply pow_le_pow_left₀ (by norm_num)
    norm_num
  have h239' : |(arctanPartial (1/239) n : ℝ) - Real.arctan ((1/239:ℚ):ℝ)| ≤
      ((1/5:ℚ):ℝ)^(2*n+1) * (25/24) :=
    h239.trans (mul_le_mul_of_nonneg_right hb239 (by norm_num))
  have hkey : (piApprox n : ℝ) - Real.pi =
      16 * ((arctanPartial (1/5) n : ℝ) - Real.arctan ((1/5:ℚ):ℝ)) -
      4 * ((arctanPartial (1/239) n : ℝ) - Real.arctan ((1/239:ℚ):ℝ)) := by
    have hcast : (piApprox n : ℝ) =
        16 * (arctanPartial (1/5) n : ℝ) - 4 * (arctanPartial (1/239) n : ℝ) := by
      simp only [piApprox]
      push_cast
      ring
    rw [hcast, hmachin]
    ring
  have ht := abs_sub (16 * ((arctanPartial (1/5) n : ℝ) - Real.arctan ((1/5:ℚ):ℝ)))
    (4 * ((arctanPartial (1/239) n : ℝ) - Real.arctan ((1/239:ℚ):ℝ)))
  rw [abs_mul, abs_mul, show |(16:ℝ)| = 16 by norm_num,
    show |(4:ℝ)| = 4 by norm_num] at ht
  have hpow : ((1/5:ℚ):ℝ)^(2*n+1) = (1/5:ℝ) * (1/25:ℝ)^n := by
    push_cast
    rw [pow_succ', pow_mul]
    norm_num
  rw [hkey]
  calc
    _ ≤ 16 * |(arctanPartial (1/5) n : ℝ) - Real.arctan ((1/5:ℚ):ℝ)| +
        4 * |(arctanPartial (1/239) n : ℝ) - Real.arctan ((1/239:ℚ):ℝ)| := ht
    _ ≤ 16 * (((1/5:ℚ):ℝ)^(2*n+1) * (25/24)) +
        4 * (((1/5:ℚ):ℝ)^(2*n+1) * (25/24)) := by nlinarith [h5, h239']
    _ = 20 * (25/24) * (1/5) * (1/25:ℝ)^n := by rw [hpow]; ring
    _ ≤ 5 * (1/25:ℝ)^n := by
      nlinarith [pow_nonneg (show (0:ℝ) ≤ 1/25 by norm_num) n]

/-- One extra series term buys a binary digit: a certified rational
enclosure of π at any requested precision. -/
theorem piApprox_bits (m : ℕ) : |(piApprox (m+1) : ℝ) - Real.pi| ≤ (1/2:ℝ)^m := by
  have h := piApprox_error (m+1)
  have hp : (1/25:ℝ)^m ≤ (1/2:ℝ)^m := by
    apply pow_le_pow_left₀ (by norm_num) (by norm_num)
  have hle : 5 * (1/25:ℝ)^(m+1) ≤ (1/2:ℝ)^m := by
    calc
      5 * (1/25:ℝ)^(m+1) = (5/25) * (1/25:ℝ)^m := by rw [pow_succ]; ring
      _ ≤ 1 * (1/2:ℝ)^m := by
        nlinarith [pow_nonneg (show (0:ℝ) ≤ 1/25 by norm_num) m]
      _ = (1/2:ℝ)^m := one_mul _
  linarith

/-! ## Stage B: rational enclosure of `1/√(2π)` by integer square roots -/

/-- Scaled integer square root: a rational lower bound for `√q`. -/
def ratSqrtLo (q : ℚ) (m : ℕ) : ℚ := (Nat.sqrt (⌊q * 4^m⌋).toNat : ℚ) / 2^m

theorem four_pow_sqrt (m : ℕ) : Real.sqrt ((4:ℝ)^m) = 2^m := by
  rw [show ((4:ℝ))^m = ((2:ℝ)^m)^2 by rw [← pow_mul, pow_mul']; norm_num,
    Real.sqrt_sq (by positivity)]

theorem ratSqrtLo_le (q : ℚ) (m : ℕ) (hq : 0 ≤ q) :
    (ratSqrtLo q m : ℝ) ≤ Real.sqrt q := by
  set N : ℕ := (⌊q * 4^m⌋).toNat with hN
  have hNle : (N : ℚ) ≤ q * 4^m := by
    rcases le_total 0 (⌊q * 4^m⌋) with h | h
    · have h3 : ((N : ℕ) : ℤ) = ⌊q * 4^m⌋ := by rw [hN]; exact Int.toNat_of_nonneg h
      have h4 : ((N : ℕ) : ℚ) = ((⌊q * 4^m⌋ : ℤ) : ℚ) := by exact_mod_cast h3
      rw [h4]
      exact Int.floor_le _
    · have h0 : N = 0 := by rw [hN]; exact Int.toNat_of_nonpos h
      rw [h0]
      push_cast
      positivity
  have hsq : ((Nat.sqrt N : ℝ))^2 ≤ (N : ℝ) := by
    have h : ((Nat.sqrt N ^ 2 : ℕ) : ℝ) ≤ (N : ℝ) := by
      exact_mod_cast Nat.sqrt_le' N
    calc
      ((Nat.sqrt N : ℝ))^2 = ((Nat.sqrt N ^ 2 : ℕ) : ℝ) := by push_cast; ring
      _ ≤ (N : ℝ) := h
  have hNleR : (N : ℝ) ≤ (q : ℝ) * 4^m := by exact_mod_cast hNle
  have hroot : ((Nat.sqrt N : ℝ)) ≤ Real.sqrt ((q:ℝ) * 4^m) := by
    calc
      ((Nat.sqrt N : ℝ)) = Real.sqrt (((Nat.sqrt N : ℝ))^2) :=
        (Real.sqrt_sq (by positivity)).symm
      _ ≤ Real.sqrt ((q:ℝ) * 4^m) := Real.sqrt_le_sqrt (hsq.trans hNleR)
  have hsplit : Real.sqrt ((q:ℝ) * 4^m) = Real.sqrt q * 2^m := by
    rw [Real.sqrt_mul (by exact_mod_cast hq), four_pow_sqrt]
  rw [hsplit] at hroot
  have h2m : (0:ℝ) < 2^m := by positivity
  rw [show (ratSqrtLo q m : ℝ) = (Nat.sqrt N : ℝ) / 2^m by
    simp only [ratSqrtLo, hN]; push_cast; ring]
  rw [div_le_iff₀ h2m]
  exact hroot

theorem ratSqrtLo_ge (q : ℚ) (m : ℕ) (hq : 0 ≤ q) :
    Real.sqrt q ≤ (ratSqrtLo q m : ℝ) + 2 * (1/2:ℝ)^m := by
  set N : ℕ := (⌊q * 4^m⌋).toNat with hN
  have hfl : (0:ℤ) ≤ ⌊q * 4^m⌋ := Int.floor_nonneg.mpr (by positivity)
  have hNge : q * 4^m ≤ (N : ℚ) + 1 := by
    have h3 : ((N : ℕ) : ℤ) = ⌊q * 4^m⌋ := by rw [hN]; exact Int.toNat_of_nonneg hfl
    have h4 : ((N : ℕ) : ℚ) = ((⌊q * 4^m⌋ : ℤ) : ℚ) := by exact_mod_cast h3
    have h2 := Int.lt_floor_add_one (q * 4^m)
    rw [h4]
    linarith
  have hsq : (N : ℝ) < ((Nat.sqrt N : ℝ) + 1)^2 := by
    have h : (N : ℝ) < (((Nat.sqrt N).succ ^ 2 : ℕ) : ℝ) := by
      exact_mod_cast Nat.lt_succ_sqrt' N
    calc
      (N : ℝ) < (((Nat.sqrt N).succ ^ 2 : ℕ) : ℝ) := h
      _ = ((Nat.sqrt N : ℝ) + 1)^2 := by push_cast; ring
  have hNgeR : (q : ℝ) * 4^m ≤ (N : ℝ) + 1 := by exact_mod_cast hNge
  have hup : (q:ℝ) * 4^m ≤ ((Nat.sqrt N : ℝ) + 2)^2 := by
    nlinarith [Nat.cast_nonneg (α := ℝ) (Nat.sqrt N)]
  have hroot : Real.sqrt ((q:ℝ) * 4^m) ≤ (Nat.sqrt N : ℝ) + 2 := by
    calc
      Real.sqrt ((q:ℝ) * 4^m) ≤ Real.sqrt (((Nat.sqrt N : ℝ) + 2)^2) :=
        Real.sqrt_le_sqrt hup
      _ = (Nat.sqrt N : ℝ) + 2 := Real.sqrt_sq (by positivity)
  have hsplit : Real.sqrt ((q:ℝ) * 4^m) = Real.sqrt q * 2^m := by
    rw [Real.sqrt_mul (by exact_mod_cast hq), four_pow_sqrt]
  rw [hsplit] at hroot
  have h2m : (0:ℝ) < 2^m := by positivity
  have hfinal : Real.sqrt q ≤ ((Nat.sqrt N : ℝ) + 2) / 2^m :=
    (le_div_iff₀ h2m).mpr hroot
  have hexp : ((Nat.sqrt N : ℝ) + 2) / 2^m =
      (ratSqrtLo q m : ℝ) + 2 * (1/2:ℝ)^m := by
    simp only [ratSqrtLo, hN]
    push_cast
    rw [div_pow, one_pow]
    ring
  linarith [hexp ▸ hfinal]

/-- A rational enclosure of `1/√(2π)` at any requested precision: certified
π enclosure, integer square root, and interval inversion. -/
def invSqrtTwoPi (m : ℕ) : ℚ :=
  1 / ratSqrtLo (2 * piApprox (m+6) + 2*(1/2)^(m+5)) (m+2)

theorem invSqrtTwoPi_error (m : ℕ) :
    |(invSqrtTwoPi m : ℝ) - (Real.sqrt (2*Real.pi))⁻¹| ≤ (1/2:ℝ)^m := by
  set q : ℚ := 2 * piApprox (m+6) + 2*(1/2)^(m+5) with hqdef
  set s : ℚ := ratSqrtLo q (m+2) with hsdef
  set δ : ℝ := (1/2:ℝ)^(m+5) with hδdef
  have hδpos : (0:ℝ) < δ := by positivity
  have hδsmall : δ ≤ 1/32 := by
    rw [hδdef]
    calc
      (1/2:ℝ)^(m+5) ≤ (1/2:ℝ)^5 := by
        apply pow_le_pow_of_le_one (by norm_num) (by norm_num)
        omega
      _ = 1/32 := by norm_num
  -- the certified π enclosure
  have hπerr := piApprox_bits (m+5)
  have hπbounds := abs_le.mp hπerr
  have hπ3 : (3.14:ℝ) < Real.pi := Real.pi_gt_d2
  -- q brackets 2π from above within 4δ
  have hqR : (q:ℝ) = 2 * (piApprox (m+6) : ℝ) + 2*δ := by
    rw [hqdef, hδdef]
    push_cast
    ring
  have hq_ge : 2*Real.pi ≤ (q:ℝ) := by rw [hqR]; linarith
  have hq_le : (q:ℝ) ≤ 2*Real.pi + 4*δ := by rw [hqR]; linarith
  have hq0 : (0:ℚ) ≤ q := by
    have : (0:ℝ) ≤ (q:ℝ) := by linarith
    exact_mod_cast this
  -- √(2π) ≥ 5/2 since 2π > 25/4
  have hsqrt2π : (5/2:ℝ) ≤ Real.sqrt (2*Real.pi) := by
    have h254 : (25/4:ℝ) ≤ 2*Real.pi := by linarith
    calc
      (5/2:ℝ) = Real.sqrt ((5/2)^2) := (Real.sqrt_sq (by norm_num)).symm
      _ ≤ Real.sqrt (2*Real.pi) := Real.sqrt_le_sqrt (by nlinarith)
  -- √q brackets √(2π) within δ (denominator ≥ 5)
  have hsq_ge : Real.sqrt (2*Real.pi) ≤ Real.sqrt q := by
    apply Real.sqrt_le_sqrt hq_ge
  have hsq_le : Real.sqrt q ≤ Real.sqrt (2*Real.pi) + δ := by
    have hs2π0 : (0:ℝ) ≤ Real.sqrt (2*Real.pi) := Real.sqrt_nonneg _
    have hsum : Real.sqrt (2*Real.pi) + δ =
        Real.sqrt ((Real.sqrt (2*Real.pi) + δ)^2) :=
      (Real.sqrt_sq (by positivity)).symm
    rw [hsum]
    apply Real.sqrt_le_sqrt
    have hsq2π : (Real.sqrt (2*Real.pi))^2 = 2*Real.pi :=
      Real.sq_sqrt (by positivity)
    nlinarith
  -- the integer-sqrt output brackets √q within 2^-(m+1)
  have hlo := ratSqrtLo_le q (m+2) hq0
  have hhi := ratSqrtLo_ge q (m+2) hq0
  have h2m2 : 2 * (1/2:ℝ)^(m+2) = (1/2:ℝ)^(m+1) := by
    rw [pow_succ]
    ring
  rw [h2m2] at hhi
  -- s brackets √(2π): below by 2^-(m+1), above by δ
  have hs_le : (s:ℝ) ≤ Real.sqrt (2*Real.pi) + δ := by
    calc (s:ℝ) ≤ Real.sqrt q := hlo
      _ ≤ Real.sqrt (2*Real.pi) + δ := hsq_le
  have hs_ge : Real.sqrt (2*Real.pi) - (1/2:ℝ)^(m+1) ≤ (s:ℝ) := by
    have := hsq_ge.trans hhi
    linarith
  -- s ≥ 2 > 0, enabling the interval inversion
  have hm1small : (1/2:ℝ)^(m+1) ≤ 1/2 := by
    calc
      (1/2:ℝ)^(m+1) ≤ (1/2:ℝ)^1 := by
        apply pow_le_pow_of_le_one (by norm_num) (by norm_num)
        omega
      _ = 1/2 := pow_one _
  have hs2 : (2:ℝ) ≤ (s:ℝ) := by linarith
  have hspos : (0:ℝ) < (s:ℝ) := by linarith
  have hsne : (s:ℚ) ≠ 0 := by
    intro h
    rw [h] at hspos
    simp at hspos
  -- interval inversion
  have hinv : (invSqrtTwoPi m : ℝ) = ((s:ℝ))⁻¹ := by
    rw [invSqrtTwoPi]
    push_cast
    rw [one_div]
  have hs2πpos : (0:ℝ) < Real.sqrt (2*Real.pi) := by linarith
  have hdiff : ((s:ℝ))⁻¹ - (Real.sqrt (2*Real.pi))⁻¹ =
      (Real.sqrt (2*Real.pi) - (s:ℝ)) / ((s:ℝ) * Real.sqrt (2*Real.pi)) := by
    field_simp
  have hden : (5:ℝ) ≤ (s:ℝ) * Real.sqrt (2*Real.pi) := by nlinarith
  have hnum : |Real.sqrt (2*Real.pi) - (s:ℝ)| ≤ (1/2:ℝ)^(m+1) := by
    rw [abs_le]
    constructor
    · have : δ ≤ (1/2:ℝ)^(m+1) := by
        rw [hδdef]
        apply pow_le_pow_of_le_one (by norm_num) (by norm_num)
        omega
      linarith
    · linarith
  rw [hinv, hdiff, abs_div]
  have hdenabs : |(s:ℝ) * Real.sqrt (2*Real.pi)| = (s:ℝ) * Real.sqrt (2*Real.pi) :=
    abs_of_pos (by positivity)
  rw [hdenabs]
  have hfrac : |Real.sqrt (2*Real.pi) - (s:ℝ)| / ((s:ℝ) * Real.sqrt (2*Real.pi)) ≤
      (1/2:ℝ)^(m+1) / 5 := by
    apply div_le_div₀ (by positivity) hnum (by norm_num) hden
  calc
    _ ≤ (1/2:ℝ)^(m+1) / 5 := hfrac
    _ ≤ (1/2:ℝ)^m := by
      rw [pow_succ]
      have : (0:ℝ) ≤ (1/2:ℝ)^m := by positivity
      nlinarith

end LLEN.ActivationEvaluators

namespace LLEN.ActivationEvaluators

/-! ## Stage C: the truncated Gaussian antiderivative -/

noncomputable def gaussInt (y : ℝ) : ℝ := ∫ t in (0:ℝ)..y, Real.exp (-(t^2)/2)

/-- Real partial sum of the termwise-integrated exponential series. -/
noncomputable def gaussSum (y : ℝ) (n : ℕ) : ℝ :=
  ∑ k ∈ Finset.range n,
    (-1)^k * y^(2*k+1) / ((2^k * k.factorial * (2*k+1) : ℕ) : ℝ)

/-- The exponential-series tail at a nonpositive argument: with `X = |x|`,
the remainder after `n ≥ 2X` terms is at most `2·X^n/n!`. -/
theorem exp_taylor_tail (x : ℝ) (hx : x ≤ 0) (n : ℕ) (hn : 2 * (-x) ≤ n) :
    |Real.exp x - ∑ k ∈ Finset.range n, x^k / (k.factorial : ℝ)| ≤
      2 * (-x)^n / (n.factorial : ℝ) := by
  set f : ℕ → ℝ := fun k => x^k / (k.factorial : ℝ) with hf
  have hs : HasSum f (Real.exp x) := by
    rw [Real.exp_eq_exp_ℝ, NormedSpace.exp_eq_tsum_div]
    exact (NormedSpace.expSeries_div_summable x).hasSum
  have hsummable := hs.summable
  have hsplit := hsummable.sum_add_tsum_nat_add n
  rw [hs.tsum_eq] at hsplit
  set X : ℝ := -x with hX
  have hX0 : 0 ≤ X := by rw [hX]; linarith
  have habs : ∀ k : ℕ, |x|^k = X^k := by
    intro k
    rw [abs_of_nonpos hx]
  have hterm : ∀ k : ℕ, ‖f (k + n)‖ ≤ (X^n / (n.factorial : ℝ)) * (1/2)^k := by
    intro k
    have hfact : (n.factorial : ℝ) * (n+1:ℝ)^k ≤ ((k+n).factorial : ℝ) := by
      induction k with
      | zero => simp
      | succ k ih =>
        have hstep : ((k+n).factorial : ℝ) * (n+1:ℝ) ≤ ((k+1+n).factorial : ℝ) := by
          have h1 : (k+1+n).factorial = (k+n+1) * (k+n).factorial := by
            rw [show k+1+n = (k+n)+1 by ring]
            exact Nat.factorial_succ _
          rw [h1]
          push_cast
          have h2 : (n+1:ℝ) ≤ (k+n+1:ℝ) := by
            linarith [Nat.cast_nonneg (α := ℝ) k]
          nlinarith [(Nat.cast_pos (α := ℝ)).mpr (Nat.factorial_pos (k+n)),
            Nat.cast_nonneg (α := ℝ) (k+n).factorial, h2]
        calc
          (n.factorial : ℝ) * (n+1:ℝ)^(k+1) =
              ((n.factorial : ℝ) * (n+1:ℝ)^k) * (n+1:ℝ) := by ring
          _ ≤ ((k+n).factorial : ℝ) * (n+1:ℝ) := by
            apply mul_le_mul_of_nonneg_right ih
            positivity
          _ ≤ ((k+1+n).factorial : ℝ) := hstep
    have hXn : 2*X ≤ (n:ℝ) := hn
    have hgeo : X^k * (n.factorial : ℝ) * 2^k ≤ ((k+n).factorial : ℝ) := by
      have h2X : (2*X)^k ≤ (n+1:ℝ)^k := by
        apply pow_le_pow_left₀ (by positivity)
        linarith
      calc
        X^k * (n.factorial : ℝ) * 2^k = (n.factorial : ℝ) * (2*X)^k := by
          rw [mul_pow]
          ring
        _ ≤ (n.factorial : ℝ) * (n+1:ℝ)^k := by
          apply mul_le_mul_of_nonneg_left h2X
          positivity
        _ ≤ ((k+n).factorial : ℝ) := hfact
    simp only [hf, Real.norm_eq_abs, abs_div, abs_pow, habs,
      abs_of_nonneg (Nat.cast_nonneg (α := ℝ) (k+n).factorial)]
    have hXkn : X^(k+n) = X^n * X^k := by rw [pow_add]; ring
    have hfpos : (0:ℝ) < ((k+n).factorial : ℝ) := by
      exact_mod_cast Nat.factorial_pos _
    have hnpos : (0:ℝ) < (n.factorial : ℝ) := by
      exact_mod_cast Nat.factorial_pos _
    rw [div_le_iff₀ hfpos, hXkn]
    have hrhs : X^n / (n.factorial : ℝ) * (1/2)^k * ((k+n).factorial : ℝ) =
        X^n * ((k+n).factorial : ℝ) / ((n.factorial : ℝ) * 2^k) := by
      rw [div_pow, one_pow]
      field_simp
    rw [hrhs, le_div_iff₀ (by positivity)]
    calc
      X^n * X^k * ((n.factorial : ℝ) * 2^k) =
          X^n * (X^k * (n.factorial : ℝ) * 2^k) := by ring
      _ ≤ X^n * ((k+n).factorial : ℝ) := by
        apply mul_le_mul_of_nonneg_left hgeo
        positivity
  have hgeom : Summable (fun k : ℕ => (X^n / (n.factorial : ℝ)) * (1/2)^k) :=
    (summable_geometric_of_lt_one (by norm_num) (by norm_num)).mul_left _
  have hsummable' : Summable (fun k : ℕ => f (k + n)) :=
    (summable_nat_add_iff n).mpr hsummable
  have hdiff : Real.exp x - ∑ k ∈ Finset.range n, f k = ∑' k : ℕ, f (k + n) := by
    linarith [hsplit]
  have htail : |∑' k : ℕ, f (k + n)| ≤ 2 * X^n / (n.factorial : ℝ) := by
    have h1 : ‖∑' k : ℕ, f (k + n)‖ ≤
        ∑' k : ℕ, (X^n / (n.factorial : ℝ)) * (1/2)^k :=
      (norm_tsum_le_tsum_norm (hsummable'.norm)).trans
        (hsummable'.norm.tsum_le_tsum hterm hgeom)
    have h2 : ∑' k : ℕ, (X^n / (n.factorial : ℝ)) * (1/2)^k =
        (X^n / (n.factorial : ℝ)) * 2 := by
      rw [tsum_mul_left, tsum_geometric_of_lt_one (by norm_num) (by norm_num)]
      norm_num
    rw [Real.norm_eq_abs] at h1
    calc
      |∑' k : ℕ, f (k + n)| ≤ (X^n / (n.factorial : ℝ)) * 2 := h2 ▸ h1
      _ = 2 * X^n / (n.factorial : ℝ) := by ring
  rw [show (∑ k ∈ Finset.range n, x^k / (k.factorial : ℝ)) =
    ∑ k ∈ Finset.range n, f k from rfl, hdiff]
  exact htail

/-- Termwise integration of the truncated series is exact. -/
theorem gaussSum_eq_integral (y : ℝ) (n : ℕ) :
    gaussSum y n = ∫ t in (0:ℝ)..y,
      ∑ k ∈ Finset.range n, (-(t^2)/2)^k / (k.factorial : ℝ) := by
  have hint : ∀ k ∈ Finset.range n, IntervalIntegrable
      (fun t : ℝ => (-(t^2)/2)^k / (k.factorial : ℝ))
      MeasureTheory.volume 0 y := by
    intro k _
    apply Continuous.intervalIntegrable
    continuity
  rw [intervalIntegral.integral_finsetSum hint]
  unfold gaussSum
  apply Finset.sum_congr rfl
  intro k _
  have hpt : ∀ t : ℝ, (-(t^2)/2)^k / (k.factorial : ℝ) =
      ((-1)^k / (2^k * (k.factorial : ℝ))) * t^(2*k) := by
    intro t
    rw [div_pow, neg_pow, pow_mul]
    field_simp
  rw [show (fun t : ℝ => (-(t^2)/2)^k / (k.factorial : ℝ)) =
    fun t : ℝ => ((-1)^k / (2^k * (k.factorial : ℝ))) * t^(2*k) from funext hpt]
  rw [intervalIntegral.integral_const_mul, integral_pow]
  push_cast
  field_simp
  ring

/-- The truncated antiderivative approximates the Gaussian integral with the
factorial tail weighted by the interval length. -/
theorem gaussInt_approx (y : ℝ) (n : ℕ) (hn : (y:ℝ)^2 ≤ n) :
    |gaussInt y - gaussSum y n| ≤
      |y| * (2 * ((y^2/2)^n / (n.factorial : ℝ))) := by
  rw [gaussInt, gaussSum_eq_integral]
  rw [← intervalIntegral.integral_sub]
  · have hbound : ∀ t ∈ Set.uIoc (0:ℝ) y,
        ‖Real.exp (-(t^2)/2) -
          ∑ k ∈ Finset.range n, (-(t^2)/2)^k / (k.factorial : ℝ)‖ ≤
        2 * ((y^2/2)^n / (n.factorial : ℝ)) := by
      intro t ht
      have ht2 : t^2 ≤ y^2 := by
        rcases Set.mem_uIoc.mp ht with h | h
        · nlinarith [h.1, h.2]
        · nlinarith [h.1, h.2]
      have hx : -(t^2)/2 ≤ 0 := by nlinarith [sq_nonneg t]
      have hnt : 2 * (-(-(t^2)/2)) ≤ (n:ℝ) := by
        have : 2 * (-(-(t^2)/2)) = t^2 := by ring
        rw [this]
        linarith
      have h := exp_taylor_tail (-(t^2)/2) hx n hnt
      have hmono : (-(-(t^2)/2))^n ≤ (y^2/2)^n := by
        apply pow_le_pow_left₀ (by nlinarith [sq_nonneg t])
        nlinarith
      rw [Real.norm_eq_abs]
      have hfpos : (0:ℝ) < (n.factorial : ℝ) := by
        exact_mod_cast Nat.factorial_pos _
      calc
        |Real.exp (-(t^2)/2) -
            ∑ k ∈ Finset.range n, (-(t^2)/2)^k / (k.factorial : ℝ)| ≤
            2 * (-(-(t^2)/2))^n / (n.factorial : ℝ) := h
        _ = 2 * ((-(-(t^2)/2))^n / (n.factorial : ℝ)) := by ring
        _ ≤ 2 * ((y^2/2)^n / (n.factorial : ℝ)) := by
          gcongr
    have h := intervalIntegral.norm_integral_le_of_norm_le_const hbound
    rw [Real.norm_eq_abs] at h
    calc
      _ ≤ 2 * ((y^2/2)^n / (n.factorial : ℝ)) * |y - 0| := h
      _ = |y| * (2 * ((y^2/2)^n / (n.factorial : ℝ))) := by
        rw [sub_zero]
        ring
  · apply Continuous.intervalIntegrable
    continuity
  · apply Continuous.intervalIntegrable
    continuity

/-! ## Stage D: total mass and the Gaussian tail -/

theorem gaussInt_le_abs (y : ℝ) : |gaussInt y| ≤ |y| := by
  have h := intervalIntegral.norm_integral_le_of_norm_le_const (C := 1)
    (f := fun t : ℝ => Real.exp (-(t^2)/2)) (a := 0) (b := y) ?_
  · rw [Real.norm_eq_abs] at h
    simpa [gaussInt] using h
  · intro t _
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
    calc
      Real.exp (-(t^2)/2) ≤ Real.exp 0 :=
        Real.exp_le_exp.mpr (by nlinarith [sq_nonneg t])
      _ = 1 := Real.exp_zero

theorem integrable_gaussExp :
    MeasureTheory.Integrable (fun t : ℝ => Real.exp (-(t^2)/2)) := by
  have he : (fun t : ℝ => Real.exp (-(t^2)/2)) =
      fun t : ℝ => Real.exp (-(1/2) * t^2) := by
    funext t
    congr 1
    ring
  rw [he]
  exact integrable_exp_neg_mul_sq (by norm_num)

theorem gaussInt_Ioi_total :
    ∫ t in Set.Ioi (0:ℝ), Real.exp (-(t^2)/2) = Real.sqrt (2*Real.pi) / 2 := by
  have he : (fun t : ℝ => Real.exp (-(t^2)/2)) =
      fun t : ℝ => Real.exp (-(1/2) * t^2) := by
    funext t
    congr 1
    ring
  rw [he, integral_gaussian_Ioi, show Real.pi / (1/2) = 2 * Real.pi by ring]

theorem hasDerivAt_neg_gaussExp (t : ℝ) :
    HasDerivAt (fun u : ℝ => -Real.exp (-(u^2)/2)) (t * Real.exp (-(t^2)/2)) t := by
  have h1 : HasDerivAt (fun u : ℝ => -(u^2)/2) (-t) t := by
    have h := ((hasDerivAt_id t).mul (hasDerivAt_id t)).const_mul (-1/2 : ℝ)
    have hf : (fun u : ℝ => -(u^2)/2) = fun u : ℝ => -1/2 * (u * u) := by
      funext u
      ring
    have hv : (-1/2 : ℝ) * (1 * t + t * 1) = -t := by ring
    rw [hf, ← hv]
    exact h
  have h2 := h1.exp.neg
  have hv : -(Real.exp (-(t^2)/2) * -t) = t * Real.exp (-(t^2)/2) := by ring
  rw [← hv]
  exact h2

theorem tendsto_neg_gaussExp :
    Filter.Tendsto (fun u : ℝ => -Real.exp (-(u^2)/2)) Filter.atTop (nhds 0) := by
  have h1 : Filter.Tendsto (fun u : ℝ => u^2/2) Filter.atTop Filter.atTop :=
    (Filter.tendsto_pow_atTop (by norm_num)).atTop_div_const (by norm_num)
  have h2 : Filter.Tendsto (fun u : ℝ => -(u^2)/2) Filter.atTop Filter.atBot := by
    have := Filter.tendsto_neg_atTop_atBot.comp h1
    have he : (fun u : ℝ => -(u^2)/2) = (fun v : ℝ => -v) ∘ (fun u : ℝ => u^2/2) := by
      funext u
      simp [Function.comp]
      ring
    rw [he]
    exact this
  have h3 : Filter.Tendsto (fun u : ℝ => Real.exp (-(u^2)/2))
      Filter.atTop (nhds 0) := Real.tendsto_exp_atBot.comp h2
  have h4 := h3.neg
  rw [neg_zero] at h4
  exact h4

theorem gauss_tail_integral (y : ℝ) (hy : 0 < y) :
    ∫ t in Set.Ioi y, t * Real.exp (-(t^2)/2) = Real.exp (-(y^2)/2) := by
  have h := MeasureTheory.integral_Ioi_of_hasDerivAt_of_nonneg
    (g := fun u : ℝ => -Real.exp (-(u^2)/2))
    (g' := fun t : ℝ => t * Real.exp (-(t^2)/2)) (a := y) (l := 0)
    (Continuous.continuousWithinAt (by continuity))
    (fun x _ => hasDerivAt_neg_gaussExp x)
    (fun x hx => by
      have hx0 : 0 < x := lt_trans hy (Set.mem_Ioi.mp hx)
      positivity)
    tendsto_neg_gaussExp
  rw [h]
  ring

theorem gauss_tail_le (y : ℝ) (hy : 1 ≤ y) :
    ∫ t in Set.Ioi y, Real.exp (-(t^2)/2) ≤ Real.exp (-(y^2)/2) := by
  have hy0 : (0:ℝ) < y := by linarith
  have hint1 : MeasureTheory.IntegrableOn
      (fun t : ℝ => Real.exp (-(t^2)/2)) (Set.Ioi y) :=
    integrable_gaussExp.integrableOn
  have hint2 : MeasureTheory.IntegrableOn
      (fun t : ℝ => t * Real.exp (-(t^2)/2)) (Set.Ioi y) :=
    MeasureTheory.integrableOn_Ioi_deriv_of_nonneg
      (Continuous.continuousWithinAt (by continuity))
      (fun x _ => hasDerivAt_neg_gaussExp x)
      (fun x hx => by
        have hx0 : 0 < x := lt_trans hy0 (Set.mem_Ioi.mp hx)
        positivity)
      tendsto_neg_gaussExp
  calc
    ∫ t in Set.Ioi y, Real.exp (-(t^2)/2) ≤
        ∫ t in Set.Ioi y, t * Real.exp (-(t^2)/2) := by
      apply MeasureTheory.setIntegral_mono_on hint1 hint2 measurableSet_Ioi
      intro t ht
      have hty : 1 ≤ t := hy.trans (Set.mem_Ioi.mp ht).le
      nlinarith [Real.exp_pos (-(t^2)/2)]
    _ = Real.exp (-(y^2)/2) := gauss_tail_integral y hy0

theorem gaussInt_eq_total_sub_tail (y : ℝ) (hy : 0 < y) :
    gaussInt y = Real.sqrt (2*Real.pi)/2 -
      ∫ t in Set.Ioi y, Real.exp (-(t^2)/2) := by
  have hunion : Set.Ioc 0 y ∪ Set.Ioi y = Set.Ioi (0:ℝ) :=
    Set.Ioc_union_Ioi_eq_Ioi hy.le
  have hdisj : Disjoint (Set.Ioc 0 y) (Set.Ioi y) := Set.Ioc_disjoint_Ioi le_rfl
  have hsplit := MeasureTheory.setIntegral_union hdisj measurableSet_Ioi
    (integrable_gaussExp.integrableOn
      (s := Set.Ioc 0 y))
    (integrable_gaussExp.integrableOn (s := Set.Ioi y))
  rw [hunion, gaussInt_Ioi_total] at hsplit
  have hIoc : gaussInt y = ∫ t in Set.Ioc 0 y, Real.exp (-(t^2)/2) :=
    intervalIntegral.integral_of_le hy.le
  rw [hIoc]
  linarith

theorem gaussInt_neg (y : ℝ) : gaussInt (-y) = -gaussInt y := by
  have h := intervalIntegral.integral_comp_neg
    (f := fun t : ℝ => Real.exp (-(t^2)/2)) (a := (0:ℝ)) (b := -y)
  simp only [neg_neg, neg_zero] at h
  have he : ∀ x : ℝ, Real.exp (-((-x)^2)/2) = Real.exp (-(x^2)/2) := by
    intro x
    congr 1
    ring
  simp only [he] at h
  unfold gaussInt
  rw [h, intervalIntegral.integral_symm]

theorem sqrt_two_pi_ge_two' : (2:ℝ) ≤ Real.sqrt (2*Real.pi) := by
  have hπ : (3.14:ℝ) < Real.pi := Real.pi_gt_d2
  calc
    (2:ℝ) = Real.sqrt 4 := by
      rw [show (4:ℝ) = 2^2 by norm_num, Real.sqrt_sq (by norm_num)]
    _ ≤ Real.sqrt (2*Real.pi) := Real.sqrt_le_sqrt (by nlinarith)

theorem gelu_expand (y : ℝ) : LLEN.AutoContinuation.gelu y =
    y * (1/2 + gaussInt y / Real.sqrt (2*Real.pi)) := by
  have hcdf : LLEN.AutoContinuation.gaussCdf y =
      1/2 + gaussInt y / Real.sqrt (2*Real.pi) := by
    unfold LLEN.AutoContinuation.gaussCdf
    congr 1
    unfold LLEN.AutoContinuation.gaussPdf gaussInt
    rw [intervalIntegral.integral_div]
  unfold LLEN.AutoContinuation.gelu
  rw [hcdf]

/-- The saturation estimate: past `|y| = O(√p)` the exact GELU differs from
its saturated value by at most `e^{-y²/4}`. -/
theorem gelu_saturation (y : ℝ) (hy : 1 ≤ |y|) :
    |LLEN.AutoContinuation.gelu y - (if 0 ≤ y then y else 0)| ≤
      Real.exp (-(y^2)/4) := by
  have hsqrt : (2:ℝ) ≤ Real.sqrt (2*Real.pi) := sqrt_two_pi_ge_two'
  have hsqrtpos : (0:ℝ) < Real.sqrt (2*Real.pi) := by linarith
  have hgelu : LLEN.AutoContinuation.gelu y =
      y * (1/2 + gaussInt y / Real.sqrt (2*Real.pi)) := gelu_expand y
  -- the pointwise bound `t ≤ 2e^{t²/4}` for `t ≥ 0`
  have hkey : ∀ t : ℝ, 0 ≤ t → t * Real.exp (-(t^2)/2) / 2 ≤ Real.exp (-(t^2)/4) := by
    intro t ht
    have h1 : t/2 ≤ Real.exp (t^2/4) := by
      have := Real.add_one_le_exp (t^2/4)
      nlinarith [sq_nonneg (t - 2)]
    have h2 : Real.exp (-(t^2)/2) = Real.exp (-(t^2)/4) / Real.exp (t^2/4) := by
      rw [← Real.exp_sub]
      congr 1
      ring
    have hepos : (0:ℝ) < Real.exp (t^2/4) := Real.exp_pos _
    rw [h2]
    rw [show t * (Real.exp (-(t^2)/4) / Real.exp (t^2/4)) / 2 =
      (t/2) * Real.exp (-(t^2)/4) / Real.exp (t^2/4) by ring]
    rw [div_le_iff₀ hepos]
    have h3 : (0:ℝ) ≤ Real.exp (-(t^2)/4) := (Real.exp_pos _).le
    nlinarith [mul_le_mul_of_nonneg_right h1 h3]
  rcases le_or_gt 0 y with hy0 | hy0
  · -- positive branch
    have hy1 : 1 ≤ y := by
      rw [abs_of_nonneg hy0] at hy
      exact hy
    rw [if_pos hy0, hgelu]
    have htotal := gaussInt_eq_total_sub_tail y (by linarith)
    have htail := gauss_tail_le y hy1
    have htail0 : (0:ℝ) ≤ ∫ t in Set.Ioi y, Real.exp (-(t^2)/2) :=
      MeasureTheory.setIntegral_nonneg measurableSet_Ioi
        (fun t _ => (Real.exp_pos _).le)
    have hdiff : y * (1/2 + gaussInt y / Real.sqrt (2*Real.pi)) - y =
        -(y * (∫ t in Set.Ioi y, Real.exp (-(t^2)/2)) / Real.sqrt (2*Real.pi)) := by
      rw [htotal]
      field_simp
      ring
    rw [hdiff, abs_neg]
    have hnum : |y * (∫ t in Set.Ioi y, Real.exp (-(t^2)/2))| ≤
        y * Real.exp (-(y^2)/2) := by
      rw [abs_of_nonneg (by positivity)]
      exact mul_le_mul_of_nonneg_left htail (by linarith)
    rw [abs_div, abs_of_pos hsqrtpos, div_le_iff₀ hsqrtpos]
    have hfin := hkey y hy0
    calc
      |y * ∫ t in Set.Ioi y, Real.exp (-(t^2)/2)| ≤ y * Real.exp (-(y^2)/2) := hnum
      _ ≤ 2 * Real.exp (-(y^2)/4) := by nlinarith [Real.exp_pos (-(y^2)/4)]
      _ ≤ Real.exp (-(y^2)/4) * Real.sqrt (2*Real.pi) := by
        nlinarith [Real.exp_pos (-(y^2)/4)]
  · -- negative branch
    have hy1 : 1 ≤ -y := by
      rw [abs_of_neg hy0] at hy
      exact hy
    rw [if_neg (by linarith), hgelu, sub_zero]
    have hneg : gaussInt y = -gaussInt (-y) := by
      rw [← gaussInt_neg, neg_neg]
    have htotal := gaussInt_eq_total_sub_tail (-y) (by linarith)
    have htail := gauss_tail_le (-y) hy1
    have htail0 : (0:ℝ) ≤ ∫ t in Set.Ioi (-y), Real.exp (-(t^2)/2) :=
      MeasureTheory.setIntegral_nonneg measurableSet_Ioi
        (fun t _ => (Real.exp_pos _).le)
    have hval : y * (1/2 + gaussInt y / Real.sqrt (2*Real.pi)) =
        y * (∫ t in Set.Ioi (-y), Real.exp (-(t^2)/2)) / Real.sqrt (2*Real.pi) := by
      rw [hneg, htotal]
      field_simp
      ring
    rw [hval]
    have hy2 : ((-y)^2) = y^2 := by ring
    have hnum : |y * (∫ t in Set.Ioi (-y), Real.exp (-(t^2)/2))| ≤
        (-y) * Real.exp (-(y^2)/2) := by
      rw [abs_mul, abs_of_neg hy0, abs_of_nonneg htail0]
      have := htail
      rw [hy2] at this
      exact mul_le_mul_of_nonneg_left this (by linarith)
    rw [abs_div, abs_of_pos hsqrtpos, div_le_iff₀ hsqrtpos]
    have hfin := hkey (-y) (by linarith)
    rw [hy2] at hfin
    calc
      |y * ∫ t in Set.Ioi (-y), Real.exp (-(t^2)/2)| ≤ (-y) * Real.exp (-(y^2)/2) := hnum
      _ ≤ 2 * Real.exp (-(y^2)/4) := by nlinarith [Real.exp_pos (-(y^2)/4)]
      _ ≤ Real.exp (-(y^2)/4) * Real.sqrt (2*Real.pi) := by
        nlinarith [Real.exp_pos (-(y^2)/4)]

/-! ## Stage E: the assembled rational evaluator -/

/-- The term-halving estimate: past `n₀ ≥ 2X`, each further factorial term
at most halves. -/
theorem factorial_term_halving (X : ℝ) (hX : 0 ≤ X) (n₀ : ℕ) (hn₀ : 2*X ≤ n₀)
    (j : ℕ) : X^(j+n₀) / ((j+n₀).factorial : ℝ) ≤
      (X^n₀ / (n₀.factorial : ℝ)) * (1/2)^j := by
  have hfact : (n₀.factorial : ℝ) * (n₀+1:ℝ)^j ≤ ((j+n₀).factorial : ℝ) := by
    induction j with
    | zero => simp
    | succ j ih =>
      have hstep : ((j+n₀).factorial : ℝ) * (n₀+1:ℝ) ≤ ((j+1+n₀).factorial : ℝ) := by
        have h1 : (j+1+n₀).factorial = (j+n₀+1) * (j+n₀).factorial := by
          rw [show j+1+n₀ = (j+n₀)+1 by ring]
          exact Nat.factorial_succ _
        rw [h1]
        push_cast
        have h2 : (n₀+1:ℝ) ≤ (j+n₀+1:ℝ) := by
          linarith [Nat.cast_nonneg (α := ℝ) j]
        nlinarith [(Nat.cast_pos (α := ℝ)).mpr (Nat.factorial_pos (j+n₀)),
          Nat.cast_nonneg (α := ℝ) (j+n₀).factorial, h2]
      calc
        (n₀.factorial : ℝ) * (n₀+1:ℝ)^(j+1) =
            ((n₀.factorial : ℝ) * (n₀+1:ℝ)^j) * (n₀+1:ℝ) := by ring
        _ ≤ ((j+n₀).factorial : ℝ) * (n₀+1:ℝ) := by
          apply mul_le_mul_of_nonneg_right ih
          positivity
        _ ≤ ((j+1+n₀).factorial : ℝ) := hstep
  have hgeo : X^j * (n₀.factorial : ℝ) * 2^j ≤ ((j+n₀).factorial : ℝ) := by
    have h2X : (2*X)^j ≤ (n₀+1:ℝ)^j := by
      apply pow_le_pow_left₀ (by positivity)
      linarith
    calc
      X^j * (n₀.factorial : ℝ) * 2^j = (n₀.factorial : ℝ) * (2*X)^j := by
        rw [mul_pow]
        ring
      _ ≤ (n₀.factorial : ℝ) * (n₀+1:ℝ)^j := by
        apply mul_le_mul_of_nonneg_left h2X
        positivity
      _ ≤ ((j+n₀).factorial : ℝ) := hfact
  have hfpos : (0:ℝ) < ((j+n₀).factorial : ℝ) := by
    exact_mod_cast Nat.factorial_pos _
  have hnpos : (0:ℝ) < (n₀.factorial : ℝ) := by
    exact_mod_cast Nat.factorial_pos _
  have hXkn : X^(j+n₀) = X^n₀ * X^j := by
    rw [pow_add]
    ring
  rw [div_le_iff₀ hfpos, hXkn]
  have hrhs : X^n₀ / (n₀.factorial : ℝ) * (1/2)^j * ((j+n₀).factorial : ℝ) =
      X^n₀ * ((j+n₀).factorial : ℝ) / ((n₀.factorial : ℝ) * 2^j) := by
    rw [div_pow, one_pow]
    field_simp
  rw [hrhs, le_div_iff₀ (by positivity)]
  calc
    X^n₀ * X^j * ((n₀.factorial : ℝ) * 2^j) =
        X^n₀ * (X^j * (n₀.factorial : ℝ) * 2^j) := by ring
    _ ≤ X^n₀ * ((j+n₀).factorial : ℝ) := by
      apply mul_le_mul_of_nonneg_left hgeo
      positivity

/-- A single factorial term is dominated by the exponential. -/
theorem term_le_exp (X : ℝ) (hX : 0 ≤ X) (k : ℕ) :
    X^k / (k.factorial : ℝ) ≤ Real.exp X := by
  have hs : HasSum (fun k : ℕ => X^k / (k.factorial : ℝ)) (Real.exp X) := by
    rw [Real.exp_eq_exp_ℝ, NormedSpace.exp_eq_tsum_div]
    exact (NormedSpace.expSeries_div_summable X).hasSum
  exact le_hasSum hs k (fun j _ => by positivity)

theorem exp_one_le_three : Real.exp 1 ≤ 3 := by
  have h := Real.exp_one_lt_d9
  have h2 : (2.7182818286:ℝ) ≤ 3 := by norm_num
  linarith

/-- The truncation-tail smallness: with `X = y²/2 < 2p+4` and `n = 12(p+3)`
terms, the weighted factorial tail is below `2^{-(4p+19)}`. -/
theorem gauss_term_small (y : ℝ) (p : ℕ) (hy2 : y^2 < 4*(p:ℝ)+8) :
    2 * ((y^2/2)^(12*(p+3)) / ((12*(p+3)).factorial : ℝ)) ≤ (1/2:ℝ)^(4*p+19) := by
  set X : ℝ := y^2/2 with hX
  have hX0 : 0 ≤ X := by rw [hX]; positivity
  have hXle : X < 2*(p:ℝ)+4 := by rw [hX]; linarith
  have hn₀ : 2*X ≤ ((4*p+8 : ℕ) : ℝ) := by
    push_cast
    linarith
  have hsplit : 12*(p+3) = (8*p+28) + (4*p+8) := by ring
  have hterm := factorial_term_halving X hX0 (4*p+8) hn₀ (8*p+28)
  rw [← hsplit] at hterm
  -- the head term is at most `e^X ≤ 2^{4p+8}`
  have hhead : X^(4*p+8) / ((4*p+8).factorial : ℝ) ≤ 2^(4*p+8) := by
    calc
      X^(4*p+8) / ((4*p+8).factorial : ℝ) ≤ Real.exp X := term_le_exp X hX0 _
      _ ≤ Real.exp ((2*p+4 : ℕ) : ℝ) := by
        apply Real.exp_le_exp.mpr
        push_cast
        linarith
      _ = (Real.exp 1)^(2*p+4) := by
        rw [← Real.exp_nat_mul]
        norm_num
      _ ≤ 3^(2*p+4) := pow_le_pow_left₀ (Real.exp_pos 1).le exp_one_le_three _
      _ ≤ 4^(2*p+4) := pow_le_pow_left₀ (by norm_num) (by norm_num) _
      _ = 2^(4*p+8) := by
        rw [show (4:ℝ) = 2^2 by norm_num, ← pow_mul]
        congr 1
        ring
  have hpow : (2:ℝ)^(4*p+8) * (1/2)^(8*p+28) = (1/2:ℝ)^(4*p+20) := by
    have h1 : (1/2:ℝ)^(8*p+28) = (1/2:ℝ)^(4*p+20) * (1/2:ℝ)^(4*p+8) := by
      rw [← pow_add]
      congr 1
      ring
    have h2 : (1/2:ℝ)^(4*p+8) * (2:ℝ)^(4*p+8) = 1 := by
      rw [← mul_pow]
      norm_num
    calc
      (2:ℝ)^(4*p+8) * (1/2)^(8*p+28) =
          (1/2:ℝ)^(4*p+20) * ((1/2:ℝ)^(4*p+8) * (2:ℝ)^(4*p+8)) := by
        rw [h1]
        ring
      _ = (1/2:ℝ)^(4*p+20) := by rw [h2, mul_one]
  have hgeo : (0:ℝ) ≤ (1/2:ℝ)^(8*p+28) := by positivity
  have hcomb : X^(12*(p+3)) / ((12*(p+3)).factorial : ℝ) ≤ (1/2:ℝ)^(4*p+20) := by
    calc
      X^(12*(p+3)) / ((12*(p+3)).factorial : ℝ) ≤
          (X^(4*p+8) / ((4*p+8).factorial : ℝ)) * (1/2)^(8*p+28) := hterm
      _ ≤ 2^(4*p+8) * (1/2)^(8*p+28) := mul_le_mul_of_nonneg_right hhead hgeo
      _ = (1/2:ℝ)^(4*p+20) := hpow
  calc
    2 * ((y^2/2)^(12*(p+3)) / ((12*(p+3)).factorial : ℝ)) ≤
        2 * (1/2:ℝ)^(4*p+20) := by
      apply mul_le_mul_of_nonneg_left _ (by norm_num)
      exact hcomb
    _ = (1/2:ℝ)^(4*p+19) := by
      rw [show 4*p+20 = (4*p+19)+1 by ring, pow_succ]
      ring

/-- Rational partial sum of the termwise-integrated Gaussian series. -/
def gaussSumQ (y : ℚ) (n : ℕ) : ℚ :=
  ∑ k ∈ Finset.range n, (-1)^k * y^(2*k+1) / ((2^k * k.factorial * (2*k+1) : ℕ) : ℚ)

theorem gaussSumQ_cast (y : ℚ) (n : ℕ) :
    ((gaussSumQ y n : ℚ) : ℝ) = gaussSum (y:ℝ) n := by
  unfold gaussSumQ gaussSum
  push_cast
  ring

/-- The certified rational GELU evaluator: saturation past `y² ≥ 4(p+2)`,
otherwise the truncated termwise-integrated series against the certified
`1/√(2π)` enclosure. -/
def geluValue (y : ℚ) (p : ℕ) : ℚ :=
  if 4*((p:ℚ)+2) ≤ y^2 then (if 0 ≤ y then y else 0)
  else y * (1/2 + invSqrtTwoPi (2*p+10) * gaussSumQ y (12*(p+3)))

theorem geluValue_error (y : ℚ) (p : ℕ) :
    |(geluValue y p : ℝ) - LLEN.AutoContinuation.gelu (y:ℝ)| ≤ (1/2:ℝ)^(p+1) := by
  unfold geluValue
  split_ifs with hsat hpos
  · -- saturated, nonnegative input
    have hy2 : 4*((p:ℝ)+2) ≤ (y:ℝ)^2 := by exact_mod_cast hsat
    have hy1 : 1 ≤ |(y:ℝ)| := by
      nlinarith [abs_nonneg (y:ℝ), sq_abs (y:ℝ), Nat.cast_nonneg (α := ℝ) p]
    have h := gelu_saturation (y:ℝ) hy1
    have hposR : 0 ≤ (y:ℝ) := by exact_mod_cast hpos
    rw [if_pos hposR] at h
    have hexp : Real.exp (-((y:ℝ)^2)/4) ≤ (1/2:ℝ)^(p+2) := by
      have h1 : Real.exp (-((y:ℝ)^2)/4) ≤ Real.exp (-((p:ℝ)+2)) := by
        apply Real.exp_le_exp.mpr
        linarith
      have h2 : (2:ℝ) ≤ Real.exp 1 := by
        have := Real.add_one_le_exp 1
        linarith
      have h3 : (2:ℝ)^(p+2) ≤ (Real.exp 1)^(p+2) :=
        pow_le_pow_left₀ (by norm_num) h2 _
      have h4 : Real.exp (-((p:ℝ)+2)) = ((Real.exp 1)^(p+2))⁻¹ := by
        rw [← Real.exp_nat_mul, ← Real.exp_neg]
        congr 1
        push_cast
        ring
      have h5 : ((Real.exp 1)^(p+2))⁻¹ ≤ ((2:ℝ)^(p+2))⁻¹ := by
        gcongr
      have h6 : ((2:ℝ)^(p+2))⁻¹ = (1/2:ℝ)^(p+2) := by
        rw [div_pow, one_pow, one_div]
      calc
        Real.exp (-((y:ℝ)^2)/4) ≤ Real.exp (-((p:ℝ)+2)) := h1
        _ = ((Real.exp 1)^(p+2))⁻¹ := h4
        _ ≤ ((2:ℝ)^(p+2))⁻¹ := h5
        _ = (1/2:ℝ)^(p+2) := h6
    calc
      |(y:ℝ) - LLEN.AutoContinuation.gelu (y:ℝ)| =
          |LLEN.AutoContinuation.gelu (y:ℝ) - (y:ℝ)| := abs_sub_comm _ _
      _ ≤ Real.exp (-((y:ℝ)^2)/4) := h
      _ ≤ (1/2:ℝ)^(p+2) := hexp
      _ ≤ (1/2:ℝ)^(p+1) := by
        apply pow_le_pow_of_le_one (by norm_num) (by norm_num)
        omega
  · -- saturated, negative input
    have hy2 : 4*((p:ℝ)+2) ≤ (y:ℝ)^2 := by exact_mod_cast hsat
    have hy1 : 1 ≤ |(y:ℝ)| := by
      nlinarith [abs_nonneg (y:ℝ), sq_abs (y:ℝ), Nat.cast_nonneg (α := ℝ) p]
    have h := gelu_saturation (y:ℝ) hy1
    have hnegR : ¬(0 ≤ (y:ℝ)) := by
      intro hc
      exact hpos (by exact_mod_cast hc)
    rw [if_neg hnegR] at h
    have hexp : Real.exp (-((y:ℝ)^2)/4) ≤ (1/2:ℝ)^(p+2) := by
      have h1 : Real.exp (-((y:ℝ)^2)/4) ≤ Real.exp (-((p:ℝ)+2)) := by
        apply Real.exp_le_exp.mpr
        linarith
      have h2 : (2:ℝ) ≤ Real.exp 1 := by
        have := Real.add_one_le_exp 1
        linarith
      have h3 : (2:ℝ)^(p+2) ≤ (Real.exp 1)^(p+2) :=
        pow_le_pow_left₀ (by norm_num) h2 _
      have h4 : Real.exp (-((p:ℝ)+2)) = ((Real.exp 1)^(p+2))⁻¹ := by
        rw [← Real.exp_nat_mul, ← Real.exp_neg]
        congr 1
        push_cast
        ring
      have h5 : ((Real.exp 1)^(p+2))⁻¹ ≤ ((2:ℝ)^(p+2))⁻¹ := by
        gcongr
      have h6 : ((2:ℝ)^(p+2))⁻¹ = (1/2:ℝ)^(p+2) := by
        rw [div_pow, one_pow, one_div]
      calc
        Real.exp (-((y:ℝ)^2)/4) ≤ Real.exp (-((p:ℝ)+2)) := h1
        _ = ((Real.exp 1)^(p+2))⁻¹ := h4
        _ ≤ ((2:ℝ)^(p+2))⁻¹ := h5
        _ = (1/2:ℝ)^(p+2) := h6
    push_cast
    calc
      |(0:ℝ) - LLEN.AutoContinuation.gelu (y:ℝ)| =
          |LLEN.AutoContinuation.gelu (y:ℝ) - 0| := abs_sub_comm _ _
      _ ≤ Real.exp (-((y:ℝ)^2)/4) := h
      _ ≤ (1/2:ℝ)^(p+2) := hexp
      _ ≤ (1/2:ℝ)^(p+1) := by
        apply pow_le_pow_of_le_one (by norm_num) (by norm_num)
        omega
  · -- series branch
    have hy2 : (y:ℝ)^2 < 4*(p:ℝ)+8 := by
      have h := lt_of_not_ge hsat
      have : (y:ℝ)^2 < 4*((p:ℝ)+2) := by exact_mod_cast h
      linarith
    have hsqrt : (2:ℝ) ≤ Real.sqrt (2*Real.pi) := sqrt_two_pi_ge_two'
    have hcbound : |(Real.sqrt (2*Real.pi))⁻¹| ≤ 1/2 := by
      rw [abs_of_pos (by positivity)]
      rw [inv_le_comm₀ (by linarith) (by norm_num)]
      linarith
    have hcerr : |((invSqrtTwoPi (2*p+10) : ℚ) : ℝ) - (Real.sqrt (2*Real.pi))⁻¹| ≤
        (1/2:ℝ)^(2*p+10) := invSqrtTwoPi_error (2*p+10)
    have hchbound : |((invSqrtTwoPi (2*p+10) : ℚ) : ℝ)| ≤ 1 := by
      have h1 : (1/2:ℝ)^(2*p+10) ≤ 1/2 := by
        calc
          (1/2:ℝ)^(2*p+10) ≤ (1/2:ℝ)^1 := by
            apply pow_le_pow_of_le_one (by norm_num) (by norm_num)
            omega
          _ = 1/2 := pow_one _
      calc
        |((invSqrtTwoPi (2*p+10) : ℚ) : ℝ)| ≤ |(Real.sqrt (2*Real.pi))⁻¹| +
            |((invSqrtTwoPi (2*p+10) : ℚ) : ℝ) - (Real.sqrt (2*Real.pi))⁻¹| := by
          have := abs_sub_abs_le_abs_sub ((invSqrtTwoPi (2*p+10) : ℚ) : ℝ)
            ((Real.sqrt (2*Real.pi))⁻¹)
          linarith [abs_nonneg (((invSqrtTwoPi (2*p+10) : ℚ) : ℝ) -
            (Real.sqrt (2*Real.pi))⁻¹)]
        _ ≤ 1/2 + (1/2:ℝ)^(2*p+10) := by linarith
        _ ≤ 1 := by linarith
    have hGbound : |gaussInt (y:ℝ)| ≤ |(y:ℝ)| := gaussInt_le_abs (y:ℝ)
    have hGS : |gaussInt (y:ℝ) - gaussSum (y:ℝ) (12*(p+3))| ≤
        |(y:ℝ)| * (1/2:ℝ)^(4*p+19) := by
      have happrox := gaussInt_approx (y:ℝ) (12*(p+3)) (by
        push_cast
        linarith)
      have hsmall := gauss_term_small (y:ℝ) p hy2
      calc
        |gaussInt (y:ℝ) - gaussSum (y:ℝ) (12*(p+3))| ≤
            |(y:ℝ)| * (2 * (((y:ℝ)^2/2)^(12*(p+3)) / ((12*(p+3)).factorial : ℝ))) :=
          happrox
        _ ≤ |(y:ℝ)| * (1/2:ℝ)^(4*p+19) := by
          apply mul_le_mul_of_nonneg_left hsmall (abs_nonneg _)
    have hy2pow : (y:ℝ)^2 ≤ 2^(p+4) := by
      have hp2 : (p:ℝ) + 1 ≤ 2^p := by
        have h : (p+1 : ℕ) ≤ 2^p := Nat.lt_two_pow_self (n := p)
        exact_mod_cast h
      have hp0 : (0:ℝ) ≤ (p:ℝ) := Nat.cast_nonneg p
      calc
        (y:ℝ)^2 ≤ 4*(p:ℝ)+8 := hy2.le
        _ ≤ 16*((p:ℝ)+1) := by linarith
        _ ≤ 16*2^p := by nlinarith
        _ = 2^(p+4) := by rw [pow_add]; ring
    have hdiff : ((y * (1/2 + invSqrtTwoPi (2*p+10) * gaussSumQ y (12*(p+3))) : ℚ) : ℝ) -
        LLEN.AutoContinuation.gelu (y:ℝ) =
        (y:ℝ) * (((invSqrtTwoPi (2*p+10) : ℚ) : ℝ) * gaussSum (y:ℝ) (12*(p+3)) -
          gaussInt (y:ℝ) / Real.sqrt (2*Real.pi)) := by
      rw [gelu_expand]
      push_cast [gaussSumQ_cast]
      ring
    rw [hdiff, abs_mul]
    have hinner : |((invSqrtTwoPi (2*p+10) : ℚ) : ℝ) * gaussSum (y:ℝ) (12*(p+3)) -
        gaussInt (y:ℝ) / Real.sqrt (2*Real.pi)| ≤
        |(y:ℝ)| * (1/2:ℝ)^(4*p+19) + |(y:ℝ)| * (1/2:ℝ)^(2*p+10) := by
      have hsplit : ((invSqrtTwoPi (2*p+10) : ℚ) : ℝ) * gaussSum (y:ℝ) (12*(p+3)) -
          gaussInt (y:ℝ) / Real.sqrt (2*Real.pi) =
          ((invSqrtTwoPi (2*p+10) : ℚ) : ℝ) *
            (gaussSum (y:ℝ) (12*(p+3)) - gaussInt (y:ℝ)) +
          (((invSqrtTwoPi (2*p+10) : ℚ) : ℝ) - (Real.sqrt (2*Real.pi))⁻¹) *
            gaussInt (y:ℝ) := by
        rw [div_eq_mul_inv]
        ring
      rw [hsplit]
      have h1 : |((invSqrtTwoPi (2*p+10) : ℚ) : ℝ) *
          (gaussSum (y:ℝ) (12*(p+3)) - gaussInt (y:ℝ))| ≤
          |(y:ℝ)| * (1/2:ℝ)^(4*p+19) := by
        rw [abs_mul]
        calc
          |((invSqrtTwoPi (2*p+10) : ℚ) : ℝ)| *
              |gaussSum (y:ℝ) (12*(p+3)) - gaussInt (y:ℝ)| ≤
              1 * |gaussSum (y:ℝ) (12*(p+3)) - gaussInt (y:ℝ)| :=
            mul_le_mul_of_nonneg_right hchbound (abs_nonneg _)
          _ = |gaussInt (y:ℝ) - gaussSum (y:ℝ) (12*(p+3))| := by
            rw [one_mul, abs_sub_comm]
          _ ≤ |(y:ℝ)| * (1/2:ℝ)^(4*p+19) := hGS
      have h2 : |(((invSqrtTwoPi (2*p+10) : ℚ) : ℝ) - (Real.sqrt (2*Real.pi))⁻¹) *
          gaussInt (y:ℝ)| ≤ |(y:ℝ)| * (1/2:ℝ)^(2*p+10) := by
        rw [abs_mul]
        calc
          |((invSqrtTwoPi (2*p+10) : ℚ) : ℝ) - (Real.sqrt (2*Real.pi))⁻¹| *
              |gaussInt (y:ℝ)| ≤ (1/2:ℝ)^(2*p+10) * |(y:ℝ)| :=
            mul_le_mul hcerr hGbound (abs_nonneg _) (by positivity)
          _ = |(y:ℝ)| * (1/2:ℝ)^(2*p+10) := by ring
      calc
        _ ≤ |((invSqrtTwoPi (2*p+10) : ℚ) : ℝ) *
            (gaussSum (y:ℝ) (12*(p+3)) - gaussInt (y:ℝ))| +
            |(((invSqrtTwoPi (2*p+10) : ℚ) : ℝ) - (Real.sqrt (2*Real.pi))⁻¹) *
              gaussInt (y:ℝ)| := abs_add_le _ _
        _ ≤ _ := add_le_add h1 h2
    have hyy : |(y:ℝ)| * |(y:ℝ)| = (y:ℝ)^2 := by
      rw [← abs_mul, ← pow_two, abs_of_nonneg (sq_nonneg _)]
    have hsum : (1/2:ℝ)^(4*p+19) + (1/2:ℝ)^(2*p+10) ≤ (1/2:ℝ)^(2*p+9) := by
      have hA : (1/2:ℝ)^(4*p+19) ≤ (1/2:ℝ)^(2*p+10) := by
        apply pow_le_pow_of_le_one (by norm_num) (by norm_num)
        omega
      have hB : (1/2:ℝ)^(2*p+10) + (1/2:ℝ)^(2*p+10) = (1/2:ℝ)^(2*p+9) := by
        rw [show 2*p+10 = (2*p+9)+1 by ring, pow_succ]
        ring
      linarith
    have hfinal : |(y:ℝ)| * (|(y:ℝ)| * (1/2:ℝ)^(4*p+19) + |(y:ℝ)| * (1/2:ℝ)^(2*p+10)) ≤
        (1/2:ℝ)^(p+1) := by
      calc
        |(y:ℝ)| * (|(y:ℝ)| * (1/2:ℝ)^(4*p+19) + |(y:ℝ)| * (1/2:ℝ)^(2*p+10)) =
            (|(y:ℝ)| * |(y:ℝ)|) * ((1/2:ℝ)^(4*p+19) + (1/2:ℝ)^(2*p+10)) := by ring
        _ = (y:ℝ)^2 * ((1/2:ℝ)^(4*p+19) + (1/2:ℝ)^(2*p+10)) := by rw [hyy]
        _ ≤ 2^(p+4) * (1/2:ℝ)^(2*p+9) := by
          apply mul_le_mul hy2pow hsum (by positivity) (by positivity)
        _ = (1/2:ℝ)^(p+5) := by
          have h1 : (1/2:ℝ)^(2*p+9) = (1/2:ℝ)^(p+5) * (1/2:ℝ)^(p+4) := by
            rw [← pow_add]
            congr 1
            ring
          have h2 : (1/2:ℝ)^(p+4) * (2:ℝ)^(p+4) = 1 := by
            rw [← mul_pow]
            norm_num
          calc
            (2:ℝ)^(p+4) * (1/2:ℝ)^(2*p+9) =
                (1/2:ℝ)^(p+5) * ((1/2:ℝ)^(p+4) * (2:ℝ)^(p+4)) := by
              rw [h1]
              ring
            _ = (1/2:ℝ)^(p+5) := by rw [h2, mul_one]
        _ ≤ (1/2:ℝ)^(p+1) := by
          apply pow_le_pow_of_le_one (by norm_num) (by norm_num)
          omega
    calc
      |(y:ℝ)| * |((invSqrtTwoPi (2*p+10) : ℚ) : ℝ) * gaussSum (y:ℝ) (12*(p+3)) -
          gaussInt (y:ℝ) / Real.sqrt (2*Real.pi)| ≤
          |(y:ℝ)| * (|(y:ℝ)| * (1/2:ℝ)^(4*p+19) + |(y:ℝ)| * (1/2:ℝ)^(2*p+10)) :=
        mul_le_mul_of_nonneg_left hinner (abs_nonneg _)
      _ ≤ (1/2:ℝ)^(p+1) := hfinal

end LLEN.ActivationEvaluators

#print axioms LLEN.ActivationEvaluators.piApprox_bits
#print axioms LLEN.ActivationEvaluators.invSqrtTwoPi_error
#print axioms LLEN.ActivationEvaluators.exp_taylor_tail
#print axioms LLEN.ActivationEvaluators.gaussInt_approx
#print axioms LLEN.ActivationEvaluators.gauss_tail_le
#print axioms LLEN.ActivationEvaluators.gelu_saturation
#print axioms LLEN.ActivationEvaluators.geluValue_error

end SubmissionModule51


/- ===== Original source: ChartChain.lean ===== -/
section SubmissionModule52

set_option linter.style.header false
set_option relaxedAutoImplicit false
set_option maxSynthPendingDepth 3

/-! # Chain assembly for the fold tracker

The algorithmic half of the manuscript's global fold-extension theorem:
given a chain of accepted multidimensional rational box certificates with
the sharpened residual budget `r/48`, whose consecutive rational centers
are entrywise `r/6`-close, together with the per-box real hypotheses of
`accepts_sound` (derivative generator, entrywise Jacobian enclosure,
preconditioned residual bound) and per-box rational residual evaluators of
certified accuracy, the executable `FoldTracker.run` on the induced rounded
Newton charts certifiably reaches the unique certified root of the final
box to any requested accuracy `ε` meeting the per-chart schedule.

Numeric bookkeeping (common box radius `ρ`, plan radius `r = ρ/2`):
* sharpened residual test `residualBound ≤ ρ/48` places the certified root
  within `ρ/36` of the center (`(1-1/4)·dist ≤ ρ/48`);
* center proximity `ρ/6` bounds consecutive root moves by
  `ρ/36 + ρ/6 + ρ/36 = 2ρ/9 ≤ r/2 = ρ/4`;
* states within `r = ρ/2` of a root stay in the box:
  `ρ/2 + ρ/36 = 19ρ/36 ≤ ρ`;
* the warm-start validation window `11ρ/18 = 22ρ/36` accommodates
  `ρ/2 + ρ/36 = 19ρ/36`.

The differential-geometry half (that a selected fold branch of the smooth
problem admits such a certificate chain) remains a paper-level statement.
-/

namespace LLEN.ChartChain

open LLEN.AutoContinuation LLEN.FoldTracker

variable {d : ℕ}

/-! ## Decoding rational state vectors -/

/-- Componentwise decoding of a rational state vector. -/
def decodeVec (v : Fin d → ℚ) : Fin d → ℝ := fun i => (v i : ℝ)

theorem decode_mulVec (M : Matrix (Fin d) (Fin d) ℚ) (v : Fin d → ℚ) :
    decodeVec (M.mulVec v) = (M.map (fun x : ℚ => (x : ℝ))).mulVec (decodeVec v) := by
  funext i
  simp only [decodeVec, Matrix.mulVec, dotProduct, Matrix.map_apply]
  push_cast
  rfl

theorem decode_norm_le {v w : Fin d → ℚ} {b : ℚ} (hb : 0 ≤ b)
    (h : ∀ i, |v i - w i| ≤ b) :
    ‖decodeVec v - decodeVec w‖ ≤ (b : ℝ) := by
  rw [pi_norm_le_iff_of_nonneg (by exact_mod_cast hb)]
  intro i
  have hi : |(v i : ℝ) - (w i : ℝ)| ≤ (b : ℝ) := by exact_mod_cast h i
  simpa [decodeVec, Real.norm_eq_abs] using hi

/-- Componentwise dyadic rounding of a rational state vector. -/
def roundVec (p : ℕ) (v : Fin d → ℚ) : Fin d → ℚ :=
  fun i => LLEN.DyadicDEQ.round (v i) p

theorem roundVec_error (p : ℕ) (v : Fin d → ℚ) :
    ‖decodeVec (roundVec p v) - decodeVec v‖ ≤ (1/2 : ℝ)^p := by
  rw [pi_norm_le_iff_of_nonneg (by positivity)]
  intro i
  have h : |(LLEN.DyadicDEQ.round (v i) p : ℝ) - (v i : ℝ)| ≤ ((1/2 : ℚ)^p : ℝ) := by
    exact_mod_cast LLEN.DyadicDEQ.round_error (v i) p
  have hp : ((1/2 : ℚ)^p : ℝ) = (1/2 : ℝ)^p := by push_cast; ring
  rw [hp] at h
  simpa [decodeVec, roundVec, Real.norm_eq_abs] using h

/-! ## Bundled real hypotheses for one accepted certificate -/

/-- The real-analytic side data of `accepts_sound` for one rational
certificate: acceptance of the executable test, the derivative generator on
the box, the entrywise Jacobian enclosure, and the preconditioned residual
bound at the center. -/
structure BoxData (C : Certificate d) (G : (Fin d → ℝ) → (Fin d → ℝ))
    (J : (Fin d → ℝ) → Matrix (Fin d) (Fin d) ℝ) : Prop where
  accepted : accepts C = true
  deriv : ∀ z ∈ Metric.closedBall (realCenter C) (C.radius : ℝ),
    HasFDerivWithinAt G (LinearMap.toContinuousLinearMap (J z).mulVecLin)
      (Metric.closedBall (realCenter C) (C.radius : ℝ)) z
  encl : ∀ z ∈ Metric.closedBall (realCenter C) (C.radius : ℝ), ∀ k j,
    |J z k j - (C.jacobianCenter k j : ℝ)| ≤ (C.jacobianWidth k j : ℝ)
  res : ‖(realPrecond C).mulVec (G (realCenter C))‖ ≤ (C.residualBound : ℝ)

section BoxFacts

variable {C : Certificate d} {G : (Fin d → ℝ) → (Fin d → ℝ)}
    {J : (Fin d → ℝ) → Matrix (Fin d) (Fin d) ℝ}

theorem radius_pos (h : BoxData C G J) : (0 : ℝ) < (C.radius : ℝ) := by
  exact_mod_cast (accepts_facts C h.accepted).1

theorem width_nonneg (h : BoxData C G J) (k j : Fin d) :
    (0 : ℝ) ≤ C.jacobianWidth.map (fun x : ℚ => (x : ℝ)) k j := by
  have hc : realCenter C ∈ Metric.closedBall (realCenter C) (C.radius : ℝ) :=
    Metric.mem_closedBall_self (radius_pos h).le
  have he := h.encl (realCenter C) hc k j
  simp only [Matrix.map_apply]
  exact (abs_nonneg _).trans he

theorem qcast_le (h : BoxData C G J) (i : Fin d) :
    ∑ j, |(1 - realPrecond C *
        C.jacobianCenter.map (fun x : ℚ => (x : ℝ)) :
        Matrix (Fin d) (Fin d) ℝ) i j| +
      ∑ j, ∑ k, |realPrecond C i k| *
        C.jacobianWidth.map (fun x : ℚ => (x : ℝ)) k j ≤ 1/4 := by
  rw [← qBound_cast]
  calc ((qBound C i : ℚ) : ℝ) ≤ ((1/4 : ℚ) : ℝ) := by
        exact_mod_cast (accepts_facts C h.accepted).2.1 i
    _ = 1/4 := by norm_num

theorem center_row (h : BoxData C G J) (i : Fin d) :
    ∑ j, |(1 - realPrecond C *
      C.jacobianCenter.map (fun x : ℚ => (x : ℝ)) :
      Matrix (Fin d) (Fin d) ℝ) i j| ≤ 1/4 := by
  have hnn : (0 : ℝ) ≤ ∑ j, ∑ k, |realPrecond C i k| *
      C.jacobianWidth.map (fun x : ℚ => (x : ℝ)) k j :=
    Finset.sum_nonneg fun j _ => Finset.sum_nonneg fun k _ =>
      mul_nonneg (abs_nonneg _) (width_nonneg h k j)
  linarith [qcast_le h i]

theorem precond_inj (h : BoxData C G J) :
    Function.Injective (realPrecond C).mulVec :=
  precond_injective _ _ (1/4) (by norm_num) (by norm_num) (center_row h)

theorem box_row (h : BoxData C G J) :
    ∀ z ∈ Metric.closedBall (realCenter C) (C.radius : ℝ), ∀ i,
      ∑ j, |(1 - realPrecond C * J z : Matrix (Fin d) (Fin d) ℝ) i j| ≤ 1/4 := by
  intro z hz i
  have henc : ∀ k j, |J z k j -
      C.jacobianCenter.map (fun x : ℚ => (x : ℝ)) k j| ≤
      C.jacobianWidth.map (fun x : ℚ => (x : ℝ)) k j := by
    intro k j
    simpa only [Matrix.map_apply] using h.encl z hz k j
  exact (row_sum_enclosure (realPrecond C) _ _ (J z) henc i).trans (qcast_le h i)

/-- The quarter-contraction of the preconditioned update on the whole box,
re-derived from the bundled acceptance data. -/
theorem accepts_contraction (h : BoxData C G J) :
    ∀ z, ‖z - realCenter C‖ ≤ (C.radius : ℝ) →
      ∀ w, ‖w - realCenter C‖ ≤ (C.radius : ℝ) →
      ‖(z - (realPrecond C).mulVec (G z)) - (w - (realPrecond C).mulVec (G w))‖ ≤
        1/4 * ‖z - w‖ :=
  contraction_of_jacobian G J (realPrecond C) (realCenter C) (C.radius : ℝ) (1/4)
    (by norm_num) h.deriv (box_row h)

/-- Sharpened box root: with the residual budget tightened to `r/48`, the
certified unique zero lies within `r/36` of the rational center. -/
theorem sharp_root (h : BoxData C G J) (hres : C.residualBound ≤ C.radius/48) :
    ∃ z, ‖z - realCenter C‖ ≤ (C.radius : ℝ) ∧ G z = 0 ∧
      36 * ‖z - realCenter C‖ ≤ (C.radius : ℝ) ∧
      ∀ w, ‖w - realCenter C‖ ≤ (C.radius : ℝ) → G w = 0 → w = z := by
  have hr := radius_pos h
  have hY48 : ((C.residualBound : ℚ) : ℝ) ≤ (C.radius : ℝ)/48 := by
    exact_mod_cast hres
  obtain ⟨z, hz, hzero, hd, -, huniq⟩ := box_root_certificate G (realPrecond C)
    (realCenter C) (C.radius : ℝ) (1/4) (C.residualBound : ℝ) hr.le (by norm_num)
    le_rfl (by linarith) h.res (precond_inj h) (accepts_contraction h)
  exact ⟨z, hz, hzero, by linarith, huniq⟩

end BoxFacts

/-! ## The encoded Newton chart of a certificate -/

/-- One rounded, preconditioned Newton correction through a rational
evaluator `Gq` of the residual, with dyadic rounding at precision `p`. -/
def newtonUpdate (C : Certificate d) (Gq : (Fin d → ℚ) → Fin d → ℚ) (p : ℕ)
    (u : Fin d → ℚ) : Fin d → ℚ :=
  roundVec p (fun i => u i - C.precond.mulVec (Gq u) i)

/-- The executable chart of one accepted certificate: validation re-runs the
rational acceptance test and checks the warm-start window `11r/18`; the
update is the rounded preconditioned Newton correction. Work units count
residual evaluations, as in the scalar validator. -/
def newtonChart (C : Certificate d) (Gq : (Fin d → ℚ) → Fin d → ℚ)
    (p iters : ℕ) : Chart (Fin d → ℚ) where
  validate x := accepts C && decide (∀ i, |x i - C.center i| ≤ 11/18 * C.radius)
  update := newtonUpdate C Gq p
  iterations := iters
  repair := true
  validateCost _ := 3
  updateCost _ := 1

/-- The decoded rounded Newton step deviates from the exact preconditioned
update by at most the evaluation error amplified by the preconditioner row
sums plus one rounding unit. -/
theorem newton_update_error (C : Certificate d)
    (Gq : (Fin d → ℚ) → Fin d → ℚ) (p : ℕ)
    (G : (Fin d → ℝ) → (Fin d → ℝ)) (W εe : ℝ) (hW0 : 0 ≤ W)
    (hW : ∀ i, ∑ j, |realPrecond C i j| ≤ W)
    (u : Fin d → ℚ)
    (hGu : ‖decodeVec (Gq u) - G (decodeVec u)‖ ≤ εe) :
    ‖decodeVec (newtonUpdate C Gq p u) -
      (decodeVec u - (realPrecond C).mulVec (G (decodeVec u)))‖ ≤
      W * εe + (1/2 : ℝ)^p := by
  have h3 : decodeVec (fun i => u i - C.precond.mulVec (Gq u) i) =
      decodeVec u - (realPrecond C).mulVec (decodeVec (Gq u)) := by
    funext i
    show ((u i - C.precond.mulVec (Gq u) i : ℚ) : ℝ) =
      (u i : ℝ) - (realPrecond C).mulVec (decodeVec (Gq u)) i
    rw [Rat.cast_sub]
    congr 1
    exact congrFun (decode_mulVec C.precond (Gq u)) i
  have hround : ‖decodeVec (newtonUpdate C Gq p u) -
      decodeVec (fun i => u i - C.precond.mulVec (Gq u) i)‖ ≤ (1/2 : ℝ)^p :=
    roundVec_error p _
  rw [h3] at hround
  have h2 : ‖(decodeVec u - (realPrecond C).mulVec (decodeVec (Gq u))) -
      (decodeVec u - (realPrecond C).mulVec (G (decodeVec u)))‖ ≤ W * εe := by
    have he : (decodeVec u - (realPrecond C).mulVec (decodeVec (Gq u))) -
        (decodeVec u - (realPrecond C).mulVec (G (decodeVec u))) =
        (realPrecond C).mulVec (G (decodeVec u) - decodeVec (Gq u)) := by
      rw [Matrix.mulVec_sub]
      abel
    rw [he]
    have hn : ‖G (decodeVec u) - decodeVec (Gq u)‖ ≤ εe := by
      rwa [norm_sub_rev]
    calc ‖(realPrecond C).mulVec (G (decodeVec u) - decodeVec (Gq u))‖ ≤
        W * ‖G (decodeVec u) - decodeVec (Gq u)‖ :=
          row_sum_bound (realPrecond C) W hW0 hW _
      _ ≤ W * εe := mul_le_mul_of_nonneg_left hn hW0
  have htri := norm_sub_le_norm_sub_add_norm_sub
    (decodeVec (newtonUpdate C Gq p u))
    (decodeVec u - (realPrecond C).mulVec (decodeVec (Gq u)))
    (decodeVec u - (realPrecond C).mulVec (G (decodeVec u)))
  linarith

/-- The CertifiedPlan-shaped numerical contract: on the `r/2`-neighborhood of
the certified root, one encoded Newton step contracts the distance to the
root by `1/4` up to the budget `W·εe + 2^{-p}`. -/
theorem newton_checked (C : Certificate d)
    {G : (Fin d → ℝ) → (Fin d → ℝ)} {J : (Fin d → ℝ) → Matrix (Fin d) (Fin d) ℝ}
    (h : BoxData C G J)
    (Gq : (Fin d → ℚ) → Fin d → ℚ) (p : ℕ) (W εe : ℝ) (hW0 : 0 ≤ W)
    (hW : ∀ i, ∑ j, |realPrecond C i j| ≤ W)
    (hGq : ∀ u : Fin d → ℚ, ‖decodeVec u - realCenter C‖ ≤ (C.radius : ℝ) →
      ‖decodeVec (Gq u) - G (decodeVec u)‖ ≤ εe)
    (z : Fin d → ℝ) (hzbox : ‖z - realCenter C‖ ≤ (C.radius : ℝ))
    (hzroot : G z = 0) (hznear : 36 * ‖z - realCenter C‖ ≤ (C.radius : ℝ))
    (y : Fin d → ℚ) (hy : ‖decodeVec y - z‖ ≤ (C.radius : ℝ)/2) :
    ‖decodeVec (newtonUpdate C Gq p y) - z‖ ≤
      ‖decodeVec y - z‖/4 + (W * εe + (1/2 : ℝ)^p) := by
  have hzn := norm_nonneg (z - realCenter C)
  have hybox : ‖decodeVec y - realCenter C‖ ≤ (C.radius : ℝ) := by
    have ht := norm_sub_le_norm_sub_add_norm_sub (decodeVec y) z (realCenter C)
    linarith
  have herr := newton_update_error C Gq p G W εe hW0 hW y (hGq y hybox)
  have hcontract := accepts_contraction h (decodeVec y) hybox z hzbox
  rw [hzroot, Matrix.mulVec_zero, sub_zero] at hcontract
  have htri := norm_sub_le_norm_sub_add_norm_sub
    (decodeVec (newtonUpdate C Gq p y))
    (decodeVec y - (realPrecond C).mulVec (G (decodeVec y))) z
  linarith

/-- Validation succeeds on every state in the warm-start window. -/
theorem newton_valid (C : Certificate d) (Gq : (Fin d → ℚ) → Fin d → ℚ)
    (p iters : ℕ) (hacc : accepts C = true) (x : Fin d → ℚ)
    (hx : ‖decodeVec x - realCenter C‖ ≤ 11/18 * (C.radius : ℝ)) :
    (newtonChart C Gq p iters).validate x = true := by
  have hcoord : ∀ i, |x i - C.center i| ≤ 11/18 * C.radius := by
    intro i
    have h := (norm_le_pi_norm (decodeVec x - realCenter C) i).trans hx
    have h' : |(x i : ℝ) - (C.center i : ℝ)| ≤ 11/18 * (C.radius : ℝ) := by
      simpa [decodeVec, realCenter, Real.norm_eq_abs] using h
    have h'' : |((x i - C.center i : ℚ) : ℝ)| ≤ ((11/18 * C.radius : ℚ) : ℝ) := by
      push_cast
      exact h'
    exact_mod_cast h''
  simp [newtonChart, hacc, hcoord]

/-! ## Stations: certificates with bundled analytic and evaluator data -/

/-- All data for one chart of the chain: an accepted certificate of common
radius `ρ` with the sharpened residual budget `ρ/48`, the analytic box data
of `accepts_sound`, a certified rational residual evaluator, and iteration,
precision and evaluation budgets meeting the step tolerance `δ`. -/
structure Station (d : ℕ) (ρ : ℚ) (δ : ℝ) where
  cert : Certificate d
  Gq : (Fin d → ℚ) → Fin d → ℚ
  prec : ℕ
  iters : ℕ
  G : (Fin d → ℝ) → (Fin d → ℝ)
  J : (Fin d → ℝ) → Matrix (Fin d) (Fin d) ℝ
  W : ℝ
  eps : ℝ
  rad : cert.radius = ρ
  data : BoxData cert G J
  sharp : cert.residualBound ≤ cert.radius/48
  positive : 1 ≤ iters
  W0 : 0 ≤ W
  rowW : ∀ i, ∑ j, |realPrecond cert i j| ≤ W
  evalOK : ∀ u : Fin d → ℚ, ‖decodeVec u - realCenter cert‖ ≤ (cert.radius : ℝ) →
    ‖decodeVec (Gq u) - G (decodeVec u)‖ ≤ eps
  budget : W * eps + (1/2 : ℝ)^prec ≤ δ

variable {ρ : ℚ} {δ : ℝ}

/-- The executable chart of a station. -/
def Station.chart (S : Station d ρ δ) : Chart (Fin d → ℚ) :=
  newtonChart S.cert S.Gq S.prec S.iters

/-- The certified root of a station's box. -/
noncomputable def Station.root (S : Station d ρ δ) : Fin d → ℝ :=
  Classical.choose (sharp_root S.data S.sharp)

theorem Station.root_spec (S : Station d ρ δ) :
    ‖S.root - realCenter S.cert‖ ≤ (S.cert.radius : ℝ) ∧ S.G S.root = 0 ∧
      36 * ‖S.root - realCenter S.cert‖ ≤ (S.cert.radius : ℝ) ∧
      ∀ w, ‖w - realCenter S.cert‖ ≤ (S.cert.radius : ℝ) → S.G w = 0 → w = S.root :=
  Classical.choose_spec (sharp_root S.data S.sharp)

theorem Station.rpos (S : Station d ρ δ) : (0 : ℝ) < (ρ : ℝ) := by
  have h := radius_pos S.data
  rwa [S.rad] at h

theorem Station.checked (S : Station d ρ δ) (y : Fin d → ℚ)
    (hy : ‖decodeVec y - S.root‖ ≤ (ρ : ℝ)/2) :
    ‖decodeVec (S.chart.update y) - S.root‖ ≤ ‖decodeVec y - S.root‖/4 + δ := by
  obtain ⟨hbox, hroot, hnear, -⟩ := S.root_spec
  have hy' : ‖decodeVec y - S.root‖ ≤ (S.cert.radius : ℝ)/2 := by
    rw [S.rad]; exact hy
  have h := newton_checked S.cert S.data S.Gq S.prec S.W S.eps S.W0 S.rowW
    S.evalOK S.root hbox hroot hnear y hy'
  exact h.trans (by linarith [S.budget])

theorem Station.valid_close (S : Station d ρ δ) (x : Fin d → ℚ)
    (hx : ‖decodeVec x - S.root‖ ≤ (ρ : ℝ)/2) :
    S.chart.validate x = true := by
  obtain ⟨-, -, hnear, -⟩ := S.root_spec
  rw [S.rad] at hnear
  have hzn := norm_nonneg (S.root - realCenter S.cert)
  have ht := norm_sub_le_norm_sub_add_norm_sub (decodeVec x) S.root
    (realCenter S.cert)
  apply newton_valid S.cert S.Gq S.prec S.iters S.data.accepted
  rw [S.rad]
  linarith

/-- Executable-side adjacency of consecutive certificates: entrywise rational
center proximity within one sixth of the common radius. -/
def Adjacent (S S' : Station d ρ δ) : Prop :=
  ∀ i, |S.cert.center i - S'.cert.center i| ≤ ρ/6

/-- Roots of adjacent stations are within half the plan radius `ρ/2`. -/
theorem adjacent_roots {S S' : Station d ρ δ} (h : Adjacent S S') :
    ‖S.root - S'.root‖ ≤ (ρ : ℝ)/4 := by
  obtain ⟨-, -, hn, -⟩ := S.root_spec
  obtain ⟨-, -, hn', -⟩ := S'.root_spec
  rw [S.rad] at hn
  rw [S'.rad] at hn'
  have h0 := norm_nonneg (S.root - realCenter S.cert)
  have hρQ : (0 : ℚ) < ρ := by exact_mod_cast S.rpos
  have hc : ‖realCenter S.cert - realCenter S'.cert‖ ≤ (ρ : ℝ)/6 := by
    have hd := decode_norm_le (b := ρ/6) (by positivity) h
    have hcast : ((ρ/6 : ℚ) : ℝ) = (ρ : ℝ)/6 := by push_cast; ring
    rw [hcast] at hd
    exact hd
  have t1 := norm_sub_le_norm_sub_add_norm_sub S.root (realCenter S.cert) S'.root
  have t2 := norm_sub_le_norm_sub_add_norm_sub (realCenter S.cert)
    (realCenter S'.cert) S'.root
  have hsym : ‖realCenter S'.cert - S'.root‖ = ‖S'.root - realCenter S'.cert‖ :=
    norm_sub_rev _ _
  linarith

/-- The endpoint of a station chain: the certified root of the last station. -/
noncomputable def lastRoot : Station d ρ δ → List (Station d ρ δ) → (Fin d → ℝ)
  | S, [] => S.root
  | _, S' :: rest => lastRoot S' rest

@[simp] theorem lastRoot_nil (S : Station d ρ δ) : lastRoot S [] = S.root := rfl

@[simp] theorem lastRoot_cons (S S' : Station d ρ δ)
    (rest : List (Station d ρ δ)) :
    lastRoot S (S' :: rest) = lastRoot S' rest := rfl

/-- The chain endpoint is the certified root of one of the supplied boxes,
and in particular a genuine zero of that station's residual map. -/
theorem lastRoot_mem (S : Station d ρ δ) (rest : List (Station d ρ δ)) :
    ∃ T, T ∈ S :: rest ∧ lastRoot S rest = T.root ∧ T.G (lastRoot S rest) = 0 := by
  induction rest generalizing S with
  | nil => exact ⟨S, by simp, rfl, S.root_spec.2.1⟩
  | cons S' rest ih =>
    obtain ⟨T, hT, he, hz⟩ := ih S'
    exact ⟨T, List.mem_cons_of_mem _ hT, he, hz⟩

/-! ## The chain theorems -/

/-- A chained station list is a `CertifiedPlan` for the tracker, selecting
exactly the certified root of the final box. -/
theorem stations_plan (ε : ℝ) (S : Station d ρ δ) (rest : List (Station d ρ δ))
    (hchain : List.IsChain Adjacent (S :: rest))
    (hacc : ∀ T ∈ S :: rest, (1/2 : ℝ)^T.iters * ((ρ : ℝ)/2) + 2*δ ≤ ε)
    (q : Fin d → ℝ) (hq : ‖q - S.root‖ ≤ (ρ : ℝ)/4) :
    CertifiedPlan decodeVec (fun z => z = lastRoot S rest)
      ((ρ : ℝ)/2) δ ε ((S :: rest).map Station.chart) q := by
  induction rest generalizing S q with
  | nil =>
    refine CertifiedPlan.last (next := S.root) (by linarith) ?_ ?_ rfl
    · intro x _ _ y hy
      exact S.checked y hy
    · exact hacc S (by simp)
  | cons S' rest ih =>
    have hpair := (List.isChain_cons_cons.mp hchain).1
    have htail := (List.isChain_cons_cons.mp hchain).2
    refine CertifiedPlan.chart (next := S.root) (by linarith) S.positive ?_ ?_
    · intro x _ _ y hy
      exact S.checked y hy
    · exact ih S' htail (fun T hT => hacc T (List.mem_cons_of_mem _ hT))
        S.root (adjacent_roots hpair)

/-- Completeness: started within `ρ/2` of the first root, every validation of
the chained Newton charts succeeds along the actual corrected trace. -/
theorem stations_allValid (hδ0 : 0 ≤ δ) (hδ : δ ≤ (ρ : ℝ)/16)
    (S : Station d ρ δ) (rest : List (Station d ρ δ))
    (hchain : List.IsChain Adjacent (S :: rest))
    (x : Fin d → ℚ) (hx : ‖decodeVec x - S.root‖ ≤ (ρ : ℝ)/2) :
    AllValid ((S :: rest).map Station.chart) x := by
  induction rest generalizing S x with
  | nil => exact ⟨S.valid_close x hx, trivial⟩
  | cons S' rest ih =>
    have hpair := (List.isChain_cons_cons.mp hchain).1
    have htail := (List.isChain_cons_cons.mp hchain).2
    refine ⟨S.valid_close x hx, ?_⟩
    have hcorr := correction_half S.chart decodeVec S.root ((ρ : ℝ)/2) δ
      (by linarith [S.rpos]) hδ0 (by linarith)
      (fun y hy => S.checked y hy) x hx S.positive
    have hmv := adjacent_roots hpair
    have ht := norm_sub_le_norm_sub_add_norm_sub
      (decodeVec (corrections S.chart x S.chart.iterations).1) S.root S'.root
    exact ih S' htail _ (by linarith)

/-- Algorithmic half of the manuscript's global fold-extension theorem.
Given a chain of accepted sharpened certificates with `ρ/6`-close centers
and per-box certified evaluators, the executable tracker started at the
first rational center answers, and its decoded answer is `ε`-close to the
certified root of the final box, provided each chart's iteration budget
meets the accuracy schedule `2^{-m}·(ρ/2) + 2δ ≤ ε` and the step tolerance
satisfies `δ ≤ ρ/16`. Combined with `lastRoot_mem`, the returned state
approximates a genuine, certified unique zero of the final residual map:
the selected endpoint of the continuation. The construction of the chain
itself from a smooth fold branch is the paper-level half. -/
theorem stations_certified (ε : ℝ) (hδ0 : 0 ≤ δ) (hδ : δ ≤ (ρ : ℝ)/16)
    (S : Station d ρ δ) (rest : List (Station d ρ δ))
    (hchain : List.IsChain Adjacent (S :: rest))
    (hacc : ∀ T ∈ S :: rest, (1/2 : ℝ)^T.iters * ((ρ : ℝ)/2) + 2*δ ≤ ε)
    (fuel : ℕ) (hf : requiredFuel ((S :: rest).map Station.chart) ≤ fuel) :
    ∃ output,
      (run ((S :: rest).map Station.chart) fuel S.cert.center).answer
        = some output ∧
      ‖decodeVec output - lastRoot S rest‖ ≤ ε := by
  have hrpos := S.rpos
  have hx0 : ‖decodeVec S.cert.center - S.root‖ ≤ (ρ : ℝ)/4 := by
    obtain ⟨-, -, hn, -⟩ := S.root_spec
    rw [S.rad] at hn
    have h0 := norm_nonneg (S.root - realCenter S.cert)
    have he : ‖decodeVec S.cert.center - S.root‖ =
        ‖S.root - realCenter S.cert‖ := norm_sub_rev _ _
    rw [he]
    linarith
  obtain ⟨output, hout, -, -⟩ := succeeds ((S :: rest).map Station.chart)
    S.cert.center
    (stations_allValid hδ0 hδ S rest hchain S.cert.center (by linarith)) fuel hf
  obtain ⟨endpoint, hsel, herr⟩ := sound decodeVec (fun z => z = lastRoot S rest)
    ((ρ : ℝ)/2) δ ε (by linarith) hδ0 (by linarith)
    (stations_plan ε S rest hchain hacc (decodeVec S.cert.center) hx0)
    fuel S.cert.center output
    (by simp only [sub_self, norm_zero]; linarith) hout
  exact ⟨output, hout, hsel ▸ herr⟩

end LLEN.ChartChain

#print axioms LLEN.ChartChain.sharp_root
#print axioms LLEN.ChartChain.accepts_contraction
#print axioms LLEN.ChartChain.newton_update_error
#print axioms LLEN.ChartChain.newton_checked
#print axioms LLEN.ChartChain.newton_valid
#print axioms LLEN.ChartChain.stations_plan
#print axioms LLEN.ChartChain.stations_allValid
#print axioms LLEN.ChartChain.lastRoot_mem
#print axioms LLEN.ChartChain.stations_certified

end SubmissionModule52


/- ===== Original source: CurveGeometry.lean ===== -/
section SubmissionModule53

set_option linter.style.header false
set_option relaxedAutoImplicit false
set_option maxSynthPendingDepth 3

/-! # Geometry of the certified continuation segment

Quantitative geometric core of the manuscript's fold-extension theorem:
an arclength-parametrized `C²` zero-curve segment with promises `σ` (kernel
margin of the Jacobian), `L` (length), and `M` (derivative variation along
the segment) admits a chain of overlapping frozen-phase charts with uniform
margins, spacing, and count. The proofs formalize precisely the geometric
steps of the paper proof:

* `bordered_margin_sq`, `bordered_margin` — the singular-value margin of
  Lemma (Bordered margin): the orthogonal decomposition `v = v⊥ + ⟪t,v⟫t`
  gives `min{1,σ}²‖v‖² ≤ ‖Av‖² + ⟪t,v⟫²`, previously paper-level.
* `kernel_tangent`, `tangent_orthogonal`, `second_derivative_image`,
  `curvature_bound` — the `‖z''‖ ≤ M/σ` argument: differentiating
  `A(s) t(s) = 0` and `‖t(s)‖ = 1` along the segment and applying the
  margin to the normal component.
* `tangent_variation`, `arclength_lipschitz`, `phase_progress` — the
  tangent-variation argument: the unit tangent moves at speed at most
  `M/σ`, so a frozen phase `⟪t(s₀), z - z(s₀)⟫` is a valid increasing
  local coordinate with explicit two-sided progress bounds.
* `frozen_phase_margin` — the frozen border retains margin
  `min{1,σ} - (M/σ)r` on an `r`-arc (the quantitative perturbation step;
  compare `LLEN.FoldContinuation.perturbed_margin`).
* `terminal_bound` — the terminal decomposition bound
  `|a| ≤ β⁻¹(|c| + K‖b‖)` and `‖v‖ ≤ K‖b‖ + β⁻¹(|c| + K‖b‖)`, reusing
  `LLEN.FoldContinuation.solve` and `bordered_solve_bound`.
* `curve_chart_chain` — the assembly: a mesh of step `r/2` along `[0,L]`
  yields chart centers on the zero set with consecutive distance at most
  `r/2`, chart count at most `2L/r + 1` (via
  `LLEN.FoldContinuation.chart_count`), uniform frozen-border margin on
  each `r`-arc, and two-sided phase progress.

These are the real-analytic premises that the executable layer
(`LLEN.ChartChain.stations_certified` with `LLEN.FoldTracker.run`)
consumes. Remaining paper-level steps: producing the arclength data from
`H` itself (the continuous branch exists by
`LLEN.CompactContinuation.global_C2_branch`, but its arclength
reparametrization and the identification of the derivative data `A, A'`
with `DH∘γ` and `D²H` are not formalized), the construction of rational
certificates and evaluators from these real margins, and the polynomial
cost accounting of the backend contract. -/

namespace LLEN.CurveGeometry

open Set
open scoped InnerProductSpace

variable {E F : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [NormedAddCommGroup F] [NormedSpace ℝ F]

/-! ## The singular-value margin of the bordered operator -/

/-- Lemma (Bordered margin), quantitative part: if the unit vector `t` spans
the kernel direction and `A` has margin `σ` on the orthogonal complement of
`t`, then the bordered pair `(Av, ⟪t,v⟫)` has squared margin `min{1,σ}²`.
This is the paper's `‖Bv‖² = ‖Av⊥‖² + a² ≥ min{1,σ²}‖v‖²` computation. -/
theorem bordered_margin_sq (A : E →L[ℝ] F) (t : E) (σ : ℝ) (hσ : 0 ≤ σ)
    (ht : ‖t‖ = 1) (hker : A t = 0)
    (hmargin : ∀ v, ⟪t, v⟫_ℝ = 0 → σ * ‖v‖ ≤ ‖A v‖) (v : E) :
    (min 1 σ)^2 * ‖v‖^2 ≤ ‖A v‖^2 + ⟪t, v⟫_ℝ^2 := by
  set a := ⟪t, v⟫_ℝ with ha
  set w := v - a • t with hw
  have hortho : ⟪t, w⟫_ℝ = 0 := by
    rw [hw, inner_sub_right, real_inner_smul_right, real_inner_self_eq_norm_sq, ht]
    ring
  have hAv : A v = A w := by
    rw [hw, map_sub, map_smul, hker, smul_zero, sub_zero]
  have hpyth : ‖v‖^2 = ‖w‖^2 + a^2 := by
    have hv : v = w + a • t := by rw [hw]; abel
    have h1 : ⟪w, a • t⟫_ℝ = 0 := by
      rw [real_inner_smul_right, real_inner_comm t w, hortho, mul_zero]
    have h2 : ‖a • t‖ = |a| := by
      rw [norm_smul, Real.norm_eq_abs, ht, mul_one]
    calc ‖v‖^2 = ‖w + a • t‖^2 := by rw [← hv]
      _ = ‖w‖^2 + 2 * ⟪w, a • t⟫_ℝ + ‖a • t‖^2 := norm_add_sq_real w (a • t)
      _ = ‖w‖^2 + a^2 := by rw [h1, h2, sq_abs]; ring
  have hm := hmargin w hortho
  have hmin0 : 0 ≤ min 1 σ := le_min zero_le_one hσ
  have h1 : (min 1 σ)^2 * ‖w‖^2 ≤ ‖A w‖^2 := by
    have h2 : min 1 σ * ‖w‖ ≤ σ * ‖w‖ :=
      mul_le_mul_of_nonneg_right (min_le_right 1 σ) (norm_nonneg w)
    nlinarith [norm_nonneg (A w), norm_nonneg w, mul_nonneg hmin0 (norm_nonneg w)]
  have h2 : (min 1 σ)^2 * a^2 ≤ a^2 := by
    have hsq : (min 1 σ)^2 ≤ 1 := by nlinarith [min_le_left 1 σ, hmin0]
    nlinarith [sq_nonneg a, hsq]
  rw [hAv, hpyth]
  nlinarith [h1, h2]

/-- Sum form of the bordered margin, convenient for perturbation. -/
theorem bordered_margin (A : E →L[ℝ] F) (t : E) (σ : ℝ) (hσ : 0 ≤ σ)
    (ht : ‖t‖ = 1) (hker : A t = 0)
    (hmargin : ∀ v, ⟪t, v⟫_ℝ = 0 → σ * ‖v‖ ≤ ‖A v‖) (v : E) :
    min 1 σ * ‖v‖ ≤ ‖A v‖ + |⟪t, v⟫_ℝ| := by
  have h := bordered_margin_sq A t σ hσ ht hker hmargin v
  rw [← sq_abs ⟪t, v⟫_ℝ] at h
  have hmin0 : 0 ≤ min 1 σ := le_min zero_le_one hσ
  by_contra hcon
  push_neg at hcon
  have h5 : 0 ≤ ‖A v‖ + |⟪t, v⟫_ℝ| :=
    add_nonneg (norm_nonneg _) (abs_nonneg _)
  have hX : 0 ≤ min 1 σ * ‖v‖ := mul_nonneg hmin0 (norm_nonneg v)
  nlinarith [mul_nonneg (norm_nonneg (A v)) (abs_nonneg ⟪t, v⟫_ℝ)]

/-- Freezing the phase row: a nearby tangent keeps the bordered margin up to
its distance. Same principle as `LLEN.FoldContinuation.perturbed_margin`,
stated for the phase component. -/
theorem frozen_phase_margin (A : E →L[ℝ] F) (t t₀ : E) (c μ : ℝ)
    (hmargin : ∀ v, μ * ‖v‖ ≤ ‖A v‖ + |⟪t, v⟫_ℝ|)
    (hclose : ‖t - t₀‖ ≤ c) (v : E) :
    (μ - c) * ‖v‖ ≤ ‖A v‖ + |⟪t₀, v⟫_ℝ| := by
  have h1 := hmargin v
  have h2 : |⟪t, v⟫_ℝ - ⟪t₀, v⟫_ℝ| ≤ c * ‖v‖ := by
    rw [← inner_sub_left]
    exact (abs_real_inner_le_norm _ _).trans
      (mul_le_mul_of_nonneg_right hclose (norm_nonneg v))
  have h3 := abs_sub_abs_le_abs_sub ⟪t, v⟫_ℝ ⟪t₀, v⟫_ℝ
  nlinarith [norm_nonneg v]

/-! ## Differentiating along the segment: `‖z''‖ ≤ M/σ` -/

/-- The tangent lies in the kernel of the Jacobian along the zero curve:
differentiate `H (γ s) = 0` on the segment. -/
theorem kernel_tangent (L : ℝ) (hL : 0 < L) (H : E → F) (γ t : ℝ → E)
    (A : ℝ → E →L[ℝ] F)
    (hγ : ∀ s ∈ Icc 0 L, HasDerivWithinAt γ (t s) (Icc 0 L) s)
    (hH : ∀ s ∈ Icc 0 L, HasFDerivAt H (A s) (γ s))
    (hzero : ∀ s ∈ Icc 0 L, H (γ s) = 0)
    (s : ℝ) (hs : s ∈ Icc 0 L) : A s (t s) = 0 := by
  have hu : UniqueDiffWithinAt ℝ (Icc (0:ℝ) L) s := (uniqueDiffOn_Icc hL) s hs
  have h1 : HasDerivWithinAt (fun σ' => H (γ σ')) (A s (t s)) (Icc 0 L) s := by
    exact (hH s hs).comp_hasDerivWithinAt s (hγ s hs)
  have h0 : HasDerivWithinAt (fun σ' => H (γ σ')) 0 (Icc 0 L) s := by
    have hc : HasDerivWithinAt (fun _ : ℝ => (0 : F)) 0 (Icc (0:ℝ) L) s :=
      hasDerivWithinAt_const ..
    exact hc.congr (fun σ' hσ' => hzero σ' hσ') (hzero s hs)
  have e1 := h1.derivWithin hu
  have e0 := h0.derivWithin hu
  rw [← e1]
  exact e0

/-- Arclength normalization: differentiate `‖t s‖² = 1` on the segment,
so the curvature vector is orthogonal to the tangent. -/
theorem tangent_orthogonal (L : ℝ) (hL : 0 < L) (t t' : ℝ → E)
    (hunit : ∀ s ∈ Icc 0 L, ‖t s‖ = 1)
    (ht : ∀ s ∈ Icc 0 L, HasDerivWithinAt t (t' s) (Icc 0 L) s)
    (s : ℝ) (hs : s ∈ Icc 0 L) : ⟪t s, t' s⟫_ℝ = 0 := by
  have hu : UniqueDiffWithinAt ℝ (Icc (0:ℝ) L) s := (uniqueDiffOn_Icc hL) s hs
  have h1 : HasDerivWithinAt (fun σ' => ⟪t σ', t σ'⟫_ℝ)
      (⟪t s, t' s⟫_ℝ + ⟪t' s, t s⟫_ℝ) (Icc 0 L) s :=
    (ht s hs).inner ℝ (ht s hs)
  have h0 : HasDerivWithinAt (fun σ' => ⟪t σ', t σ'⟫_ℝ) 0 (Icc 0 L) s := by
    have hc : HasDerivWithinAt (fun _ : ℝ => (1 : ℝ)) 0 (Icc (0:ℝ) L) s :=
      hasDerivWithinAt_const ..
    refine hc.congr (fun σ' hσ' => ?_) ?_
    · rw [real_inner_self_eq_norm_sq, hunit σ' hσ']; norm_num
    · rw [real_inner_self_eq_norm_sq, hunit s hs]; norm_num
  have e1 := h1.derivWithin hu
  have e0 := h0.derivWithin hu
  have hsum : ⟪t s, t' s⟫_ℝ + ⟪t' s, t s⟫_ℝ = 0 := by rw [← e1]; exact e0
  have hcomm : ⟪t' s, t s⟫_ℝ = ⟪t s, t' s⟫_ℝ := real_inner_comm _ _
  rw [hcomm] at hsum
  linarith

/-- Differentiating `A(s) t(s) = 0`: the Jacobian image of the curvature
vector is controlled by the derivative variation `M` along the segment. -/
theorem second_derivative_image (L : ℝ) (hL : 0 < L) (t t' : ℝ → E)
    (A A' : ℝ → E →L[ℝ] F) (M : ℝ)
    (hunit : ∀ s ∈ Icc 0 L, ‖t s‖ = 1)
    (ht : ∀ s ∈ Icc 0 L, HasDerivWithinAt t (t' s) (Icc 0 L) s)
    (hA : ∀ s ∈ Icc 0 L, HasDerivWithinAt A (A' s) (Icc 0 L) s)
    (hM : ∀ s ∈ Icc 0 L, ‖A' s‖ ≤ M)
    (hker : ∀ s ∈ Icc 0 L, A s (t s) = 0)
    (s : ℝ) (hs : s ∈ Icc 0 L) : ‖A s (t' s)‖ ≤ M := by
  have hu : UniqueDiffWithinAt ℝ (Icc (0:ℝ) L) s := (uniqueDiffOn_Icc hL) s hs
  have h1 : HasDerivWithinAt (fun σ' => A σ' (t σ'))
      (A' s (t s) + A s (t' s)) (Icc 0 L) s :=
    (hA s hs).clm_apply (ht s hs)
  have h0 : HasDerivWithinAt (fun σ' => A σ' (t σ')) 0 (Icc 0 L) s := by
    have hc : HasDerivWithinAt (fun _ : ℝ => (0 : F)) 0 (Icc (0:ℝ) L) s :=
      hasDerivWithinAt_const ..
    exact hc.congr (fun σ' hσ' => hker σ' hσ') (hker s hs)
  have e1 := h1.derivWithin hu
  have e0 := h0.derivWithin hu
  have hsum : A' s (t s) + A s (t' s) = 0 := by rw [← e1]; exact e0
  have himg := eq_neg_of_add_eq_zero_right hsum
  rw [himg, norm_neg]
  calc ‖A' s (t s)‖ ≤ ‖A' s‖ * ‖t s‖ := (A' s).le_opNorm _
    _ = ‖A' s‖ := by rw [hunit s hs, mul_one]
    _ ≤ M := hM s hs

/-- The paper's `‖z''‖ ≤ M/σ`: the curvature vector is orthogonal to the
tangent, its Jacobian image is bounded by `M`, and the kernel margin gives
the bound on the vector itself. -/
theorem curvature_bound (L σ M : ℝ) (hL : 0 < L) (hσ : 0 < σ) (t t' : ℝ → E)
    (A A' : ℝ → E →L[ℝ] F)
    (hunit : ∀ s ∈ Icc 0 L, ‖t s‖ = 1)
    (ht : ∀ s ∈ Icc 0 L, HasDerivWithinAt t (t' s) (Icc 0 L) s)
    (hA : ∀ s ∈ Icc 0 L, HasDerivWithinAt A (A' s) (Icc 0 L) s)
    (hM : ∀ s ∈ Icc 0 L, ‖A' s‖ ≤ M)
    (hker : ∀ s ∈ Icc 0 L, A s (t s) = 0)
    (hmargin : ∀ s ∈ Icc 0 L, ∀ v, ⟪t s, v⟫_ℝ = 0 → σ * ‖v‖ ≤ ‖A s v‖)
    (s : ℝ) (hs : s ∈ Icc 0 L) : ‖t' s‖ ≤ M / σ := by
  have horth := tangent_orthogonal L hL t t' hunit ht s hs
  have himg := second_derivative_image L hL t t' A A' M hunit ht hA hM hker s hs
  have hm := hmargin s hs (t' s) horth
  rw [le_div_iff₀ hσ, mul_comm]
  exact hm.trans himg

/-! ## Tangent variation and unit speed -/

/-- Mean value inequality on the segment: the unit tangent moves at speed at
most its curvature bound. -/
theorem tangent_variation (L c : ℝ) (t t' : ℝ → E)
    (ht : ∀ s ∈ Icc 0 L, HasDerivWithinAt t (t' s) (Icc 0 L) s)
    (hc : ∀ s ∈ Icc 0 L, ‖t' s‖ ≤ c)
    (s s' : ℝ) (hs : s ∈ Icc 0 L) (hs' : s' ∈ Icc 0 L) :
    ‖t s - t s'‖ ≤ c * |s - s'| := by
  have h := (convex_Icc (0:ℝ) L).norm_image_sub_le_of_norm_hasDerivWithin_le
    (fun σ' hσ' => ht σ' hσ') (fun σ' hσ' => hc σ' hσ') hs' hs
  simpa [Real.norm_eq_abs] using h

/-- Arclength parametrization is 1-Lipschitz. -/
theorem arclength_lipschitz (L : ℝ) (γ t : ℝ → E)
    (hγ : ∀ s ∈ Icc 0 L, HasDerivWithinAt γ (t s) (Icc 0 L) s)
    (hunit : ∀ s ∈ Icc 0 L, ‖t s‖ = 1)
    (s s' : ℝ) (hs : s ∈ Icc 0 L) (hs' : s' ∈ Icc 0 L) :
    ‖γ s - γ s'‖ ≤ |s - s'| := by
  have h := (convex_Icc (0:ℝ) L).norm_image_sub_le_of_norm_hasDerivWithin_le
    (fun σ' hσ' => hγ σ' hσ') (fun σ' hσ' => (hunit σ' hσ').le) hs' hs
  simpa [Real.norm_eq_abs] using h

/-- The tangent-variation argument: a frozen unit tangent is a valid
increasing phase coordinate on a forward arc, with two-sided progress
bounds. `κ` is the curvature bound `M/σ`. -/
theorem phase_progress (L κ : ℝ) (hκ : 0 ≤ κ) (γ t : ℝ → E)
    (hγ : ∀ s ∈ Icc 0 L, HasDerivWithinAt γ (t s) (Icc 0 L) s)
    (hunit : ∀ s ∈ Icc 0 L, ‖t s‖ = 1)
    (hvar : ∀ s s', s ∈ Icc 0 L → s' ∈ Icc 0 L → ‖t s - t s'‖ ≤ κ * |s - s'|)
    (hlip : ∀ s s', s ∈ Icc 0 L → s' ∈ Icc 0 L → ‖γ s - γ s'‖ ≤ |s - s'|)
    (s₀ s : ℝ) (hs₀ : s₀ ∈ Icc 0 L) (hs : s ∈ Icc 0 L) (hle : s₀ ≤ s) :
    (1 - κ * (s - s₀)) * (s - s₀) ≤ ⟪t s₀, γ s - γ s₀⟫_ℝ ∧
      ⟪t s₀, γ s - γ s₀⟫_ℝ ≤ s - s₀ := by
  have hsub : Icc s₀ s ⊆ Icc (0:ℝ) L := Icc_subset_Icc hs₀.1 hs.2
  constructor
  · -- lower bound via the mean value inequality for `σ' ↦ σ' - ⟪t s₀, γ σ'⟫`
    have hg : ∀ σ' ∈ Icc s₀ s,
        HasDerivWithinAt (fun σ'' => σ'' - ⟪t s₀, γ σ''⟫_ℝ)
          (1 - ⟪t s₀, t σ'⟫_ℝ) (Icc s₀ s) σ' := by
      intro σ' hσ'
      have hσ'L : σ' ∈ Icc (0:ℝ) L := hsub hσ'
      have hinner : HasDerivWithinAt (fun σ'' => ⟪t s₀, γ σ''⟫_ℝ)
          (⟪t s₀, t σ'⟫_ℝ) (Icc s₀ s) σ' := by
        have h := (innerSL ℝ (t s₀)).hasFDerivAt.comp_hasDerivWithinAt σ'
          ((hγ σ' hσ'L).mono hsub)
        simp only [Function.comp_def] at h
        exact h
      exact (hasDerivWithinAt_id σ' (Icc s₀ s)).sub hinner
    have hb : ∀ σ' ∈ Icc s₀ s, ‖(1:ℝ) - ⟪t s₀, t σ'⟫_ℝ‖ ≤ κ * (s - s₀) := by
      intro σ' hσ'
      have hσ'L : σ' ∈ Icc (0:ℝ) L := hsub hσ'
      have h1 : (1:ℝ) - ⟪t s₀, t σ'⟫_ℝ = ⟪t s₀, t s₀ - t σ'⟫_ℝ := by
        rw [inner_sub_right, real_inner_self_eq_norm_sq, hunit s₀ hs₀]
        norm_num
      rw [Real.norm_eq_abs, h1]
      calc |⟪t s₀, t s₀ - t σ'⟫_ℝ| ≤ ‖t s₀‖ * ‖t s₀ - t σ'‖ :=
            abs_real_inner_le_norm _ _
        _ = ‖t s₀ - t σ'‖ := by rw [hunit s₀ hs₀, one_mul]
        _ ≤ κ * |s₀ - σ'| := hvar s₀ σ' hs₀ hσ'L
        _ ≤ κ * (s - s₀) := by
            have he : |s₀ - σ'| = σ' - s₀ := by
              rw [abs_sub_comm, abs_of_nonneg (by linarith [hσ'.1])]
            rw [he]
            exact mul_le_mul_of_nonneg_left (by linarith [hσ'.2]) hκ
    have hmvt := (convex_Icc s₀ s).norm_image_sub_le_of_norm_hasDerivWithin_le
      hg hb (left_mem_Icc.mpr hle) (right_mem_Icc.mpr hle)
    have hval : (s - ⟪t s₀, γ s⟫_ℝ) - (s₀ - ⟪t s₀, γ s₀⟫_ℝ) =
        (s - s₀) - ⟪t s₀, γ s - γ s₀⟫_ℝ := by
      rw [inner_sub_right]
      ring
    rw [Real.norm_eq_abs, Real.norm_eq_abs, hval] at hmvt
    have hss : |s - s₀| = s - s₀ := abs_of_nonneg (by linarith)
    rw [hss] at hmvt
    have habs := abs_le.mp hmvt
    nlinarith [habs.2]
  · calc ⟪t s₀, γ s - γ s₀⟫_ℝ ≤ ‖t s₀‖ * ‖γ s - γ s₀‖ := real_inner_le_norm _ _
      _ = ‖γ s - γ s₀‖ := by rw [hunit s₀ hs₀, one_mul]
      _ ≤ |s - s₀| := hlip s s₀ hs hs₀
      _ = s - s₀ := abs_of_nonneg (by linarith)

/-- The frozen border retains a uniform margin on an `r`-arc: combine the
pointwise bordered margin with the tangent variation. -/
theorem frozen_border_margin (L σ M r : ℝ) (hσ : 0 < σ) (hM : 0 ≤ M)
    (t : ℝ → E) (A : ℝ → E →L[ℝ] F)
    (hunit : ∀ s ∈ Icc 0 L, ‖t s‖ = 1)
    (hker : ∀ s ∈ Icc 0 L, A s (t s) = 0)
    (hmargin : ∀ s ∈ Icc 0 L, ∀ v, ⟪t s, v⟫_ℝ = 0 → σ * ‖v‖ ≤ ‖A s v‖)
    (hvar : ∀ s s', s ∈ Icc 0 L → s' ∈ Icc 0 L → ‖t s - t s'‖ ≤ M/σ * |s - s'|)
    (s₀ s : ℝ) (hs₀ : s₀ ∈ Icc 0 L) (hs : s ∈ Icc 0 L)
    (hclose : |s - s₀| ≤ r) (v : E) :
    (min 1 σ - M/σ * r) * ‖v‖ ≤ ‖A s v‖ + |⟪t s₀, v⟫_ℝ| := by
  have h2 : ‖t s - t s₀‖ ≤ M/σ * r :=
    (hvar s s₀ hs hs₀).trans
      (mul_le_mul_of_nonneg_left hclose (div_nonneg hM hσ.le))
  exact frozen_phase_margin (A s) (t s) (t s₀) (M/σ * r) (min 1 σ)
    (bordered_margin (A s) (t s) σ hσ.le (hunit s hs) (hker s hs)
      (hmargin s hs)) h2 v

/-! ## The terminal decomposition bound -/

/-- The paper's terminal bound: in the decomposition `v = Rb + a•t`, a
terminal equation `⟪e,v⟫ = c` with transversality `β ≤ |⟪e,t⟫|` bounds the
phase coefficient and the state. Reuses `LLEN.FoldContinuation.solve` and
`bordered_solve_bound`. -/
theorem terminal_bound (R : F →ₗ[ℝ] E) (t e : E) (K β c : ℝ) (b : F) (a : ℝ)
    (hR : ∀ w, ‖R w‖ ≤ K * ‖w‖) (ht : ‖t‖ ≤ 1) (he : ‖e‖ ≤ 1)
    (hβ : 0 < β) (htrans : β ≤ |⟪e, t⟫_ℝ|)
    (hterm : ⟪e, LLEN.FoldContinuation.solve R t b a⟫_ℝ = c) :
    |a| ≤ (|c| + K * ‖b‖) / β ∧
      ‖LLEN.FoldContinuation.solve R t b a‖ ≤ K * ‖b‖ + (|c| + K * ‖b‖) / β := by
  have hsolve : ⟪e, LLEN.FoldContinuation.solve R t b a⟫_ℝ =
      ⟪e, R b⟫_ℝ + a * ⟪e, t⟫_ℝ := by
    simp [LLEN.FoldContinuation.solve, inner_add_right, real_inner_smul_right]
  have hstep : a * ⟪e, t⟫_ℝ = c - ⟪e, R b⟫_ℝ := by
    rw [← hterm, hsolve]; ring
  have hRb : |⟪e, R b⟫_ℝ| ≤ K * ‖b‖ := by
    calc |⟪e, R b⟫_ℝ| ≤ ‖e‖ * ‖R b‖ := abs_real_inner_le_norm _ _
      _ ≤ 1 * (K * ‖b‖) :=
          mul_le_mul he (hR b) (norm_nonneg _) zero_le_one
      _ = K * ‖b‖ := one_mul _
  have hsub : |c - ⟪e, R b⟫_ℝ| ≤ |c| + K * ‖b‖ := by
    calc |c - ⟪e, R b⟫_ℝ| = |c + -⟪e, R b⟫_ℝ| := by rw [sub_eq_add_neg]
      _ ≤ |c| + |-⟪e, R b⟫_ℝ| := abs_add_le _ _
      _ = |c| + |⟪e, R b⟫_ℝ| := by rw [abs_neg]
      _ ≤ |c| + K * ‖b‖ := by linarith
  have ha : |a| * β ≤ |c| + K * ‖b‖ := by
    have h1 : |a| * |⟪e, t⟫_ℝ| = |c - ⟪e, R b⟫_ℝ| := by
      rw [← abs_mul, hstep]
    have h2 : |a| * β ≤ |a| * |⟪e, t⟫_ℝ| :=
      mul_le_mul_of_nonneg_left htrans (abs_nonneg a)
    linarith [h1, h2, hsub]
  have haa : |a| ≤ (|c| + K * ‖b‖) / β := (le_div_iff₀ hβ).mpr ha
  refine ⟨haa, ?_⟩
  have hb := LLEN.FoldContinuation.bordered_solve_bound R t K hR ht b a
  linarith

/-! ## Assembly: the segment admits a chart chain -/

/-- Geometric half of the fold-extension theorem, at the real-analytic
level: an arclength-parametrized `C²` zero-curve segment of length `L`,
with kernel margin `σ` and derivative variation `M`, admits for every
step size `r > 0` a chain of frozen-phase chart centers on the zero set
with consecutive spacing at most `r/2`, chart count at most `2L/r + 1`
(via `LLEN.FoldContinuation.chart_count`), a uniform frozen-border margin
`min{1,σ} - (M/σ)r` on each `r`-arc, and two-sided phase progress. Useful
margins require `(M/σ)r < min{1,σ}`, matching the manuscript's choice
`r ≤ [64K(1+M)]⁻¹`. The derivative promises are discharged
from the C2 smoothness of H in the following CurvePromises module;
constructing rational certificates and evaluators from these real
margins remains a paper-level backend contract. -/
theorem curve_chart_chain (L σ M r : ℝ) (hL : 0 < L) (hσ : 0 < σ)
    (hM : 0 ≤ M) (hr : 0 < r)
    (H : E → F) (γ t t' : ℝ → E) (A A' : ℝ → E →L[ℝ] F)
    (hγ : ∀ s ∈ Icc 0 L, HasDerivWithinAt γ (t s) (Icc 0 L) s)
    (hunit : ∀ s ∈ Icc 0 L, ‖t s‖ = 1)
    (ht : ∀ s ∈ Icc 0 L, HasDerivWithinAt t (t' s) (Icc 0 L) s)
    (hH : ∀ s ∈ Icc 0 L, HasFDerivAt H (A s) (γ s))
    (hzero : ∀ s ∈ Icc 0 L, H (γ s) = 0)
    (hA : ∀ s ∈ Icc 0 L, HasDerivWithinAt A (A' s) (Icc 0 L) s)
    (hM' : ∀ s ∈ Icc 0 L, ‖A' s‖ ≤ M)
    (hmargin : ∀ s ∈ Icc 0 L, ∀ v, ⟪t s, v⟫_ℝ = 0 → σ * ‖v‖ ≤ ‖A s v‖) :
    ∃ (N : ℕ) (mesh : ℕ → ℝ),
      mesh 0 = 0 ∧ mesh N = L ∧ (N : ℝ) ≤ 2 * L / r + 1 ∧
      (∀ i, mesh i ∈ Icc (0:ℝ) L) ∧
      (∀ i, mesh i ≤ mesh (i + 1)) ∧
      (∀ i, mesh (i + 1) - mesh i ≤ r / 2) ∧
      (∀ i, H (γ (mesh i)) = 0) ∧
      (∀ i, ‖γ (mesh (i + 1)) - γ (mesh i)‖ ≤ r / 2) ∧
      (∀ i, ∀ s ∈ Icc (0:ℝ) L, |s - mesh i| ≤ r → ∀ v : E,
        (min 1 σ - M/σ * r) * ‖v‖ ≤ ‖A s v‖ + |⟪t (mesh i), v⟫_ℝ|) ∧
      (∀ i, ∀ s ∈ Icc (0:ℝ) L, mesh i ≤ s →
        (1 - M/σ * (s - mesh i)) * (s - mesh i) ≤
            ⟪t (mesh i), γ s - γ (mesh i)⟫_ℝ ∧
          ⟪t (mesh i), γ s - γ (mesh i)⟫_ℝ ≤ s - mesh i) := by
  -- derived geometric facts
  have hker : ∀ s ∈ Icc (0:ℝ) L, A s (t s) = 0 :=
    kernel_tangent L hL H γ t A hγ hH hzero
  have hcurv : ∀ s ∈ Icc (0:ℝ) L, ‖t' s‖ ≤ M/σ :=
    curvature_bound L σ M hL hσ t t' A A' hunit ht hA hM' hker hmargin
  have hvar : ∀ s s', s ∈ Icc (0:ℝ) L → s' ∈ Icc (0:ℝ) L →
      ‖t s - t s'‖ ≤ M/σ * |s - s'| :=
    fun s s' hs hs' => tangent_variation L (M/σ) t t' ht hcurv s s' hs hs'
  have hlip : ∀ s s', s ∈ Icc (0:ℝ) L → s' ∈ Icc (0:ℝ) L →
      ‖γ s - γ s'‖ ≤ |s - s'| :=
    fun s s' hs hs' => arclength_lipschitz L γ t hγ hunit s s' hs hs'
  -- the mesh
  set N : ℕ := ⌈2 * L / r⌉₊ with hN
  refine ⟨N, fun i => min ((i : ℝ) * (r/2)) L, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · simp [min_eq_left hL.le]
  · -- mesh N = L
    have h1 : 2 * L / r ≤ (N : ℝ) := Nat.le_ceil _
    have h2 : 2 * L / r * (r/2) = L := by field_simp
    have h3 : L ≤ (N : ℝ) * (r/2) := by
      calc L = 2 * L / r * (r/2) := h2.symm
        _ ≤ (N : ℝ) * (r/2) :=
            mul_le_mul_of_nonneg_right h1 (half_pos hr).le
    exact min_eq_right h3
  · -- chart count via LLEN.FoldContinuation.chart_count
    have h0 : (0:ℝ) ≤ 2 * L / r := by positivity
    have h1 : (N : ℝ) < 2 * L / r + 1 := Nat.ceil_lt_add_one h0
    have h2 : 2 * L / r * (r/2) = L := by field_simp
    have hprog : ((N : ℝ) - 1) * (r/2) ≤ L := by nlinarith [half_pos hr]
    have hcount := LLEN.FoldContinuation.chart_count N L (r/2)
      (half_pos hr) hprog
    have hdiv : L / (r/2) = 2 * L / r := by field_simp
    rw [hdiv] at hcount
    exact hcount
  · intro i
    exact ⟨le_min (by positivity) hL.le, min_le_right _ _⟩
  · intro i
    refine min_le_min ?_ le_rfl
    have : (i : ℝ) ≤ (i : ℝ) + 1 := by linarith
    push_cast
    nlinarith [half_pos hr]
  · intro i
    show min (((i + 1 : ℕ) : ℝ) * (r/2)) L - min (((i : ℕ) : ℝ) * (r/2)) L ≤ r/2
    have hcast : ((i + 1 : ℕ) : ℝ) * (r/2) = (i : ℝ) * (r/2) + r/2 := by
      push_cast; ring
    rw [hcast]
    rcases le_total ((i : ℝ) * (r/2) + r/2) L with hcase | hcase
    · rw [min_eq_left hcase, min_eq_left (by nlinarith [half_pos hr])]
      linarith
    · rw [min_eq_right hcase]
      rcases le_total ((i : ℝ) * (r/2)) L with hcase2 | hcase2
      · rw [min_eq_left hcase2]; linarith
      · rw [min_eq_right hcase2]; linarith [half_pos hr]
  · intro i
    apply hzero
    exact ⟨le_min (by positivity) hL.le, min_le_right _ _⟩
  · intro i
    have hmem : ∀ j : ℕ, min ((j : ℝ) * (r/2)) L ∈ Icc (0:ℝ) L :=
      fun j => ⟨le_min (by positivity) hL.le, min_le_right _ _⟩
    have hd := hlip _ _ (hmem (i+1)) (hmem i)
    have hmono : min ((i : ℝ) * (r/2)) L ≤ min (((i:ℕ)+1 : ℝ) * (r/2)) L := by
      refine min_le_min ?_ le_rfl
      nlinarith [half_pos hr]
    have hstep : min (((i+1 : ℕ)) * (r/2) : ℝ) L - min ((i : ℝ) * (r/2)) L ≤ r/2 := by
      have hcast : ((i + 1 : ℕ) : ℝ) * (r/2) = (i : ℝ) * (r/2) + r/2 := by
        push_cast; ring
      rw [hcast]
      rcases le_total ((i : ℝ) * (r/2) + r/2) L with hcase | hcase
      · rw [min_eq_left hcase, min_eq_left (by nlinarith [half_pos hr])]
        linarith
      · rw [min_eq_right hcase]
        rcases le_total ((i : ℝ) * (r/2)) L with hcase2 | hcase2
        · rw [min_eq_left hcase2]; linarith
        · rw [min_eq_right hcase2]; linarith [half_pos hr]
    calc ‖γ (min (((i+1 : ℕ) : ℝ) * (r/2)) L) - γ (min ((i : ℝ) * (r/2)) L)‖ ≤
        |min (((i+1 : ℕ) : ℝ) * (r/2)) L - min ((i : ℝ) * (r/2)) L| := hd
      _ ≤ r/2 := by
          rw [abs_of_nonneg (by push_cast at hmono ⊢; linarith)]
          push_cast at hstep ⊢
          linarith
  · intro i s hs hclose v
    have hmem : min ((i : ℝ) * (r/2)) L ∈ Icc (0:ℝ) L :=
      ⟨le_min (by positivity) hL.le, min_le_right _ _⟩
    exact frozen_border_margin L σ M r hσ hM t A hunit hker hmargin hvar
      _ s hmem hs hclose v
  · intro i s hs hle
    have hmem : min ((i : ℝ) * (r/2)) L ∈ Icc (0:ℝ) L :=
      ⟨le_min (by positivity) hL.le, min_le_right _ _⟩
    exact phase_progress L (M/σ) (div_nonneg hM hσ.le) γ t hγ hunit hvar hlip
      _ s hmem hs hle

end LLEN.CurveGeometry

#print axioms LLEN.CurveGeometry.bordered_margin_sq
#print axioms LLEN.CurveGeometry.bordered_margin
#print axioms LLEN.CurveGeometry.frozen_phase_margin
#print axioms LLEN.CurveGeometry.kernel_tangent
#print axioms LLEN.CurveGeometry.tangent_orthogonal
#print axioms LLEN.CurveGeometry.second_derivative_image
#print axioms LLEN.CurveGeometry.curvature_bound
#print axioms LLEN.CurveGeometry.tangent_variation
#print axioms LLEN.CurveGeometry.arclength_lipschitz
#print axioms LLEN.CurveGeometry.phase_progress
#print axioms LLEN.CurveGeometry.frozen_border_margin
#print axioms LLEN.CurveGeometry.terminal_bound
#print axioms LLEN.CurveGeometry.curve_chart_chain

end SubmissionModule53


/- ===== Original source: CurvePromises.lean ===== -/
section SubmissionModule54

set_option linter.style.header false
set_option relaxedAutoImplicit false
set_option maxSynthPendingDepth 3

/-! # Smooth promises for the continuation segment

Closes two further gaps of the fold-extension theorem's geometric half:

* `fderiv_along_curve`, `curve_chart_chain_smooth` — the derivative data
  `A, A'` of `curve_chart_chain` is derived from `H` itself: for a `C²`
  map `H` with `‖D²H‖ ≤ M`, the Jacobian family `s ↦ DH(γ s)` is
  differentiable along the segment with derivative `(D²H(γ s))(t s)` of
  norm at most `M` (the second-order chain rule, previously a promise).
  The chart-chain theorem then consumes only the `C²` data, the
  zero-curve property, the arclength normalization, and the `σ` margin.
* `bordered_inverse_bound` — in finite dimension the bordered margin
  upgrades to an actual two-sided bounded inverse of the bordered pair
  `v ↦ (Av, ⟪t,v⟫)`: the paper's `‖B⁻¹‖ ≤ max{1,σ⁻¹}`, stated here in
  the product max norm as `min{1,σ}·‖Rw‖ ≤ 2‖w‖` (the norm convention
  costs the factor 2).

Remaining paper-level steps: the arclength reparametrization of the
continuous branch produced by `LLEN.CompactContinuation.global_C2_branch`
(so the unit-speed curve data here is still a stated promise), the
synthesis of rational certificates and evaluators from the real margins,
and the polynomial cost accounting of the backend contract. -/

namespace LLEN.CurveGeometry

open Set Module
open scoped InnerProductSpace

variable {E F : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [NormedAddCommGroup F] [NormedSpace ℝ F]

/-! ## The second-order chain rule along the segment -/

/-- For a `C²` map, the Jacobian family along the curve is differentiable
with derivative `(D²H(γ s))(t s)`. -/
theorem fderiv_along_curve (L : ℝ) (H : E → F) (γ t : ℝ → E)
    (hH2 : ContDiff ℝ 2 H)
    (hγ : ∀ s ∈ Icc 0 L, HasDerivWithinAt γ (t s) (Icc 0 L) s)
    (s : ℝ) (hs : s ∈ Icc 0 L) :
    HasDerivWithinAt (fun σ' => fderiv ℝ H (γ σ'))
      (fderiv ℝ (fderiv ℝ H) (γ s) (t s)) (Icc 0 L) s := by
  have h1 : ContDiff ℝ 1 (fderiv ℝ H) := hH2.fderiv_right (by norm_num)
  have h2 : HasFDerivAt (fderiv ℝ H) (fderiv ℝ (fderiv ℝ H) (γ s)) (γ s) :=
    (h1.differentiable one_ne_zero (γ s)).hasFDerivAt
  exact h2.comp_hasDerivWithinAt s (hγ s hs)

/-- The chart-chain theorem with the derivative promises discharged from
`C²` smoothness of `H` and the second-derivative bound `M`: only the
zero-curve property, the arclength normalization, and the `σ` margin
remain as promises. -/
theorem curve_chart_chain_smooth (L σ M r : ℝ) (hL : 0 < L) (hσ : 0 < σ)
    (hM : 0 ≤ M) (hr : 0 < r)
    (H : E → F) (γ t t' : ℝ → E)
    (hH2 : ContDiff ℝ 2 H)
    (hbound : ∀ z : E, ‖fderiv ℝ (fderiv ℝ H) z‖ ≤ M)
    (hγ : ∀ s ∈ Icc 0 L, HasDerivWithinAt γ (t s) (Icc 0 L) s)
    (hunit : ∀ s ∈ Icc 0 L, ‖t s‖ = 1)
    (ht : ∀ s ∈ Icc 0 L, HasDerivWithinAt t (t' s) (Icc 0 L) s)
    (hzero : ∀ s ∈ Icc 0 L, H (γ s) = 0)
    (hmargin : ∀ s ∈ Icc 0 L, ∀ v, ⟪t s, v⟫_ℝ = 0 →
      σ * ‖v‖ ≤ ‖fderiv ℝ H (γ s) v‖) :
    ∃ (N : ℕ) (mesh : ℕ → ℝ),
      mesh 0 = 0 ∧ mesh N = L ∧ (N : ℝ) ≤ 2 * L / r + 1 ∧
      (∀ i, mesh i ∈ Icc (0:ℝ) L) ∧
      (∀ i, mesh i ≤ mesh (i + 1)) ∧
      (∀ i, mesh (i + 1) - mesh i ≤ r / 2) ∧
      (∀ i, H (γ (mesh i)) = 0) ∧
      (∀ i, ‖γ (mesh (i + 1)) - γ (mesh i)‖ ≤ r / 2) ∧
      (∀ i, ∀ s ∈ Icc (0:ℝ) L, |s - mesh i| ≤ r → ∀ v : E,
        (min 1 σ - M/σ * r) * ‖v‖ ≤ ‖fderiv ℝ H (γ s) v‖ + |⟪t (mesh i), v⟫_ℝ|) ∧
      (∀ i, ∀ s ∈ Icc (0:ℝ) L, mesh i ≤ s →
        (1 - M/σ * (s - mesh i)) * (s - mesh i) ≤
            ⟪t (mesh i), γ s - γ (mesh i)⟫_ℝ ∧
          ⟪t (mesh i), γ s - γ (mesh i)⟫_ℝ ≤ s - mesh i) := by
  apply curve_chart_chain L σ M r hL hσ hM hr H γ t t'
    (fun s => fderiv ℝ H (γ s))
    (fun s => fderiv ℝ (fderiv ℝ H) (γ s) (t s))
    hγ hunit ht ?_ hzero ?_ ?_ hmargin
  · intro s _
    exact (hH2.differentiable (by norm_num) (γ s)).hasFDerivAt
  · intro s hs
    exact fderiv_along_curve L H γ t hH2 hγ s hs
  · intro s hs
    calc ‖fderiv ℝ (fderiv ℝ H) (γ s) (t s)‖ ≤
        ‖fderiv ℝ (fderiv ℝ H) (γ s)‖ * ‖t s‖ :=
          ContinuousLinearMap.le_opNorm _ _
      _ = ‖fderiv ℝ (fderiv ℝ H) (γ s)‖ := by rw [hunit s hs, mul_one]
      _ ≤ M := hbound (γ s)

/-! ## The bounded bordered inverse in finite dimension -/

/-- Lemma (Bordered margin), inverse form: in finite dimension with the
matching dimension count, the bordered pair `v ↦ (Av, ⟪t,v⟫)` has an exact
two-sided linear inverse with the quantitative bound
`min{1,σ}·‖Rw‖ ≤ 2‖w‖` in the product max norm — the paper's
`‖B⁻¹‖ ≤ max{1,σ⁻¹}` up to the norm convention. -/
theorem bordered_inverse_bound [FiniteDimensional ℝ E] [FiniteDimensional ℝ F]
    (A : E →L[ℝ] F) (t : E) (σ : ℝ) (hσ : 0 < σ)
    (ht : ‖t‖ = 1) (hker : A t = 0)
    (hmargin : ∀ v, ⟪t, v⟫_ℝ = 0 → σ * ‖v‖ ≤ ‖A v‖)
    (hdim : finrank ℝ E = finrank ℝ F + 1) :
    ∃ R : F × ℝ →ₗ[ℝ] E,
      (∀ v : E, R (A v, ⟪t, v⟫_ℝ) = v) ∧
      (∀ w : F × ℝ, A (R w) = w.1 ∧ ⟪t, R w⟫_ℝ = w.2) ∧
      (∀ w : F × ℝ, min 1 σ * ‖R w‖ ≤ 2 * ‖w‖) := by
  have hμ : 0 < min 1 σ := lt_min one_pos hσ
  set B : E →ₗ[ℝ] F × ℝ :=
    LinearMap.prod A.toLinearMap ((innerSL ℝ t).toLinearMap) with hB
  have happ : ∀ v, B v = (A v, ⟪t, v⟫_ℝ) := fun v => rfl
  have hinj : Function.Injective B := by
    intro v w hvw
    have h0 : B (v - w) = 0 := by rw [map_sub, hvw, sub_self]
    have hA0 : A (v - w) = 0 := congrArg Prod.fst h0
    have hp0 : ⟪t, v - w⟫_ℝ = 0 := congrArg Prod.snd h0
    have hm := bordered_margin A t σ hσ.le ht hker hmargin (v - w)
    rw [hA0, hp0] at hm
    simp only [norm_zero, abs_zero, add_zero] at hm
    have hle : ‖v - w‖ ≤ 0 := by nlinarith [norm_nonneg (v - w)]
    have hz : ‖v - w‖ = 0 := le_antisymm hle (norm_nonneg _)
    exact sub_eq_zero.mp (norm_eq_zero.mp hz)
  have hrank : finrank ℝ E = finrank ℝ (F × ℝ) := by
    rw [Module.finrank_prod, Module.finrank_self, hdim]
  have hsurj : Function.Surjective B :=
    (LinearMap.injective_iff_surjective_of_finrank_eq_finrank hrank).mp hinj
  let e : E ≃ₗ[ℝ] F × ℝ := LinearEquiv.ofBijective B ⟨hinj, hsurj⟩
  refine ⟨e.symm.toLinearMap, ?_, ?_, ?_⟩
  · intro v
    exact e.symm_apply_apply v
  · intro w
    have h := e.apply_symm_apply w
    exact ⟨congrArg Prod.fst h, congrArg Prod.snd h⟩
  · intro w
    have h := e.apply_symm_apply w
    have hAv : A (e.symm w) = w.1 := congrArg Prod.fst h
    have hpv : ⟪t, e.symm w⟫_ℝ = w.2 := congrArg Prod.snd h
    have hm := bordered_margin A t σ hσ.le ht hker hmargin (e.symm w)
    rw [hAv, hpv] at hm
    have h1 : ‖w.1‖ ≤ ‖w‖ := norm_fst_le w
    have h2 : |w.2| ≤ ‖w‖ := by
      have hn := norm_snd_le w
      rwa [Real.norm_eq_abs] at hn
    calc min 1 σ * ‖e.symm.toLinearMap w‖ ≤ ‖w.1‖ + |w.2| := hm
      _ ≤ 2 * ‖w‖ := by linarith

end LLEN.CurveGeometry

#print axioms LLEN.CurveGeometry.fderiv_along_curve
#print axioms LLEN.CurveGeometry.curve_chart_chain_smooth
#print axioms LLEN.CurveGeometry.bordered_inverse_bound

end SubmissionModule54


==> anc/diag_spin.py <==
"""Diagnose the arm-C spin on seed 17: what does a stalled pass look like?"""
import numpy as np, math
from tikhonov_vs_pseudoarc import (Family, Jop, cg_op, latch_programmable,
                                   latch_best, RHO)

seed = 17
fam = Family(seed)
theta = np.zeros(fam.ptotal)
z, _ = fam.solve_z(theta)
A = np.concatenate([z, np.ones((fam.m, 1))], 1)
theta[:fam.pbase] = np.linalg.lstsq(A, fam.ytr, rcond=None)[0]
target = fam.ytr
used = []
tau = 0.02

for pas in range(12):
    res = target - fam.pred(theta)
    start = np.linalg.norm(res)
    cur = theta.copy(); tau_loc = tau; halved = False; witness = None
    log = []
    for inner in range(12):
        r_cur = target - fam.pred(cur)
        if np.linalg.norm(r_cur) <= 0.5 * start:
            halved = True; break
        j = Jop(fam, cur)
        w = cg_op(lambda u: j.aop(u) + tau_loc ** 2 * u, r_cur, maxit=35, tol=1e-8)
        v = j.jtu(w)
        lin = np.linalg.norm(r_cur - j.jv(v))
        frac = lin / np.linalg.norm(r_cur)
        # check equilibrium convergence at trial points
        step = 1.0; acc = False
        base = np.linalg.norm(r_cur)
        for _ in range(8):
            tc = cur + step * v
            zz, We = fam.solve_z(tc)
            zn = np.tanh(zz @ We.T + fam.Xtr @ fam.U.T + fam.bb)
            eqerr = np.max(np.abs(zn - zz))
            nn = np.linalg.norm(target - fam.pred(tc))
            if nn < (1 - 0.25 * step) * base + 1e-15:
                cur = tc; acc = True; break
            step *= 0.5
        log.append((inner, float(base), float(frac), float(tau_loc),
                    acc, float(step), float(eqerr)))
        if not acc:
            tau_loc = min(tau_loc * 4, 10.0)
            if tau_loc >= 10.0: break
    end = np.linalg.norm(target - fam.pred(cur))
    print(f"pass {pas}: start={start:.4f} end={end:.4f} halved={halved} "
          f"latches={len(used)}")
    for row in log:
        print(f"   inner={row[0]} |r|={row[1]:.4f} linfrac={row[2]:.3f} "
              f"tau={row[3]:.3f} accepted={row[4]} step={row[5]:.4f} eqerr={row[6]:.1e}")
    if np.linalg.norm(target - fam.pred(cur)) < start:
        theta = cur
    if not halved:
        # what would the E1 witness test say at base tau?
        j = Jop(fam, theta)
        r0 = target - fam.pred(theta)
        w = cg_op(lambda u: j.aop(u) + tau ** 2 * u, r0, maxit=35, tol=1e-8)
        v = j.jtu(w)
        frac = np.linalg.norm(r0 - j.jv(v)) / np.linalg.norm(r0)
        print(f"   post-pass witness check: linfrac={frac:.3f} "
              f"(>0.5 would be a rank event)")
        if frac > 0.5 and len(used) < fam.r:
            u = w / np.linalg.norm(w)
            theta, ch, sc = latch_programmable(fam, theta, u, used)
            print(f"   LATCHED channel {ch}, gain={sc:.3f}")


==> anc/feedforward_lora.py <==
"""Feedforward specialization of the iterated Tikhonov loaded-trigger loop.

MLP 64 -> 32 -> 16 -> 1 with tanh activations and dormant bilinear (gated
LoRA) channels on the middle weight matrix:
    W2_eff = W2 + sum_j a_j b_j p_j q_j^T .
No equilibrium solve exists, so the domain flag of the theory is vacuous;
Jacobians are plain vectorized backprop (Proposition `Feedforward
instantiation' of the paper).

Two configurations:
  F1 full fine-tune : all parameters trainable, R = 8.  Overparameterized
     (p >> m): the loaded trigger is expected to stay silent (0 latches).
  F2 frozen body    : only readout (17 params) + R = 64 programmable
     channels trainable, m = 100 >> 17.  Every pass should produce a rank
     witness; latches are the only route to interpolation.  Programming
     uses 3 rounds of alternating closed-form maximization over (p_j, q_j).

Both report: success, final train RMSE, passes, latches, wall seconds,
test accuracy before and after certified training.
"""
import numpy as np, pandas as pd, math, time
from pathlib import Path
from sklearn.datasets import load_digits
from sklearn.model_selection import train_test_split

out = Path(__file__).resolve().parent
SEEDS = [92, 17, 23, 41, 77]
RHO = 0.5

digits = load_digits()
mask = np.isin(digits.target, [3, 8])
Xall = digits.data[mask].astype(float) / 16.0
ycls = (digits.target[mask] == 8).astype(int)
yall = (2 * ycls - 1).astype(float)

H1, H2 = 32, 16

class MLP:
    """MLP 64 -> 32 -> 16 -> 1 with dormant bilinear adapters on layer
    `adapter_layer` (1: input-side W1, gate family spans input space;
    2: middle W2, gate family confined to the fixed 16x32 interface)."""
    def __init__(self, seed, R, adapter_layer=2):
        rng = np.random.default_rng(seed)
        self.rng = rng
        self.R = R
        self.layer = adapter_layer
        self.W1 = rng.standard_normal((H1, 64)) / 8.0
        self.b1 = np.zeros(H1)
        self.W2 = rng.standard_normal((H2, H1)) / math.sqrt(H1)
        self.b2 = np.zeros(H2)
        self.w = rng.standard_normal(H2) / math.sqrt(H2)
        self.c = 0.0
        self.a = np.zeros(R)
        self.b = np.zeros(R)
        dp = H2 if adapter_layer == 2 else H1
        dq = H1 if adapter_layer == 2 else 64
        P = rng.standard_normal((R, dp)); self.P = P / np.linalg.norm(P, axis=1, keepdims=True)
        Q = rng.standard_normal((R, dq)); self.Q = Q / np.linalg.norm(Q, axis=1, keepdims=True)

    def W1eff(self):
        if self.layer == 1:
            return self.W1 + (self.P.T * (self.a * self.b)) @ self.Q
        return self.W1

    def W2eff(self):
        if self.layer == 2:
            return self.W2 + (self.P.T * (self.a * self.b)) @ self.Q
        return self.W2

    def forward(self, X):
        Z = np.tanh(X @ self.W1eff().T + self.b1)
        A2 = Z @ self.W2eff().T + self.b2
        Hh = np.tanh(A2)
        return Z, Hh, Hh @ self.w + self.c

    def pred(self, X):
        return self.forward(X)[2]

def jacobian(net, X, full):
    """Stacked Jacobian of predictions w.r.t. the trainable vector.
    Layout (full):  [W1(2048), b1(32), W2(512), b2(16), w(16), c(1), a(R), b(R)]
    Layout (frozen):[w(16), c(1), a(R), b(R)]"""
    m = len(X)
    Z, Hh, _ = net.forward(X)
    g2 = (1 - Hh ** 2) * net.w[None, :]                      # m x H2
    gz = g2 @ net.W2eff()                                    # m x H1
    g1 = gz * (1 - Z ** 2)                                   # m x H1
    if net.layer == 2:
        kap = Z @ net.Q.T                                    # m x R (gates)
        s = g2 @ net.P.T                                     # m x R (write resp.)
    else:
        kap = X @ net.Q.T
        s = g1 @ net.P.T
    da = net.b[None, :] * kap * s                            # m x R
    db = net.a[None, :] * kap * s                            # m x R
    blocks = []
    if full:
        blocks.append((g1[:, :, None] * X[:, None, :]).reshape(m, -1))  # W1
        blocks.append(g1)                                    # b1
        blocks.append((g2[:, :, None] * Z[:, None, :]).reshape(m, -1))  # W2
        blocks.append(g2)                                    # b2
    blocks.append(Hh)                                        # w
    blocks.append(np.ones((m, 1)))                           # c
    blocks.append(da)
    blocks.append(db)
    return np.concatenate(blocks, axis=1)

def apply_update(net, v, full):
    i = 0
    if full:
        net.W1 += v[i:i + H1 * 64].reshape(H1, 64); i += H1 * 64
        net.b1 += v[i:i + H1]; i += H1
        net.W2 += v[i:i + H2 * H1].reshape(H2, H1); i += H2 * H1
        net.b2 += v[i:i + H2]; i += H2
    net.w += v[i:i + H2]; i += H2
    net.c += v[i]; i += 1
    net.a += v[i:i + net.R]; i += net.R
    net.b += v[i:i + net.R]; i += net.R

def snapshot(net):
    return [net.W1.copy(), net.b1.copy(), net.W2.copy(), net.b2.copy(),
            net.w.copy(), net.c, net.a.copy(), net.b.copy(),
            net.P.copy(), net.Q.copy()]

def restore(net, s):
    (net.W1, net.b1, net.W2, net.b2, net.w, net.c,
     net.a, net.b, net.P, net.Q) = [x.copy() if hasattr(x, 'copy') else x for x in s]

def program_and_latch(net, X, u, used):
    """Program (p_j, q_j) of an unused channel to maximize the alignment of
    its effective b-column with the witness covector u (3 rounds of
    closed-form alternation), then latch a_j = RHO.  Exact zero-output:
    a_j b_j stays 0 throughout."""
    remaining = [j for j in range(net.R) if j not in used]
    if not remaining:
        return False
    j = remaining[0]
    Z, Hh, _ = net.forward(X)
    g2 = (1 - Hh ** 2) * net.w[None, :]
    if net.layer == 2:
        S, G = g2, Z             # write response / gate matrices
    else:
        gz = g2 @ net.W2eff()
        S, G = gz * (1 - Z ** 2), X
    q = net.Q[j].copy()
    p = net.P[j].copy()
    for _ in range(3):
        kap = G @ q              # m
        gp = S.T @ (kap * u)     # optimal p direction
        n = np.linalg.norm(gp)
        if n > 1e-12: p = gp / n
        sresp = S @ p            # m
        gq = G.T @ (sresp * u)   # optimal q direction
        n = np.linalg.norm(gq)
        if n > 1e-12: q = gq / n
    net.P[j] = p; net.Q[j] = q; net.a[j] = RHO
    used.append(j)
    return True

def polish(net, X, target, full, iters=25, tol=1e-13):
    for _ in range(iters):
        r = target - net.pred(X)
        if math.sqrt(np.mean(r ** 2)) < tol: break
        J = jacobian(net, X, full)
        w_vec = np.linalg.solve(J @ J.T + 1e-12 * np.eye(len(X)), r)
        v = J.T @ w_vec
        base = np.linalg.norm(r); fac = 1.0; snap = snapshot(net)
        for _ in range(8):
            apply_update(net, fac * v, full)
            if np.linalg.norm(target - net.pred(X)) < base: break
            restore(net, snap); fac *= 0.5

def run_config(seed, full, R, m_train, tau, adapter_layer=2,
               max_passes=200, bits=40):
    Xtr, Xte, ytr, yte = train_test_split(
        Xall, yall, train_size=m_train, test_size=150,
        random_state=seed, stratify=ycls)
    net = MLP(seed, R, adapter_layer)
    # --- pretrain the full network with plain momentum GD ---
    vel = None
    for it in range(400):
        Z, Hh, o = net.forward(Xtr)
        r = o - ytr
        g2 = (1 - Hh ** 2) * net.w[None, :] * r[:, None] / len(Xtr)
        gz = g2 @ net.W2eff(); g1 = gz * (1 - Z ** 2)
        grads = [g1.T @ Xtr, g1.sum(0), g2.T @ Z, g2.sum(0),
                 Hh.T @ r / len(Xtr), r.mean()]
        if vel is None: vel = [np.zeros_like(np.asarray(g)) for g in grads]
        for k, g in enumerate(grads):
            vel[k] = 0.9 * vel[k] - 0.05 * np.asarray(g)
        net.W1 += vel[0]; net.b1 += vel[1]; net.W2 += vel[2]
        net.b2 += vel[3]; net.w += vel[4]; net.c += vel[5]
    acc_before = float(np.mean(np.sign(net.pred(Xte)) == yte))
    target = ytr
    t0 = time.perf_counter()
    r0 = math.sqrt(np.mean((net.pred(Xtr) - target) ** 2))
    goal = max(r0 * 0.5 ** bits, 1e-13)
    used = []; passes = 0; latches = 0; jbuilds = 0; stagnant = 0
    while passes < max_passes:
        res = target - net.pred(Xtr)
        if math.sqrt(np.mean(res ** 2)) <= goal: break
        if stagnant >= 3: break
        start = np.linalg.norm(res)
        snap0 = snapshot(net); halved = False; witness = None; tau_loc = tau
        for inner in range(12):
            r = target - net.pred(Xtr)
            if np.linalg.norm(r) <= 0.5 * start:
                halved = True; break
            J = jacobian(net, Xtr, full); jbuilds += 1
            w_vec = np.linalg.solve(J @ J.T + tau_loc ** 2 * np.eye(len(Xtr)), r)
            v = J.T @ w_vec
            if tau_loc == tau:
                lin = r - J @ v
                if np.linalg.norm(lin) > 0.5 * np.linalg.norm(r):
                    witness = w_vec / max(np.linalg.norm(w_vec), 1e-30)
                    break
            base = np.linalg.norm(r); step = 1.0; acc = False; snap = snapshot(net)
            for _ in range(8):
                apply_update(net, step * v, full)
                nn = np.linalg.norm(target - net.pred(Xtr))
                if nn < (1 - 0.25 * step) * base + 1e-15:
                    acc = True; break
                restore(net, snap); step *= 0.5
            if not acc:
                tau_loc = min(tau_loc * 4, 10.0)
                if tau_loc >= 10.0: break
        passes += 1
        end = np.linalg.norm(target - net.pred(Xtr))
        if not np.isfinite(end) or end >= start:  # no progress: restore
            restore(net, snap0)
            end = start
        if end > (1 - 1e-3) * start and witness is None:
            stagnant += 1
        else:
            stagnant = 0
        if not halved and witness is not None:
            if not program_and_latch(net, Xtr, witness, used):
                break  # reserve exhausted: certified halt
            latches += 1
    polish(net, Xtr, target, full)
    wall = time.perf_counter() - t0
    rmse = math.sqrt(np.mean((net.pred(Xtr) - target) ** 2))
    acc_after = float(np.mean(np.sign(net.pred(Xte)) == yte))
    return dict(config='F1-full' if full else 'F2-frozen', seed=seed,
                m=m_train, R=R, success=bool(rmse < 1e-8),
                final_rmse=rmse, passes=passes, latches=latches,
                jacobian_builds=jbuilds, wall_seconds=wall,
                test_acc_before=acc_before, test_acc_after=acc_after)

if __name__ == '__main__':
    rows = []
    for seed in SEEDS:
        r0 = run_config(seed, full=True, R=0, m_train=200, tau=0.01)
        r0['config'] = 'F0-full-no-reserve'
        rows.append(r0)
        print(f"seed {seed} {r0['config']:10s}: success={r0['success']} "
              f"rmse={r0['final_rmse']:.2e} passes={r0['passes']} "
              f"latches={r0['latches']} wall={r0['wall_seconds']:.2f}s "
              f"acc {r0['test_acc_before']:.3f}->{r0['test_acc_after']:.3f}")
        r1 = run_config(seed, full=True, R=8, m_train=200, tau=0.01)
        r2 = run_config(seed, full=False, R=64, m_train=100, tau=0.05,
                        adapter_layer=1)
        r2['config'] = 'F2-frozen-input'
        r3 = run_config(seed, full=False, R=64, m_train=100, tau=0.05,
                        adapter_layer=2)
        r3['config'] = 'F3-frozen-interface'
        rows.append(r1); rows.append(r2); rows.append(r3)
        for r in (r1, r2, r3):
            print(f"seed {seed} {r['config']:10s}: success={r['success']} "
                  f"rmse={r['final_rmse']:.2e} passes={r['passes']} "
                  f"latches={r['latches']} Jbuilds={r['jacobian_builds']} "
                  f"wall={r['wall_seconds']:.2f}s "
                  f"acc {r['test_acc_before']:.3f}->{r['test_acc_after']:.3f}")
    df = pd.DataFrame(rows)
    df.to_csv(out / 'feedforward_results.csv', index=False)
    agg = df.groupby('config').agg(
        success_rate=('success', 'mean'),
        median_rmse=('final_rmse', 'median'),
        mean_passes=('passes', 'mean'),
        mean_latches=('latches', 'mean'),
        mean_wall_s=('wall_seconds', 'mean'),
        mean_acc_before=('test_acc_before', 'mean'),
        mean_acc_after=('test_acc_after', 'mean'))
    print('\n==== aggregate ====')
    print(agg.to_string())
    agg.to_csv(out / 'feedforward_aggregate.csv')


==> anc/fold_inference_experiment.py <==
"""Numerical selected-branch inference through two tanh folds.

The experiment follows the equilibrium curve

    H(x, u) = x - tanh(2 x + u) = 0

from x=-4/5 in the orientation of increasing x.  Pseudo-arclength
continuation is compared with a monotone input sweep using warm-started
Newton iteration.  The latter solves the terminal equation accurately but
selects a different equilibrium branch; this is why residual alone is not a
valid success criterion for multistable inference.

Two CSV files are written next to this script:

* fold_inference_summary.csv -- one row per requested bit precision;
* fold_inference_trace.csv   -- the b=32 pseudo-arclength trace;
* fold_inference_stepsize.csv -- b=32 sensitivity to the initial step.

Only the Python standard library is required.  This is a floating-point
experiment, not an interval-certified implementation of the paper's
backend contracts.  Endpoint error is measured against an independent
80-digit decimal bisection on a fixed terminal bracket.
"""

from __future__ import annotations

import csv
import math
from dataclasses import dataclass
from decimal import Decimal, localcontext
from pathlib import Path


OUT = Path(__file__).resolve().parent
BITS = (8, 16, 24, 32, 40)
X_START = -0.8
U_TARGET = -0.51
DS_INITIAL = 0.04


def residual(x: float, u: float) -> float:
    return x - math.tanh(2.0 * x + u)


def jacobian(x: float, u: float) -> tuple[float, float]:
    t = math.tanh(2.0 * x + u)
    sech2 = 1.0 - t * t
    return 1.0 - 2.0 * sech2, -sech2


def branch_u(x: float) -> float:
    return math.atanh(x) - 2.0 * x


def solve_2x2(
    a: float, b: float, c: float, d: float, y0: float, y1: float
) -> tuple[float, float]:
    det = a * d - b * c
    if abs(det) < 1e-15:
        raise ArithmeticError("singular bordered Newton system")
    return (d * y0 - b * y1) / det, (-c * y0 + a * y1) / det


def oriented_tangent(x: float, u: float, previous: tuple[float, float] | None):
    hx, hu = jacobian(x, u)
    # (−H_u,H_x) spans the kernel of [H_x H_u].
    tx, tu = -hu, hx
    scale = math.hypot(tx, tu)
    tx, tu = tx / scale, tu / scale
    if previous is not None and tx * previous[0] + tu * previous[1] < 0.0:
        tx, tu = -tx, -tu
    return tx, tu


@dataclass
class Point:
    x: float
    u: float
    residual: float
    corrections: int
    hx_abs: float
    row_margin: float
    tangent_border_inverse: float
    x_phase_inverse_inf: float
    u_phase_inverse_inf: float


def diagnostics(x: float, u: float, corrections: int) -> Point:
    hx, hu = jacobian(x, u)
    sigma = math.hypot(hx, hu)
    # With the unit kernel tangent as phase row, the two rows are orthogonal.
    bordered_inverse = max(1.0, 1.0 / sigma)
    x_phase_inverse = max(1.0, (1.0 + abs(hx)) / abs(hu))
    u_phase_inverse = math.inf if abs(hx) < 1e-15 else max(
        1.0, (1.0 + abs(hu)) / abs(hx)
    )
    return Point(
        x=x,
        u=u,
        residual=abs(residual(x, u)),
        corrections=corrections,
        hx_abs=abs(hx),
        row_margin=sigma,
        tangent_border_inverse=bordered_inverse,
        x_phase_inverse_inf=x_phase_inverse,
        u_phase_inverse_inf=u_phase_inverse,
    )


def correct_pseudo_arclength(
    xp: float,
    up: float,
    tx: float,
    tu: float,
    tolerance: float,
    max_steps: int = 15,
) -> tuple[float, float, int]:
    x, u = xp, up
    for iteration in range(1, max_steps + 1):
        f = residual(x, u)
        phase = tx * (x - xp) + tu * (u - up)
        if max(abs(f), abs(phase)) <= tolerance:
            return x, u, iteration - 1
        hx, hu = jacobian(x, u)
        dx, du = solve_2x2(hx, hu, tx, tu, -f, -phase)
        x += dx
        u += du
        if not (math.isfinite(x) and math.isfinite(u)):
            break
    raise ArithmeticError("pseudo-arclength corrector did not converge")


def terminal_root(x0: float, tolerance: float) -> tuple[float, int]:
    x = x0
    for iteration in range(1, 40):
        f = residual(x, U_TARGET)
        if abs(f) <= tolerance:
            return x, iteration - 1
        hx, _ = jacobian(x, U_TARGET)
        if abs(hx) < 1e-14:
            raise ArithmeticError("terminal Newton step reached a fold")
        x -= f / hx
    raise ArithmeticError("terminal Newton solve did not converge")


def reference_terminal_root() -> Decimal:
    """Independently bracket the selected terminal root at high precision."""
    with localcontext() as context:
        context.prec = 80
        target = Decimal("-0.51")

        def decimal_residual(x: Decimal) -> Decimal:
            z = Decimal(2) * x + target
            e2z = (Decimal(2) * z).exp()
            tanh_z = (e2z - Decimal(1)) / (e2z + Decimal(1))
            return x - tanh_z

        left, right = Decimal("0.75"), Decimal("0.80")
        f_left, f_right = decimal_residual(left), decimal_residual(right)
        if f_left * f_right >= 0:
            raise ArithmeticError("terminal reference bracket is invalid")
        for _ in range(280):
            middle = (left + right) / Decimal(2)
            f_middle = decimal_residual(middle)
            if f_left * f_middle <= 0:
                right, f_right = middle, f_middle
            else:
                left, f_left = middle, f_middle
        return (left + right) / Decimal(2)


def track_selected_branch(
    bits: int, ds_initial: float = DS_INITIAL
) -> tuple[list[Point], float, int, int]:
    tolerance = max(2.0 ** (-(bits + 4)), 2e-14)
    x, u = X_START, branch_u(X_START)
    tangent = oriented_tangent(x, u, None)
    trace = [diagnostics(x, u, 0)]
    ds = ds_initial
    total_corrections = 0
    rejected_steps = 0

    for _ in range(2000):
        xp = x + ds * tangent[0]
        up = u + ds * tangent[1]
        try:
            xn, un, corrections = correct_pseudo_arclength(
                xp, up, tangent[0], tangent[1], tolerance
            )
        except ArithmeticError:
            ds *= 0.5
            rejected_steps += 1
            if ds < 1e-5:
                raise
            continue

        new_tangent = oriented_tangent(xn, un, tangent)
        trace.append(diagnostics(xn, un, corrections))
        total_corrections += corrections

        # The requested terminal crossing is the one after both folds.
        if xn > 1.0 / math.sqrt(2.0) and (u - U_TARGET) * (un - U_TARGET) <= 0.0:
            xt, terminal_corrections = terminal_root(xn, tolerance)
            trace.append(diagnostics(xt, U_TARGET, terminal_corrections))
            total_corrections += terminal_corrections
            return trace, xt, total_corrections, rejected_steps

        x, u, tangent = xn, un, new_tangent
        if corrections <= 3:
            ds = min(0.06, 1.2 * ds)
        elif corrections >= 7:
            ds = max(1e-5, 0.5 * ds)

    raise ArithmeticError("selected branch did not reach the terminal crossing")


def monotone_input_sweep(bits: int, stages: int) -> tuple[float, float, int]:
    tolerance = max(2.0 ** (-(bits + 4)), 2e-14)
    u0 = branch_u(X_START)
    x = X_START
    corrections = 0
    for stage in range(1, stages + 1):
        u = u0 + (U_TARGET - u0) * stage / stages
        for _ in range(40):
            f = residual(x, u)
            if abs(f) <= tolerance:
                break
            hx, _ = jacobian(x, u)
            if abs(hx) < 1e-14:
                raise ArithmeticError("input-sweep Newton step reached a fold")
            x -= f / hx
            corrections += 1
        else:
            raise ArithmeticError("input-sweep Newton solve did not converge")
    return x, abs(residual(x, U_TARGET)), corrections


def write_trace(trace: list[Point]) -> None:
    path = OUT / "fold_inference_trace.csv"
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.writer(handle)
        writer.writerow(Point.__dataclass_fields__.keys())
        for point in trace:
            writer.writerow(
                [
                    point.x,
                    point.u,
                    point.residual,
                    point.corrections,
                    point.hx_abs,
                    point.row_margin,
                    point.tangent_border_inverse,
                    point.x_phase_inverse_inf,
                    point.u_phase_inverse_inf,
                ]
            )


def main() -> None:
    rows = []
    reference_x = reference_terminal_root()
    for bits in BITS:
        trace, selected_x, corrections, rejected = track_selected_branch(bits)
        input_x, input_residual, input_corrections = monotone_input_sweep(
            bits, max(64, len(trace) - 1)
        )
        fold_crossings = sum(
            1
            for left, right in zip(trace, trace[1:])
            if (left.x * left.x - 0.5) * (right.x * right.x - 0.5) <= 0.0
            and left.x != right.x
        )
        state_phase_choices = sum(
            p.x_phase_inverse_inf <= p.u_phase_inverse_inf for p in trace
        )
        rows.append(
            {
                "bits": bits,
                "charts": len(trace) - 1,
                "corrector_steps": corrections,
                "rejected_steps": rejected,
                "fold_crossings": fold_crossings,
                "selected_x": selected_x,
                "selected_residual": abs(residual(selected_x, U_TARGET)),
                "selected_endpoint_error": abs(
                    Decimal.from_float(selected_x) - reference_x
                ),
                "min_abs_Hx": min(p.hx_abs for p in trace),
                "min_row_margin": min(p.row_margin for p in trace),
                "max_tangent_border_inverse": max(
                    p.tangent_border_inverse for p in trace
                ),
                "state_phase_fraction": state_phase_choices / len(trace),
                "input_sweep_x": input_x,
                "input_sweep_residual": input_residual,
                "input_sweep_branch_error": abs(input_x - selected_x),
                "input_sweep_corrections": input_corrections,
            }
        )
        if bits == 32:
            write_trace(trace)

    summary_path = OUT / "fold_inference_summary.csv"
    with summary_path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=rows[0].keys())
        writer.writeheader()
        writer.writerows(rows)

    step_rows = []
    for initial_step in (0.02, 0.04, 0.08, 0.12):
        trace, selected_x, corrections, rejected = track_selected_branch(
            32, ds_initial=initial_step
        )
        step_rows.append(
            {
                "initial_step": initial_step,
                "charts": len(trace) - 1,
                "corrector_steps": corrections,
                "rejected_steps": rejected,
                "selected_x": selected_x,
                "selected_residual": abs(residual(selected_x, U_TARGET)),
            }
        )
    step_path = OUT / "fold_inference_stepsize.csv"
    with step_path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=step_rows[0].keys())
        writer.writeheader()
        writer.writerows(step_rows)

    for row in rows:
        print(
            "b={bits:2d} charts={charts:2d} corrections={corrector_steps:3d} "
            "residual={selected_residual:.3e} selected_x={selected_x:.12f} "
            "input_x={input_sweep_x:.12f} branch_error={input_sweep_branch_error:.3e}".format(
                **row
            )
        )


if __name__ == "__main__":
    main()


==> anc/tikhonov_vs_pseudoarc.py <==
"""Iterated Tikhonov loaded-trigger training vs pseudo-arclength Route C-Latch.

NumPy port of the manuscript's compact digits 3-vs-8 validation family
(anc/matrixfree_pseudoarclength_routec.py), extended with a second arm:

  Arm A  pseudo-arclength Route C-Latch (faithful port): spectral trigger via
         Lanczos sigma_min, structural pre-latches, bordered corrector.
  Arm B  iterated Tikhonov loaded loop (LoadedTraining.lean E1-E4): damped
         Gauss-Newton passes with Tikhonov solves (JJ^T + tau^2 I) w = res,
         pass-level halving check as the only trigger, witness covector
         u = w/|w| taken from the failed solve's own iterate, latch by the
         same channel-selection rule as Arm A. No spectral estimation in the
         algorithm; Lanczos is run only as an offline diagnostic.

Both arms share model, data, seeds, equilibrium solver, CG budgets, and
instrumented operation counters (equilibrium solves, Jv, J^Tu products).
"""
import numpy as np, pandas as pd, math, time
from pathlib import Path
from sklearn.datasets import load_digits
from sklearn.model_selection import train_test_split

out = Path(__file__).resolve().parent
SEEDS = [92, 17, 23, 41, 77]

digits = load_digits()
mask = np.isin(digits.target, [3, 8])
Xall = digits.data[mask].astype(float) / 16.0
ycls = (digits.target[mask] == 8).astype(int)
yall = (2 * ycls - 1).astype(float)

# ---------------- instrumentation ----------------
class Counter:
    def __init__(self):
        self.eq = 0; self.jv = 0; self.jtu = 0; self.diag = False
    def snapshot(self):
        return dict(eq_solves=self.eq, jv_calls=self.jv, jtu_calls=self.jtu)

# ---------------- model family ----------------
class Family:
    """The compact LLEN validation family, parameterized by seed."""
    def __init__(self, seed):
        rng = np.random.default_rng(seed)
        Xtr, _, ytr, _, _, _ = train_test_split(
            Xall, yall, ycls, train_size=10, test_size=40,
            random_state=seed, stratify=ycls)
        self.Xtr = Xtr; self.ytr = ytr
        self.m = len(Xtr); self.h = 7; self.r = 8
        self.pbase = self.h + 1
        self.ptotal = self.pbase + 2 * self.r
        Q, _ = np.linalg.qr(rng.standard_normal((self.h, self.h)))
        self.W = 0.18 * Q
        self.U = rng.standard_normal((self.h, 64)) / 8.0
        self.bb = rng.standard_normal(self.h) * 0.05
        P = rng.standard_normal((self.r, self.h))
        self.P = P / np.linalg.norm(P, axis=1, keepdims=True)
        Qv = rng.standard_normal((self.r, self.h))
        self.Qv = Qv / np.linalg.norm(Qv, axis=1, keepdims=True)
        self.rng = rng
        self.cnt = Counter()

    def unpack(self, t):
        return (t[:self.h], t[self.h],
                t[self.pbase:self.pbase + self.r],
                t[self.pbase + self.r:self.pbase + 2 * self.r])

    def solve_z(self, t):
        """Equilibrium solve with a Newton fallback. Sets self.eq_ok: trial
        points where inference does not converge are outside the certified
        domain and must be rejected by callers, not silently accepted."""
        if not self.cnt.diag: self.cnt.eq += 1
        w, bo, a, b = self.unpack(t)
        We = self.W + (self.P.T * (a * b)) @ self.Qv
        c = self.Xtr @ self.U.T + self.bb
        z = np.zeros((self.m, self.h))
        for _ in range(30):
            zn = np.tanh(z @ We.T + c)
            if np.max(np.abs(zn - z)) < 1e-11:
                self.eq_ok = True
                return zn, We
            z = zn
        # Newton on g(z) = z - tanh(We z + c), batched over examples
        for _ in range(25):
            th = np.tanh(z @ We.T + c)
            g = z - th
            if np.max(np.abs(g)) < 1e-11:
                self.eq_ok = True
                return z, We
            D = 1 - th ** 2
            M = np.eye(self.h)[None, :, :] - D[:, :, None] * We[None, :, :]
            try:
                dz = np.linalg.solve(M, -g)
            except np.linalg.LinAlgError:
                break
            # damped Newton with backtracking on the fixed-point residual
            gn = np.linalg.norm(g); fac = 1.0; moved = False
            for _ in range(6):
                zt = z + fac * dz
                gt = np.linalg.norm(zt - np.tanh(zt @ We.T + c))
                if gt < gn:
                    z = zt; moved = True; break
                fac *= 0.5
            if not moved: break
        self.eq_ok = bool(np.max(np.abs(z - np.tanh(z @ We.T + c))) < 1e-9)
        return z, We

    def pred(self, t):
        z, _ = self.solve_z(t)
        w, bo, _, _ = self.unpack(t)
        return z @ w + bo

class Jop:
    def __init__(self, fam, t):
        self.f = fam
        self.z, self.We = fam.solve_z(t)
        self.w, self.bo, self.a, self.b = fam.unpack(t)
        self.D = 1 - self.z ** 2
        M = np.eye(fam.h)[None, :, :] - self.D[:, :, None] * self.We[None, :, :]
        self.Mi = np.linalg.inv(M)
        self.Mit = np.transpose(self.Mi, (0, 2, 1))

    def jv(self, v):
        f = self.f
        if not f.cnt.diag: f.cnt.jv += 1
        vw = v[:f.h]; vbo = v[f.h]
        va = v[f.pbase:f.pbase + f.r]; vb = v[f.pbase + f.r:f.pbase + 2 * f.r]
        dW = (f.P.T * (va * self.b + self.a * vb)) @ f.Qv
        rhs = self.D * (self.z @ dW.T)
        dz = np.einsum('mij,mj->mi', self.Mi, rhs)
        return self.z @ vw + vbo + dz @ self.w

    def jtu(self, u):
        f = self.f
        if not f.cnt.diag: f.cnt.jtu += 1
        gw = self.z.T @ u; gbo = u.sum()
        rhs = u[:, None] * self.w[None, :]
        lam = np.einsum('mij,mj->mi', self.Mit, rhs)
        ss = (((self.D * lam) @ f.P.T) * (self.z @ f.Qv.T)).sum(0)
        return np.concatenate([gw, [gbo], self.b * ss, self.a * ss])

    def aop(self, u):
        return self.jv(self.jtu(u))

def cg_op(mv, rhs, maxit=35, tol=1e-6, reg=1e-9):
    x = np.zeros_like(rhs); rv = rhs.copy(); p = rv.copy()
    rr = rv @ rv; bn = max(np.linalg.norm(rhs), 1e-30)
    for _ in range(maxit):
        Ap = mv(p) + reg * p
        den = p @ Ap
        if abs(den) < 1e-25: break
        a = rr / den; x += a * p; rv -= a * Ap
        if np.linalg.norm(rv) / bn < tol: return x
        rrn = rv @ rv; p = rv + (rrn / rr) * p; rr = rrn
    return x

def bottom(fam, j, rng):
    """Lanczos estimate of (sigma_min, weak left vector) of JJ^T."""
    m = fam.m
    q = rng.standard_normal(m); q /= np.linalg.norm(q)
    qs = []; aa = []; bs = []; qp = np.zeros_like(q); bp = 0.0
    for k in range(m):
        z = j.aop(q)
        if k: z = z - bp * qp
        a = q @ z; z = z - a * q
        for qq in qs: z = z - (qq @ z) * qq
        b = np.linalg.norm(z)
        qs.append(q.copy()); aa.append(a)
        if k < m - 1: bs.append(b)
        if b < 1e-13: break
        qp = q; q = z / b; bp = b
    n = len(aa); T = np.zeros((n, n))
    for i, a in enumerate(aa): T[i, i] = a
    for i, b in enumerate(bs[:n - 1]): T[i, i + 1] = b; T[i + 1, i] = b
    vals, vecs = np.linalg.eigh(T)
    Qm = np.stack(qs, 1); u = Qm @ vecs[:, 0]; u /= np.linalg.norm(u)
    return math.sqrt(max(vals[0], 0.0)), u

RHO = 0.25

def latch_best(fam, theta, u, used):
    """Shared channel-selection rule: activate the unused pair whose
    first-order column best pairs with the covector u."""
    best = (-1.0, None)
    for jj in range(fam.r):
        if jj in used: continue
        tt = theta.copy(); tt[fam.pbase + jj] = RHO
        jp = Jop(fam, tt)
        vv = np.zeros(fam.ptotal); vv[fam.pbase + fam.r + jj] = 1.0
        sc = abs(u @ jp.jv(vv))
        if sc > best[0]: best = (sc, jj)
    tt = theta.copy(); tt[fam.pbase + best[1]] = RHO
    used.append(best[1])
    return tt, best[1], best[0]

def latch_programmable(fam, theta, u, used):
    """E4's programmable channel: at latch time, point the channel's input
    row P[jj] at the direction that maximizes the new column's pairing with
    the witness covector u. Legitimate under the latch algebra: while
    a_j b_j = 0 the row is invisible, so setting it changes nothing until
    activation. The optimal row is a closed form: the effective column is
    linear in P[jj], so P[jj] := normalized adjoint image of u."""
    remaining = [jj for jj in range(fam.r) if jj not in used]
    jj = remaining[0]
    tt = theta.copy(); tt[fam.pbase + jj] = RHO
    j = Jop(fam, tt)  # unchanged function: the jj product is still zero
    rhs = u[:, None] * j.w[None, :]
    lam = np.einsum('mij,mj->mi', j.Mit, rhs)
    gate = j.z @ fam.Qv[jj]
    gvec = ((j.D * lam) * gate[:, None]).sum(0)
    n = np.linalg.norm(gvec)
    if n > 1e-12:
        fam.P[jj] = gvec / n
    used.append(jj)
    return tt, jj, n

def newton_polish(fam, theta, target, iters=10, tol=1e-11):
    """Final Gauss-Newton projection onto the exact interpolation fiber
    (identical to Arm A's endpoint projection)."""
    for _ in range(iters):
        rr = fam.pred(theta) - target
        if math.sqrt(np.mean(rr ** 2)) < tol: break
        j = Jop(fam, theta)
        al = cg_op(lambda u: j.aop(u), -rr, maxit=35, tol=1e-7)
        dth = j.jtu(al)
        base = math.sqrt(np.mean(rr ** 2)); fac = 1.0
        for _ in range(7):
            tr = theta + fac * dth
            trm = math.sqrt(np.mean((fam.pred(tr) - target) ** 2))
            if fam.eq_ok and trm < base:
                theta = tr; break
            fac *= 0.5
    return theta

# ================= Arm A: pseudo-arclength Route C-Latch =================
def run_pseudoarc(seed):
    fam = Family(seed)
    rng = np.random.default_rng(seed + 1000)
    theta = np.zeros(fam.ptotal)
    z, _ = fam.solve_z(theta)
    A = np.concatenate([z, np.ones((fam.m, 1))], 1)
    theta[:fam.pbase] = np.linalg.lstsq(A, fam.ytr, rcond=None)[0]
    y0 = fam.pred(theta); dy = fam.ytr - y0
    used = []
    t_start = time.perf_counter()

    # structural pre-latches (rank deficit m - pbase)
    for _ in range(max(0, fam.m - fam.pbase)):
        sig, u = bottom(fam, Jop(fam, theta), rng)
        theta, _, _ = latch_best(fam, theta, u, used)

    def tangent_aug(th, prev=None):
        j = Jop(fam, th)
        al = cg_op(lambda u: j.aop(u), dy)
        dth = j.jtu(al)
        v = np.concatenate([dth, [1.0]]); v /= np.linalg.norm(v)
        if prev is not None and v @ prev < 0: v = -v
        return v

    def correct_aug(th, ss, base_th, base_s, tan, hstep, maxit=7):
        cur = th.copy(); sc = float(ss)
        for it in range(maxit):
            g = fam.pred(cur) - (y0 + sc * dy)
            arc = tan[:-1] @ (cur - base_th) + tan[-1] * (sc - base_s) - hstep
            R = np.concatenate([g, [arc]]); nr = np.linalg.norm(R)
            if nr < 1e-7: return cur, sc, True, it, nr
            j = Jop(fam, cur)
            def At(u):
                uc = u[:-1]; ua = u[-1]
                return np.concatenate([j.jtu(uc) + ua * tan[:-1],
                                       [-(dy @ uc) + ua * tan[-1]]])
            def Aop(v):
                return np.concatenate([j.jv(v[:-1]) - dy * v[-1],
                                       [tan[:-1] @ v[:-1] + tan[-1] * v[-1]]])
            lam = cg_op(lambda u: Aop(At(u)), -R)
            dv = At(lam); step = 1.0; accepted = False
            for _ in range(6):
                tc = cur + step * dv[:-1]; ts = sc + step * dv[-1]
                gg = fam.pred(tc) - (y0 + ts * dy)
                aa2 = tan[:-1] @ (tc - base_th) + tan[-1] * (ts - base_s) - hstep
                nn = np.linalg.norm(np.concatenate([gg, [aa2]]))
                if fam.eq_ok and nn < nr:
                    cur = tc; sc = ts; accepted = True; break
                step *= 0.5
            if not accepted: return cur, sc, False, it + 1, nr
        return cur, sc, False, maxit, np.linalg.norm(
            fam.pred(cur) - (y0 + sc * dy))

    TAU = 0.002
    s = 0.0; tan = tangent_aug(theta); hstep = 0.05
    steps = 0; spectral_triggers = 0
    for stepnum in range(260):
        sig, u = bottom(fam, Jop(fam, theta), rng)
        if sig < TAU and len(used) < fam.r:
            spectral_triggers += 1
            theta, _, _ = latch_best(fam, theta, u, used)
            tan = tangent_aug(theta, tan)
            sig, _ = bottom(fam, Jop(fam, theta), rng)
        if sig < TAU: break
        base_th = theta.copy(); base_s = s
        pv = np.concatenate([theta, [s]]) + hstep * tan
        tc, sc, ok, cits, res = correct_aug(pv[:-1], pv[-1], base_th, base_s,
                                            tan, hstep)
        steps += 1
        if not ok:
            hstep *= 0.5
            if hstep < 5e-4: break
            continue
        theta = tc; s = sc; tan = tangent_aug(theta, tan)
        if s >= 1.0: break
        if cits <= 2: hstep = min(0.25, hstep * 1.25)
        elif cits >= 5: hstep = max(0.01, hstep * 0.7)

    endpoint = theta.copy()
    if s >= 1.0:
        endpoint = newton_polish(fam, endpoint, y0 + dy)
    wall = time.perf_counter() - t_start
    rmse = math.sqrt(np.mean((fam.pred(endpoint) - fam.ytr) ** 2))
    return dict(arm='pseudo-arclength', seed=seed, success=bool(s >= 1.0),
                final_rmse=rmse, latches=len(used),
                spectral_triggers=spectral_triggers, outer_steps=steps,
                wall_seconds=wall, **fam.cnt.snapshot())

# ================= Arm B: iterated Tikhonov loaded loop =================
def run_tikhonov(seed, tau=0.02, damping=0.5, max_passes=200, bits=40,
                 programmable=False):
    """LoadedTraining E1-E4 as an algorithm.

    Each pass: from the current point, target displacement res = y* - F(x).
    Tikhonov solve (JJ^T + tau^2 I) w = res gives direction v = J^T w.
    Damped line search accepts the largest step contracting the pass target.
    Pass succeeds when the residual halves (E1/E2); if a pass stalls, the
    normalized Tikhonov iterate u = w/|w| is the loaded weak covector
    witness (E1's dichotomy) and a latch is triggered (ConeSelection).
    No spectral estimation is used anywhere in the loop.
    """
    fam = Family(seed)
    theta = np.zeros(fam.ptotal)
    z, _ = fam.solve_z(theta)
    A = np.concatenate([z, np.ones((fam.m, 1))], 1)
    theta[:fam.pbase] = np.linalg.lstsq(A, fam.ytr, rcond=None)[0]
    target = fam.ytr
    used = []
    t_start = time.perf_counter()
    target_rmse = math.sqrt(np.mean((fam.pred(theta) - target) ** 2)) * (0.5 ** bits)
    target_rmse = max(target_rmse, 1e-13)

    passes = 0; latch_triggers = 0; curvature_backoffs = 0; total_inner = 0
    reserve_exhausted = False; stagnant = 0
    history = []
    while passes < max_passes:
        res = target - fam.pred(theta)
        rn = np.linalg.norm(res)
        if math.sqrt(np.mean(res ** 2)) <= target_rmse: break
        if stagnant >= 3:
            break  # certified halt: no progress, no rank witness
        # ---- one pass: damped GN steps against the frozen pass target ----
        start_norm = rn
        cur = theta.copy(); halved = False
        rank_witness = None; tau_loc = tau
        for inner in range(12):
            r_cur = target - fam.pred(cur)
            if np.linalg.norm(r_cur) <= 0.5 * start_norm:
                halved = True; break
            j = Jop(fam, cur)
            w = cg_op(lambda u: j.aop(u) + tau_loc ** 2 * u, r_cur,
                      maxit=35, tol=1e-8)
            v = j.jtu(w)
            # E1 dichotomy on the LINEARIZED residual: r - Jv = tau^2 w up
            # to CG error. Large linear residual = loaded weak covector
            # (rank problem, latch); small linear residual with failed line
            # search = curvature problem (tighten damping, no latch).
            # (only meaningful at the base regularization: an inflated
            # tau_loc makes the linear residual large for benign reasons)
            if tau_loc == tau:
                lin_res = r_cur - j.jv(v)
                if np.linalg.norm(lin_res) > 0.5 * np.linalg.norm(r_cur):
                    rank_witness = w / max(np.linalg.norm(w), 1e-30)
                    break
            step = 1.0; accepted = False
            base = np.linalg.norm(r_cur)
            for _ in range(8):
                tc = cur + step * v
                nn = np.linalg.norm(target - fam.pred(tc))
                # domain certificate: reject points where inference fails
                if fam.eq_ok and nn < (1 - damping * step / 2) * base + 1e-15:
                    cur = tc; accepted = True; break
                step *= 0.5
            total_inner += 1
            if not accepted:
                # curvature stall (E3 step condition violated): increase the
                # Tikhonov damping and retry within the pass
                tau_loc = min(tau_loc * 4.0, 10.0)
                curvature_backoffs += 1
                if tau_loc >= 10.0: break
        passes += 1
        end_norm = np.linalg.norm(target - fam.pred(cur))
        if end_norm < start_norm:
            theta = cur
        if end_norm > (1 - 1e-3) * start_norm and rank_witness is None:
            stagnant += 1
        else:
            stagnant = 0
        if not halved and rank_witness is not None:
            # certified loaded-weak event: latch on the witness covector
            if len(used) < fam.r:
                if programmable:
                    theta, ch, sc = latch_programmable(fam, theta,
                                                       rank_witness, used)
                else:
                    theta, ch, sc = latch_best(fam, theta, rank_witness, used)
                latch_triggers += 1
            else:
                reserve_exhausted = True
                break  # certified halt with witness
        history.append((passes, math.sqrt(np.mean((fam.pred(theta) - target) ** 2)),
                        len(used)))
    # final polish onto the exact fiber (same as Arm A endpoint projection)
    theta = newton_polish(fam, theta, target)
    wall = time.perf_counter() - t_start
    rmse = math.sqrt(np.mean((fam.pred(theta) - target) ** 2))
    # offline diagnostic only (not part of the algorithm): spectral margin
    fam.cnt.diag = True
    sig_end, _ = bottom(fam, Jop(fam, theta), np.random.default_rng(seed + 2000))
    fam.cnt.diag = False
    return dict(arm='tikhonov-programmable' if programmable
                else 'iterated-tikhonov', seed=seed,
                success=bool(rmse < 1e-8), final_rmse=rmse,
                latches=len(used), latch_triggers=latch_triggers,
                curvature_backoffs=curvature_backoffs,
                reserve_exhausted=reserve_exhausted,
                passes=passes, inner_steps=total_inner,
                end_sigma_diag=sig_end, wall_seconds=wall,
                **fam.cnt.snapshot())

# ================= run both arms =================
if __name__ == '__main__':
    rows = []
    for seed in SEEDS:
        ra = run_pseudoarc(seed)
        rb = run_tikhonov(seed)
        rc = run_tikhonov(seed, programmable=True)
        rows.append(ra); rows.append(rb); rows.append(rc)
        print(f"seed {seed}:")
        print(f"  A pseudo-arc : success={ra['success']} rmse={ra['final_rmse']:.2e} "
              f"latches={ra['latches']} steps={ra['outer_steps']} "
              f"eq={ra['eq_solves']} jv={ra['jv_calls']} jtu={ra['jtu_calls']} "
              f"wall={ra['wall_seconds']:.2f}s")
        for tag, rr in (('B tikh-fixed ', rb), ('C tikh-progrm', rc)):
            print(f"  {tag}: success={rr['success']} rmse={rr['final_rmse']:.2e} "
                  f"latches={rr['latches']} passes={rr['passes']} "
                  f"eq={rr['eq_solves']} jv={rr['jv_calls']} jtu={rr['jtu_calls']} "
                  f"wall={rr['wall_seconds']:.2f}s sigma_end={rr['end_sigma_diag']:.2e}")
    df = pd.DataFrame(rows)
    df.to_csv(out / 'comparison_results.csv', index=False)
    agg = df.groupby('arm').agg(
        success_rate=('success', 'mean'),
        median_rmse=('final_rmse', 'median'),
        mean_latches=('latches', 'mean'),
        mean_eq_solves=('eq_solves', 'mean'),
        mean_jv=('jv_calls', 'mean'),
        mean_jtu=('jtu_calls', 'mean'),
        mean_wall_s=('wall_seconds', 'mean'))
    print('\n==== aggregate over seeds ====')
    print(agg.to_string())
    agg.to_csv(out / 'comparison_aggregate.csv')

